Uncertainty-quantified phenomenological optical potentials for single-nucleon scattering

Optical-model potentials (OMPs) continue to play a key role in nuclear reaction calculations. However, the uncertainty of phenomenological OMPs in widespread use -- inherent to any parametric model trained on data -- has not been fully characterized, and its impact on downstream users of OMPs remains unclear. Here we assign well-calibrated uncertainties for two representative global OMPs, those of Koning-Delaroche and Chapel Hill '89, using Markov-Chain Monte Carlo for parameter inference. By comparing the canonical versions of these OMPs against the experimental data originally used to constrain them, we show how a lack of outlier rejection and a systematic underestimation of experimental uncertainties contributes to bias of, and overconfidence in, best-fit parameter values. Our updated, uncertainty-quantified versions of these OMPs address these issues and yield complete covariance information for potential parameters. Scattering predictions generated from our ensembles show improved performance both against the original training corpora of experimental data and against a new "test" corpus comprising many of the experimental single-nucleon scattering data collected over the last twenty years. Finally, we apply our uncertainty-quantified OMPs to two case studies of application-relevant cross sections. We conclude that, for many common applications of OMPs, including OMP uncertainty should become standard practice. To facilitate their immediate use, digital versions of our updated OMPs and related tools for forward uncertainty propagation are included as Supplementary Material.

==> anc/CHUQDemocratic/0/modelErrors.json <==
{
    "ECS_p": 0.40303,
    "ECS_n": 0.578022,
    "APower_p": 0.539517,
    "APower_n": 0.463183
}

==> anc/CHUQDemocratic/0/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.7335,
        "V_t": 23.0117,
        "V_e": -0.335418,
        "r_o": 1.14903,
        "r_o_0": 0.0502252,
        "a_0": 0.73026
    },
    "CH89Coulomb": {
        "r_c": 1.18994,
        "r_c_0": 0.0960344
    },
    "CH89SpinOrbit": {
        "V_so": 5.10209,
        "r_so": 1.37421,
        "r_so_0": -1.55735,
        "a_so": 0.589987
    },
    "CH89ImagCentral": {
        "W_v0": 9.04729,
        "W_ve0": 31.4064,
        "W_vew": 13.9188,
        "W_s0": 13.0912,
        "W_st": 33.853,
        "W_se0": 19.3538,
        "W_sew": 22.4586,
        "r_w": 1.37523,
        "r_w0": -0.612001,
        "a_w": 0.685515
    }
}

==> anc/CHUQDemocratic/1/modelErrors.json <==
{
    "ECS_p": 0.226962,
    "ECS_n": 0.395396,
    "APower_p": 0.674741,
    "APower_n": 0.235264
}

==> anc/CHUQDemocratic/1/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.6022,
        "V_t": 21.4036,
        "V_e": -0.369476,
        "r_o": 1.18835,
        "r_o_0": -0.115628,
        "a_0": 0.714907
    },
    "CH89Coulomb": {
        "r_c": 1.27275,
        "r_c_0": 0.184492
    },
    "CH89SpinOrbit": {
        "V_so": 5.77238,
        "r_so": 1.31889,
        "r_so_0": -1.10668,
        "a_so": 0.577395
    },
    "CH89ImagCentral": {
        "W_v0": 11.7778,
        "W_ve0": 41.339,
        "W_vew": 26.5138,
        "W_s0": 8.83948,
        "W_st": 22.3822,
        "W_se0": 34.1891,
        "W_sew": 46.9525,
        "r_w": 1.24372,
        "r_w0": -0.15326,
        "a_w": 0.668298
    }
}

==> anc/CHUQDemocratic/10/modelErrors.json <==
{
    "ECS_p": 0.240256,
    "ECS_n": 0.478698,
    "APower_p": 0.679923,
    "APower_n": 0.335943
}

==> anc/CHUQDemocratic/10/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.0065,
        "V_t": 14.647,
        "V_e": -0.319427,
        "r_o": 1.14754,
        "r_o_0": -0.00645638,
        "a_0": 0.753979
    },
    "CH89Coulomb": {
        "r_c": 1.08766,
        "r_c_0": 0.200768
    },
    "CH89SpinOrbit": {
        "V_so": 5.72641,
        "r_so": 1.23572,
        "r_so_0": -0.977352,
        "a_so": 0.650997
    },
    "CH89ImagCentral": {
        "W_v0": 8.13855,
        "W_ve0": 66.5763,
        "W_vew": 51.9625,
        "W_s0": 11.1861,
        "W_st": 28.6122,
        "W_se0": 20.9886,
        "W_sew": 42.6713,
        "r_w": 1.39762,
        "r_w0": -0.648999,
        "a_w": 0.723738
    }
}

==> anc/CHUQDemocratic/100/modelErrors.json <==
{
    "ECS_p": 0.399679,
    "ECS_n": 0.736717,
    "APower_p": 0.802947,
    "APower_n": 0.44944
}

==> anc/CHUQDemocratic/100/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.9955,
        "V_t": 12.813,
        "V_e": -0.333559,
        "r_o": 1.20789,
        "r_o_0": -0.158014,
        "a_0": 0.722233
    },
    "CH89Coulomb": {
        "r_c": 1.37427,
        "r_c_0": 0.178218
    },
    "CH89SpinOrbit": {
        "V_so": 5.49352,
        "r_so": 1.23805,
        "r_so_0": -0.668385,
        "a_so": 0.594298
    },
    "CH89ImagCentral": {
        "W_v0": 4.58602,
        "W_ve0": 13.4721,
        "W_vew": 18.5971,
        "W_s0": 11.4596,
        "W_st": 22.0887,
        "W_se0": 26.478,
        "W_sew": 41.5539,
        "r_w": 1.3585,
        "r_w0": -0.60072,
        "a_w": 0.737035
    }
}

==> anc/CHUQDemocratic/101/modelErrors.json <==
{
    "ECS_p": 0.383437,
    "ECS_n": 0.277499,
    "APower_p": 0.663858,
    "APower_n": 0.638739
}

==> anc/CHUQDemocratic/101/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.6866,
        "V_t": 8.39434,
        "V_e": -0.307914,
        "r_o": 1.16272,
        "r_o_0": 0.0110142,
        "a_0": 0.746691
    },
    "CH89Coulomb": {
        "r_c": 1.39826,
        "r_c_0": 0.107088
    },
    "CH89SpinOrbit": {
        "V_so": 5.51947,
        "r_so": 1.1725,
        "r_so_0": -0.47607,
        "a_so": 0.636463
    },
    "CH89ImagCentral": {
        "W_v0": 15.0853,
        "W_ve0": 35.7,
        "W_vew": 16.2884,
        "W_s0": 8.74992,
        "W_st": 26.5458,
        "W_se0": 33.9549,
        "W_sew": 14.0413,
        "r_w": 1.34057,
        "r_w0": -0.442917,
        "a_w": 0.636711
    }
}

==> anc/CHUQDemocratic/102/modelErrors.json <==
{
    "ECS_p": 0.419222,
    "ECS_n": 0.308968,
    "APower_p": 0.865949,
    "APower_n": 0.357861
}

==> anc/CHUQDemocratic/102/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.4278,
        "V_t": 10.9077,
        "V_e": -0.385541,
        "r_o": 1.24302,
        "r_o_0": -0.330366,
        "a_0": 0.684196
    },
    "CH89Coulomb": {
        "r_c": 1.30388,
        "r_c_0": 0.0812328
    },
    "CH89SpinOrbit": {
        "V_so": 5.49325,
        "r_so": 1.29698,
        "r_so_0": -1.3347,
        "a_so": 0.577754
    },
    "CH89ImagCentral": {
        "W_v0": 5.91847,
        "W_ve0": 6.19212,
        "W_vew": 31.2332,
        "W_s0": 7.0648,
        "W_st": 16.965,
        "W_se0": 50.9974,
        "W_sew": 36.7975,
        "r_w": 1.20989,
        "r_w0": 0.131788,
        "a_w": 0.716591
    }
}

==> anc/CHUQDemocratic/103/modelErrors.json <==
{
    "ECS_p": 0.324551,
    "ECS_n": 0.313473,
    "APower_p": 0.738931,
    "APower_n": 0.349663
}

==> anc/CHUQDemocratic/103/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7737,
        "V_t": 13.8713,
        "V_e": -0.369213,
        "r_o": 1.19782,
        "r_o_0": -0.28272,
        "a_0": 0.751495
    },
    "CH89Coulomb": {
        "r_c": 1.18615,
        "r_c_0": 0.108048
    },
    "CH89SpinOrbit": {
        "V_so": 6.52893,
        "r_so": 1.09232,
        "r_so_0": -0.14396,
        "a_so": 0.649507
    },
    "CH89ImagCentral": {
        "W_v0": 8.26529,
        "W_ve0": 22.1479,
        "W_vew": 12.9131,
        "W_s0": 7.52164,
        "W_st": 29.9156,
        "W_se0": 27.368,
        "W_sew": 27.3066,
        "r_w": 1.33151,
        "r_w0": -0.307964,
        "a_w": 0.791495
    }
}

==> anc/CHUQDemocratic/104/modelErrors.json <==
{
    "ECS_p": 0.431257,
    "ECS_n": 0.238917,
    "APower_p": 0.624094,
    "APower_n": 0.364598
}

==> anc/CHUQDemocratic/104/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.432,
        "V_t": 12.382,
        "V_e": -0.364678,
        "r_o": 1.18657,
        "r_o_0": -0.280761,
        "a_0": 0.779893
    },
    "CH89Coulomb": {
        "r_c": 1.1551,
        "r_c_0": 0.146192
    },
    "CH89SpinOrbit": {
        "V_so": 5.62386,
        "r_so": 1.28864,
        "r_so_0": -0.99972,
        "a_so": 0.571844
    },
    "CH89ImagCentral": {
        "W_v0": 15.2597,
        "W_ve0": 58.4517,
        "W_vew": 15.5285,
        "W_s0": 29.4094,
        "W_st": 54.7315,
        "W_se0": -53.1952,
        "W_sew": 54.4238,
        "r_w": 1.37463,
        "r_w0": -0.547705,
        "a_w": 0.732528
    }
}

==> anc/CHUQDemocratic/105/modelErrors.json <==
{
    "ECS_p": 0.303202,
    "ECS_n": 0.360315,
    "APower_p": 0.881905,
    "APower_n": 0.515018
}

==> anc/CHUQDemocratic/105/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 60.4878,
        "V_t": 26.1827,
        "V_e": -0.409063,
        "r_o": 1.14322,
        "r_o_0": -0.13359,
        "a_0": 0.74812
    },
    "CH89Coulomb": {
        "r_c": 1.03438,
        "r_c_0": -0.0643636
    },
    "CH89SpinOrbit": {
        "V_so": 6.37986,
        "r_so": 1.21681,
        "r_so_0": -0.939513,
        "a_so": 0.643791
    },
    "CH89ImagCentral": {
        "W_v0": 7.20547,
        "W_ve0": 21.3519,
        "W_vew": 19.9483,
        "W_s0": 11.0391,
        "W_st": 20.5753,
        "W_se0": 18.5321,
        "W_sew": 59.0976,
        "r_w": 1.20721,
        "r_w0": -0.0729575,
        "a_w": 0.696199
    }
}

==> anc/CHUQDemocratic/106/modelErrors.json <==
{
    "ECS_p": 0.231423,
    "ECS_n": 0.404136,
    "APower_p": 0.672886,
    "APower_n": 0.241029
}

==> anc/CHUQDemocratic/106/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7335,
        "V_t": 21.0128,
        "V_e": -0.332259,
        "r_o": 1.17662,
        "r_o_0": -0.190064,
        "a_0": 0.727859
    },
    "CH89Coulomb": {
        "r_c": 1.04155,
        "r_c_0": 0.167769
    },
    "CH89SpinOrbit": {
        "V_so": 5.44278,
        "r_so": 1.44063,
        "r_so_0": -1.62477,
        "a_so": 0.615997
    },
    "CH89ImagCentral": {
        "W_v0": 11.5156,
        "W_ve0": 27.4156,
        "W_vew": 10.2023,
        "W_s0": 9.1413,
        "W_st": 29.6035,
        "W_se0": 22.5359,
        "W_sew": 13.0221,
        "r_w": 1.38584,
        "r_w0": -0.522732,
        "a_w": 0.709149
    }
}

==> anc/CHUQDemocratic/107/modelErrors.json <==
{
    "ECS_p": 0.317903,
    "ECS_n": 0.474323,
    "APower_p": 1.10873,
    "APower_n": 0.522983
}

==> anc/CHUQDemocratic/107/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.4911,
        "V_t": -3.11059,
        "V_e": -0.298839,
        "r_o": 1.21249,
        "r_o_0": -0.14619,
        "a_0": 0.682133
    },
    "CH89Coulomb": {
        "r_c": 1.28141,
        "r_c_0": 0.194958
    },
    "CH89SpinOrbit": {
        "V_so": 5.50572,
        "r_so": 1.33387,
        "r_so_0": -0.934893,
        "a_so": 0.611541
    },
    "CH89ImagCentral": {
        "W_v0": 11.9816,
        "W_ve0": 11.9703,
        "W_vew": 14.6139,
        "W_s0": 7.21158,
        "W_st": 59.6584,
        "W_se0": 11.2579,
        "W_sew": 16.0318,
        "r_w": 1.38638,
        "r_w0": -0.443448,
        "a_w": 0.699372
    }
}

==> anc/CHUQDemocratic/108/modelErrors.json <==
{
    "ECS_p": 0.270972,
    "ECS_n": 0.52477,
    "APower_p": 0.829143,
    "APower_n": 0.461226
}

==> anc/CHUQDemocratic/108/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.1769,
        "V_t": 11.8243,
        "V_e": -0.342592,
        "r_o": 1.24776,
        "r_o_0": -0.323417,
        "a_0": 0.711144
    },
    "CH89Coulomb": {
        "r_c": 1.21753,
        "r_c_0": 0.210559
    },
    "CH89SpinOrbit": {
        "V_so": 6.12254,
        "r_so": 1.32673,
        "r_so_0": -1.20469,
        "a_so": 0.592322
    },
    "CH89ImagCentral": {
        "W_v0": 11.9853,
        "W_ve0": 11.3205,
        "W_vew": 26.1926,
        "W_s0": 9.28884,
        "W_st": 39.2399,
        "W_se0": -6.21039,
        "W_sew": 41.8767,
        "r_w": 1.36761,
        "r_w0": -0.521225,
        "a_w": 0.607531
    }
}

==> anc/CHUQDemocratic/109/modelErrors.json <==
{
    "ECS_p": 0.287254,
    "ECS_n": 0.402976,
    "APower_p": 0.551881,
    "APower_n": 0.184993
}

==> anc/CHUQDemocratic/109/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6138,
        "V_t": 15.1933,
        "V_e": -0.373722,
        "r_o": 1.19986,
        "r_o_0": -0.197691,
        "a_0": 0.720813
    },
    "CH89Coulomb": {
        "r_c": 1.25118,
        "r_c_0": 0.177921
    },
    "CH89SpinOrbit": {
        "V_so": 5.82241,
        "r_so": 1.39935,
        "r_so_0": -1.56824,
        "a_so": 0.580022
    },
    "CH89ImagCentral": {
        "W_v0": 6.93748,
        "W_ve0": 33.2951,
        "W_vew": 37.4631,
        "W_s0": 10.629,
        "W_st": 18.8778,
        "W_se0": 56.7101,
        "W_sew": 89.9928,
        "r_w": 1.2716,
        "r_w0": -0.543215,
        "a_w": 0.671918
    }
}

==> anc/CHUQDemocratic/11/modelErrors.json <==
{
    "ECS_p": 0.204623,
    "ECS_n": 0.327009,
    "APower_p": 0.664882,
    "APower_n": 0.500518
}

==> anc/CHUQDemocratic/11/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.9506,
        "V_t": 15.2184,
        "V_e": -0.393279,
        "r_o": 1.1708,
        "r_o_0": -0.145787,
        "a_0": 0.701764
    },
    "CH89Coulomb": {
        "r_c": 1.37164,
        "r_c_0": -0.0221043
    },
    "CH89SpinOrbit": {
        "V_so": 6.4253,
        "r_so": 1.24292,
        "r_so_0": -1.28034,
        "a_so": 0.639653
    },
    "CH89ImagCentral": {
        "W_v0": 8.63448,
        "W_ve0": 6.82213,
        "W_vew": 14.2602,
        "W_s0": 8.00737,
        "W_st": 40.2998,
        "W_se0": -16.2411,
        "W_sew": 37.9299,
        "r_w": 1.44832,
        "r_w0": -0.642371,
        "a_w": 0.733895
    }
}

==> anc/CHUQDemocratic/110/modelErrors.json <==
{
    "ECS_p": 0.30977,
    "ECS_n": 0.238264,
    "APower_p": 0.675574,
    "APower_n": 0.40742
}

==> anc/CHUQDemocratic/110/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7578,
        "V_t": 10.7371,
        "V_e": -0.35718,
        "r_o": 1.20635,
        "r_o_0": -0.24452,
        "a_0": 0.740418
    },
    "CH89Coulomb": {
        "r_c": 1.12968,
        "r_c_0": 0.0251548
    },
    "CH89SpinOrbit": {
        "V_so": 6.52847,
        "r_so": 1.13306,
        "r_so_0": -0.517412,
        "a_so": 0.666819
    },
    "CH89ImagCentral": {
        "W_v0": 6.93224,
        "W_ve0": 19.2622,
        "W_vew": 19.1153,
        "W_s0": 11.6863,
        "W_st": 28.8178,
        "W_se0": -6.99376,
        "W_sew": 47.3064,
        "r_w": 1.34995,
        "r_w0": -0.212814,
        "a_w": 0.738726
    }
}

==> anc/CHUQDemocratic/111/modelErrors.json <==
{
    "ECS_p": 0.332523,
    "ECS_n": 0.416556,
    "APower_p": 0.815867,
    "APower_n": 0.372503
}

==> anc/CHUQDemocratic/111/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.8678,
        "V_t": 24.2536,
        "V_e": -0.436467,
        "r_o": 1.19387,
        "r_o_0": -0.133773,
        "a_0": 0.724244
    },
    "CH89Coulomb": {
        "r_c": 1.30081,
        "r_c_0": -0.181145
    },
    "CH89SpinOrbit": {
        "V_so": 4.19643,
        "r_so": 1.28405,
        "r_so_0": -1.07878,
        "a_so": 0.589597
    },
    "CH89ImagCentral": {
        "W_v0": 10.9953,
        "W_ve0": 44.9888,
        "W_vew": 28.0978,
        "W_s0": 10.5922,
        "W_st": 22.5238,
        "W_se0": 31.9648,
        "W_sew": 19.7564,
        "r_w": 1.45095,
        "r_w0": -1.14629,
        "a_w": 0.638949
    }
}

==> anc/CHUQDemocratic/112/modelErrors.json <==
{
    "ECS_p": 0.47329,
    "ECS_n": 0.471493,
    "APower_p": 0.728038,
    "APower_n": 0.383875
}

==> anc/CHUQDemocratic/112/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.4699,
        "V_t": 5.19662,
        "V_e": -0.380294,
        "r_o": 1.22128,
        "r_o_0": -0.29379,
        "a_0": 0.71536
    },
    "CH89Coulomb": {
        "r_c": 1.31531,
        "r_c_0": 0.0625426
    },
    "CH89SpinOrbit": {
        "V_so": 2.10565,
        "r_so": 1.35299,
        "r_so_0": -1.14518,
        "a_so": 0.602188
    },
    "CH89ImagCentral": {
        "W_v0": 8.39401,
        "W_ve0": -5.00876,
        "W_vew": 21.7858,
        "W_s0": 7.34653,
        "W_st": 30.0363,
        "W_se0": 29.9228,
        "W_sew": 63.8217,
        "r_w": 1.3441,
        "r_w0": -0.766091,
        "a_w": 0.699837
    }
}

==> anc/CHUQDemocratic/113/modelErrors.json <==
{
    "ECS_p": 0.257135,
    "ECS_n": 0.294753,
    "APower_p": 0.713611,
    "APower_n": 0.346697
}

==> anc/CHUQDemocratic/113/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.2456,
        "V_t": 8.77805,
        "V_e": -0.364553,
        "r_o": 1.20493,
        "r_o_0": -0.224971,
        "a_0": 0.761153
    },
    "CH89Coulomb": {
        "r_c": 1.26421,
        "r_c_0": 0.255043
    },
    "CH89SpinOrbit": {
        "V_so": 5.71719,
        "r_so": 1.27834,
        "r_so_0": -1.00008,
        "a_so": 0.615196
    },
    "CH89ImagCentral": {
        "W_v0": 12.1859,
        "W_ve0": 21.8756,
        "W_vew": 21.0061,
        "W_s0": 5.7265,
        "W_st": 24.929,
        "W_se0": 28.4767,
        "W_sew": 17.4344,
        "r_w": 1.37618,
        "r_w0": -0.472132,
        "a_w": 0.670538
    }
}

==> anc/CHUQDemocratic/114/modelErrors.json <==
{
    "ECS_p": 0.29101,
    "ECS_n": 0.415082,
    "APower_p": 0.840033,
    "APower_n": 0.38268
}

==> anc/CHUQDemocratic/114/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.5294,
        "V_t": 4.07029,
        "V_e": -0.365852,
        "r_o": 1.21421,
        "r_o_0": -0.263905,
        "a_0": 0.753906
    },
    "CH89Coulomb": {
        "r_c": 1.38711,
        "r_c_0": 0.155501
    },
    "CH89SpinOrbit": {
        "V_so": 5.96944,
        "r_so": 1.10298,
        "r_so_0": -0.120844,
        "a_so": 0.644322
    },
    "CH89ImagCentral": {
        "W_v0": 9.1237,
        "W_ve0": 12.5204,
        "W_vew": 13.7596,
        "W_s0": 8.03729,
        "W_st": 27.8825,
        "W_se0": 18.4428,
        "W_sew": 15.6835,
        "r_w": 1.41398,
        "r_w0": -0.494946,
        "a_w": 0.619197
    }
}

==> anc/CHUQDemocratic/115/modelErrors.json <==
{
    "ECS_p": 0.372722,
    "ECS_n": 0.504819,
    "APower_p": 0.711735,
    "APower_n": 0.39052
}

==> anc/CHUQDemocratic/115/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.6759,
        "V_t": 19.6792,
        "V_e": -0.387117,
        "r_o": 1.17024,
        "r_o_0": 0.0593425,
        "a_0": 0.69953
    },
    "CH89Coulomb": {
        "r_c": 1.35569,
        "r_c_0": -0.00134958
    },
    "CH89SpinOrbit": {
        "V_so": 4.85267,
        "r_so": 1.38677,
        "r_so_0": -1.49044,
        "a_so": 0.574265
    },
    "CH89ImagCentral": {
        "W_v0": 12.9728,
        "W_ve0": 61.6752,
        "W_vew": 26.4728,
        "W_s0": 17.2473,
        "W_st": 45.9911,
        "W_se0": 1.90454,
        "W_sew": 40.4091,
        "r_w": 1.39724,
        "r_w0": -0.754816,
        "a_w": 0.617704
    }
}

==> anc/CHUQDemocratic/116/modelErrors.json <==
{
    "ECS_p": 0.297544,
    "ECS_n": 0.450233,
    "APower_p": 0.67638,
    "APower_n": 0.39128
}

==> anc/CHUQDemocratic/116/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7082,
        "V_t": 2.06184,
        "V_e": -0.38187,
        "r_o": 1.20139,
        "r_o_0": -0.15905,
        "a_0": 0.713552
    },
    "CH89Coulomb": {
        "r_c": 1.12664,
        "r_c_0": 0.202918
    },
    "CH89SpinOrbit": {
        "V_so": 5.21034,
        "r_so": 1.14624,
        "r_so_0": -0.433608,
        "a_so": 0.531501
    },
    "CH89ImagCentral": {
        "W_v0": 11.7143,
        "W_ve0": 37.1004,
        "W_vew": 29.3935,
        "W_s0": 15.9745,
        "W_st": 46.2274,
        "W_se0": -16.7327,
        "W_sew": 46.5496,
        "r_w": 1.41743,
        "r_w0": -0.808162,
        "a_w": 0.692421
    }
}

==> anc/CHUQDemocratic/117/modelErrors.json <==
{
    "ECS_p": 0.279532,
    "ECS_n": 0.284924,
    "APower_p": 0.79396,
    "APower_n": 0.382011
}

==> anc/CHUQDemocratic/117/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.6832,
        "V_t": 6.26591,
        "V_e": -0.381137,
        "r_o": 1.26088,
        "r_o_0": -0.346415,
        "a_0": 0.720612
    },
    "CH89Coulomb": {
        "r_c": 1.21561,
        "r_c_0": 0.0693667
    },
    "CH89SpinOrbit": {
        "V_so": 5.12196,
        "r_so": 1.22995,
        "r_so_0": -0.814092,
        "a_so": 0.587964
    },
    "CH89ImagCentral": {
        "W_v0": 15.9757,
        "W_ve0": 40.7811,
        "W_vew": 20.4093,
        "W_s0": 8.21772,
        "W_st": 19.9564,
        "W_se0": 49.3393,
        "W_sew": 45.9137,
        "r_w": 1.38093,
        "r_w0": -0.721542,
        "a_w": 0.638122
    }
}

==> anc/CHUQDemocratic/118/modelErrors.json <==
{
    "ECS_p": 0.368313,
    "ECS_n": 0.53875,
    "APower_p": 1.03366,
    "APower_n": 0.391801
}

==> anc/CHUQDemocratic/118/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7595,
        "V_t": 15.7956,
        "V_e": -0.373247,
        "r_o": 1.20735,
        "r_o_0": -0.283537,
        "a_0": 0.757747
    },
    "CH89Coulomb": {
        "r_c": 1.16716,
        "r_c_0": 0.00477387
    },
    "CH89SpinOrbit": {
        "V_so": 6.60617,
        "r_so": 1.37624,
        "r_so_0": -1.63862,
        "a_so": 0.583141
    },
    "CH89ImagCentral": {
        "W_v0": 7.73407,
        "W_ve0": 4.723,
        "W_vew": 33.5499,
        "W_s0": 4.70806,
        "W_st": 22.4884,
        "W_se0": 47.0329,
        "W_sew": 22.2722,
        "r_w": 1.20453,
        "r_w0": 0.315765,
        "a_w": 0.702679
    }
}

==> anc/CHUQDemocratic/119/modelErrors.json <==
{
    "ECS_p": 0.244783,
    "ECS_n": 0.512122,
    "APower_p": 0.711965,
    "APower_n": 0.462602
}

==> anc/CHUQDemocratic/119/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6572,
        "V_t": -2.69224,
        "V_e": -0.360722,
        "r_o": 1.21836,
        "r_o_0": -0.315487,
        "a_0": 0.766537
    },
    "CH89Coulomb": {
        "r_c": 1.38926,
        "r_c_0": 0.111816
    },
    "CH89SpinOrbit": {
        "V_so": 4.83296,
        "r_so": 1.18802,
        "r_so_0": -0.478353,
        "a_so": 0.619816
    },
    "CH89ImagCentral": {
        "W_v0": 7.56323,
        "W_ve0": 9.51764,
        "W_vew": 12.1193,
        "W_s0": 9.45007,
        "W_st": 29.6418,
        "W_se0": 19.5496,
        "W_sew": 26.1513,
        "r_w": 1.40028,
        "r_w0": -0.515179,
        "a_w": 0.647633
    }
}

==> anc/CHUQDemocratic/12/modelErrors.json <==
{
    "ECS_p": 0.451779,
    "ECS_n": 0.375931,
    "APower_p": 0.685943,
    "APower_n": 0.403411
}

==> anc/CHUQDemocratic/12/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.9688,
        "V_t": 17.209,
        "V_e": -0.37367,
        "r_o": 1.20089,
        "r_o_0": -0.289495,
        "a_0": 0.761375
    },
    "CH89Coulomb": {
        "r_c": 1.16146,
        "r_c_0": 0.0861749
    },
    "CH89SpinOrbit": {
        "V_so": 5.58331,
        "r_so": 1.25125,
        "r_so_0": -1.01447,
        "a_so": 0.584486
    },
    "CH89ImagCentral": {
        "W_v0": 13.3936,
        "W_ve0": 26.3645,
        "W_vew": 16.4522,
        "W_s0": 5.57237,
        "W_st": 20.7849,
        "W_se0": 37.4552,
        "W_sew": 18.8746,
        "r_w": 1.42028,
        "r_w0": -0.792245,
        "a_w": 0.742876
    }
}

==> anc/CHUQDemocratic/120/modelErrors.json <==
{
    "ECS_p": 0.235147,
    "ECS_n": 0.384227,
    "APower_p": 0.917473,
    "APower_n": 0.478422
}

==> anc/CHUQDemocratic/120/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 50.1475,
        "V_t": 14.6026,
        "V_e": -0.35259,
        "r_o": 1.3269,
        "r_o_0": -0.411092,
        "a_0": 0.631219
    },
    "CH89Coulomb": {
        "r_c": 1.32966,
        "r_c_0": 0.0647164
    },
    "CH89SpinOrbit": {
        "V_so": 5.62988,
        "r_so": 1.43062,
        "r_so_0": -1.2475,
        "a_so": 0.554285
    },
    "CH89ImagCentral": {
        "W_v0": 6.99333,
        "W_ve0": 21.9721,
        "W_vew": 9.5064,
        "W_s0": 8.94096,
        "W_st": 19.7992,
        "W_se0": 52.3723,
        "W_sew": 44.1902,
        "r_w": 1.17172,
        "r_w0": 0.13253,
        "a_w": 0.695941
    }
}

==> anc/CHUQDemocratic/121/modelErrors.json <==
{
    "ECS_p": 0.336819,
    "ECS_n": 0.342791,
    "APower_p": 0.810673,
    "APower_n": 0.76186
}

==> anc/CHUQDemocratic/121/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.1972,
        "V_t": 11.991,
        "V_e": -0.336072,
        "r_o": 1.18014,
        "r_o_0": -0.133108,
        "a_0": 0.801316
    },
    "CH89Coulomb": {
        "r_c": 1.39103,
        "r_c_0": 0.258924
    },
    "CH89SpinOrbit": {
        "V_so": 5.21582,
        "r_so": 1.46997,
        "r_so_0": -1.65731,
        "a_so": 0.564322
    },
    "CH89ImagCentral": {
        "W_v0": 11.2597,
        "W_ve0": 54.8611,
        "W_vew": 26.2412,
        "W_s0": 18.2226,
        "W_st": 38.397,
        "W_se0": -5.94662,
        "W_sew": 36.2022,
        "r_w": 1.28203,
        "r_w0": 0.0595634,
        "a_w": 0.635682
    }
}

==> anc/CHUQDemocratic/122/modelErrors.json <==
{
    "ECS_p": 0.32873,
    "ECS_n": 0.360481,
    "APower_p": 0.707156,
    "APower_n": 0.141916
}

==> anc/CHUQDemocratic/122/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.6839,
        "V_t": 3.23273,
        "V_e": -0.333549,
        "r_o": 1.21929,
        "r_o_0": -0.173954,
        "a_0": 0.741141
    },
    "CH89Coulomb": {
        "r_c": 1.19598,
        "r_c_0": 0.124166
    },
    "CH89SpinOrbit": {
        "V_so": 4.36408,
        "r_so": 1.50634,
        "r_so_0": -1.744,
        "a_so": 0.628408
    },
    "CH89ImagCentral": {
        "W_v0": 5.74904,
        "W_ve0": 44.7699,
        "W_vew": 27.5381,
        "W_s0": 16.4592,
        "W_st": 19.1425,
        "W_se0": -0.720238,
        "W_sew": 62.0783,
        "r_w": 1.41595,
        "r_w0": -0.926656,
        "a_w": 0.674638
    }
}

==> anc/CHUQDemocratic/123/modelErrors.json <==
{
    "ECS_p": 0.443149,
    "ECS_n": 0.363097,
    "APower_p": 0.670577,
    "APower_n": 0.301206
}

==> anc/CHUQDemocratic/123/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.2307,
        "V_t": 13.1788,
        "V_e": -0.367063,
        "r_o": 1.21442,
        "r_o_0": -0.151167,
        "a_0": 0.719097
    },
    "CH89Coulomb": {
        "r_c": 1.31544,
        "r_c_0": 0.222262
    },
    "CH89SpinOrbit": {
        "V_so": 6.02214,
        "r_so": 1.28882,
        "r_so_0": -0.821788,
        "a_so": 0.557052
    },
    "CH89ImagCentral": {
        "W_v0": 7.83318,
        "W_ve0": 38.0628,
        "W_vew": 21.3975,
        "W_s0": 25.4425,
        "W_st": 45.4584,
        "W_se0": -52.3666,
        "W_sew": 70.8274,
        "r_w": 1.30091,
        "r_w0": -0.69402,
        "a_w": 0.726763
    }
}

==> anc/CHUQDemocratic/124/modelErrors.json <==
{
    "ECS_p": 0.321135,
    "ECS_n": 0.423784,
    "APower_p": 0.865413,
    "APower_n": 0.267428
}

==> anc/CHUQDemocratic/124/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.157,
        "V_t": 12.5052,
        "V_e": -0.312118,
        "r_o": 1.18504,
        "r_o_0": 0.063709,
        "a_0": 0.711562
    },
    "CH89Coulomb": {
        "r_c": 1.23758,
        "r_c_0": 0.175967
    },
    "CH89SpinOrbit": {
        "V_so": 4.80945,
        "r_so": 1.49895,
        "r_so_0": -1.59264,
        "a_so": 0.650606
    },
    "CH89ImagCentral": {
        "W_v0": 12.8928,
        "W_ve0": 56.7096,
        "W_vew": 33.0366,
        "W_s0": 11.623,
        "W_st": 33.8335,
        "W_se0": 9.37065,
        "W_sew": 51.914,
        "r_w": 1.25495,
        "r_w0": -0.2493,
        "a_w": 0.713092
    }
}

==> anc/CHUQDemocratic/125/modelErrors.json <==
{
    "ECS_p": 0.177036,
    "ECS_n": 0.37937,
    "APower_p": 0.773601,
    "APower_n": 0.310145
}

==> anc/CHUQDemocratic/125/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.2199,
        "V_t": 12.585,
        "V_e": -0.326207,
        "r_o": 1.18055,
        "r_o_0": -0.217328,
        "a_0": 0.73258
    },
    "CH89Coulomb": {
        "r_c": 1.21424,
        "r_c_0": 0.137935
    },
    "CH89SpinOrbit": {
        "V_so": 6.01442,
        "r_so": 1.33291,
        "r_so_0": -1.28859,
        "a_so": 0.6655
    },
    "CH89ImagCentral": {
        "W_v0": 9.84558,
        "W_ve0": 35.1921,
        "W_vew": 22.2356,
        "W_s0": 12.2041,
        "W_st": 32.5322,
        "W_se0": 7.04326,
        "W_sew": 33.1541,
        "r_w": 1.35333,
        "r_w0": -0.293901,
        "a_w": 0.678768
    }
}

==> anc/CHUQDemocratic/126/modelErrors.json <==
{
    "ECS_p": 0.399835,
    "ECS_n": 0.271359,
    "APower_p": 0.901577,
    "APower_n": 0.308436
}

==> anc/CHUQDemocratic/126/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.298,
        "V_t": 14.9755,
        "V_e": -0.332944,
        "r_o": 1.20353,
        "r_o_0": -0.161184,
        "a_0": 0.73554
    },
    "CH89Coulomb": {
        "r_c": 1.27602,
        "r_c_0": 0.184282
    },
    "CH89SpinOrbit": {
        "V_so": 6.11284,
        "r_so": 1.36908,
        "r_so_0": -1.51318,
        "a_so": 0.588389
    },
    "CH89ImagCentral": {
        "W_v0": 13.1702,
        "W_ve0": 69.1922,
        "W_vew": 34.6628,
        "W_s0": 12.9816,
        "W_st": 25.3864,
        "W_se0": 23.2858,
        "W_sew": 129.5,
        "r_w": 1.22549,
        "r_w0": -0.175874,
        "a_w": 0.655317
    }
}

==> anc/CHUQDemocratic/127/modelErrors.json <==
{
    "ECS_p": 0.336686,
    "ECS_n": 0.302271,
    "APower_p": 0.87156,
    "APower_n": 0.470572
}

==> anc/CHUQDemocratic/127/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.887,
        "V_t": 11.1872,
        "V_e": -0.336529,
        "r_o": 1.20558,
        "r_o_0": -0.223658,
        "a_0": 0.723044
    },
    "CH89Coulomb": {
        "r_c": 1.1288,
        "r_c_0": 0.352899
    },
    "CH89SpinOrbit": {
        "V_so": 6.81518,
        "r_so": 1.29628,
        "r_so_0": -1.02375,
        "a_so": 0.720913
    },
    "CH89ImagCentral": {
        "W_v0": 18.0339,
        "W_ve0": 85.119,
        "W_vew": 41.3689,
        "W_s0": 9.40313,
        "W_st": 25.7422,
        "W_se0": 28.4605,
        "W_sew": 55.0451,
        "r_w": 1.32559,
        "r_w0": -0.476433,
        "a_w": 0.74627
    }
}

==> anc/CHUQDemocratic/128/modelErrors.json <==
{
    "ECS_p": 0.310278,
    "ECS_n": 0.401858,
    "APower_p": 0.737069,
    "APower_n": 0.423915
}

==> anc/CHUQDemocratic/128/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.631,
        "V_t": 14.6526,
        "V_e": -0.358811,
        "r_o": 1.23311,
        "r_o_0": -0.34352,
        "a_0": 0.761079
    },
    "CH89Coulomb": {
        "r_c": 1.22177,
        "r_c_0": 0.470096
    },
    "CH89SpinOrbit": {
        "V_so": 5.11656,
        "r_so": 1.1807,
        "r_so_0": -0.446504,
        "a_so": 0.541892
    },
    "CH89ImagCentral": {
        "W_v0": 5.47106,
        "W_ve0": 7.30686,
        "W_vew": 10.0842,
        "W_s0": 8.82854,
        "W_st": 17.0291,
        "W_se0": 33.4976,
        "W_sew": 28.5812,
        "r_w": 1.28293,
        "r_w0": -0.32456,
        "a_w": 0.676129
    }
}

==> anc/CHUQDemocratic/129/modelErrors.json <==
{
    "ECS_p": 0.41263,
    "ECS_n": 0.575304,
    "APower_p": 0.726421,
    "APower_n": 0.192287
}

==> anc/CHUQDemocratic/129/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.4285,
        "V_t": 29.0795,
        "V_e": -0.37057,
        "r_o": 1.12022,
        "r_o_0": 0.0497627,
        "a_0": 0.770782
    },
    "CH89Coulomb": {
        "r_c": 1.15818,
        "r_c_0": 0.098673
    },
    "CH89SpinOrbit": {
        "V_so": 6.01584,
        "r_so": 1.42458,
        "r_so_0": -1.77524,
        "a_so": 0.657776
    },
    "CH89ImagCentral": {
        "W_v0": 6.26125,
        "W_ve0": 16.5381,
        "W_vew": 24.6787,
        "W_s0": 8.42048,
        "W_st": 15.05,
        "W_se0": 48.6663,
        "W_sew": 67.0147,
        "r_w": 1.28103,
        "r_w0": -0.422789,
        "a_w": 0.783441
    }
}

==> anc/CHUQDemocratic/13/modelErrors.json <==
{
    "ECS_p": 0.276713,
    "ECS_n": 0.449794,
    "APower_p": 0.798535,
    "APower_n": 0.360355
}

==> anc/CHUQDemocratic/13/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.2613,
        "V_t": 8.90748,
        "V_e": -0.311771,
        "r_o": 1.19282,
        "r_o_0": -0.0359849,
        "a_0": 0.727245
    },
    "CH89Coulomb": {
        "r_c": 1.24609,
        "r_c_0": 0.332965
    },
    "CH89SpinOrbit": {
        "V_so": 5.78077,
        "r_so": 1.33325,
        "r_so_0": -1.20752,
        "a_so": 0.564917
    },
    "CH89ImagCentral": {
        "W_v0": 8.75223,
        "W_ve0": 20.7252,
        "W_vew": 25.4997,
        "W_s0": 8.68909,
        "W_st": 32.6895,
        "W_se0": 20.6337,
        "W_sew": 36.2222,
        "r_w": 1.31044,
        "r_w0": -0.17984,
        "a_w": 0.679723
    }
}

==> anc/CHUQDemocratic/130/modelErrors.json <==
{
    "ECS_p": 0.254065,
    "ECS_n": 0.482256,
    "APower_p": 0.827889,
    "APower_n": 0.450476
}

==> anc/CHUQDemocratic/130/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.9142,
        "V_t": 10.3557,
        "V_e": -0.318424,
        "r_o": 1.20504,
        "r_o_0": -0.366975,
        "a_0": 0.763048
    },
    "CH89Coulomb": {
        "r_c": 1.08075,
        "r_c_0": 0.215872
    },
    "CH89SpinOrbit": {
        "V_so": 6.23231,
        "r_so": 1.35314,
        "r_so_0": -1.18788,
        "a_so": 0.665397
    },
    "CH89ImagCentral": {
        "W_v0": 11.6784,
        "W_ve0": 24.6373,
        "W_vew": 12.323,
        "W_s0": 12.7326,
        "W_st": 58.124,
        "W_se0": 10.1768,
        "W_sew": 15.4987,
        "r_w": 1.33534,
        "r_w0": -0.251783,
        "a_w": 0.696909
    }
}

==> anc/CHUQDemocratic/131/modelErrors.json <==
{
    "ECS_p": 0.276462,
    "ECS_n": 0.304399,
    "APower_p": 0.816264,
    "APower_n": 0.321393
}

==> anc/CHUQDemocratic/131/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.8477,
        "V_t": 14.3769,
        "V_e": -0.336804,
        "r_o": 1.19347,
        "r_o_0": -0.0894143,
        "a_0": 0.695764
    },
    "CH89Coulomb": {
        "r_c": 1.19615,
        "r_c_0": 0.256576
    },
    "CH89SpinOrbit": {
        "V_so": 4.68365,
        "r_so": 1.35449,
        "r_so_0": -1.48774,
        "a_so": 0.580474
    },
    "CH89ImagCentral": {
        "W_v0": 25.1143,
        "W_ve0": 69.4059,
        "W_vew": 36.2739,
        "W_s0": 7.63851,
        "W_st": 29.1909,
        "W_se0": 31.7109,
        "W_sew": 23.9662,
        "r_w": 1.34129,
        "r_w0": -0.467891,
        "a_w": 0.650741
    }
}

==> anc/CHUQDemocratic/132/modelErrors.json <==
{
    "ECS_p": 0.272713,
    "ECS_n": 0.451574,
    "APower_p": 1.2185,
    "APower_n": 0.197024
}

==> anc/CHUQDemocratic/132/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.6165,
        "V_t": 10.4381,
        "V_e": -0.297222,
        "r_o": 1.21113,
        "r_o_0": -0.0968162,
        "a_0": 0.681723
    },
    "CH89Coulomb": {
        "r_c": 1.28325,
        "r_c_0": 0.315809
    },
    "CH89SpinOrbit": {
        "V_so": 5.27477,
        "r_so": 1.37851,
        "r_so_0": -1.50122,
        "a_so": 0.591317
    },
    "CH89ImagCentral": {
        "W_v0": 7.1999,
        "W_ve0": 59.559,
        "W_vew": 40.7497,
        "W_s0": 13.1466,
        "W_st": 21.4571,
        "W_se0": 22.2382,
        "W_sew": 56.1303,
        "r_w": 1.24065,
        "r_w0": -0.197324,
        "a_w": 0.649824
    }
}

==> anc/CHUQDemocratic/133/modelErrors.json <==
{
    "ECS_p": 0.297135,
    "ECS_n": 0.289722,
    "APower_p": 0.857498,
    "APower_n": 0.451836
}

==> anc/CHUQDemocratic/133/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.5845,
        "V_t": 17.1429,
        "V_e": -0.36431,
        "r_o": 1.18305,
        "r_o_0": -0.228419,
        "a_0": 0.762607
    },
    "CH89Coulomb": {
        "r_c": 1.53378,
        "r_c_0": 0.0537813
    },
    "CH89SpinOrbit": {
        "V_so": 5.80514,
        "r_so": 1.49383,
        "r_so_0": -1.91195,
        "a_so": 0.50487
    },
    "CH89ImagCentral": {
        "W_v0": 8.51357,
        "W_ve0": 16.1662,
        "W_vew": 19.0627,
        "W_s0": 11.6135,
        "W_st": 23.5772,
        "W_se0": 17.704,
        "W_sew": 65.3028,
        "r_w": 1.27119,
        "r_w0": -0.530458,
        "a_w": 0.6879
    }
}

==> anc/CHUQDemocratic/134/modelErrors.json <==
{
    "ECS_p": 0.339508,
    "ECS_n": 0.292285,
    "APower_p": 0.60085,
    "APower_n": 0.494272
}

==> anc/CHUQDemocratic/134/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.075,
        "V_t": 12.2849,
        "V_e": -0.348126,
        "r_o": 1.1945,
        "r_o_0": -0.197184,
        "a_0": 0.763306
    },
    "CH89Coulomb": {
        "r_c": 1.40774,
        "r_c_0": 0.178039
    },
    "CH89SpinOrbit": {
        "V_so": 5.95583,
        "r_so": 1.33293,
        "r_so_0": -1.21216,
        "a_so": 0.605934
    },
    "CH89ImagCentral": {
        "W_v0": 7.61302,
        "W_ve0": 53.6233,
        "W_vew": 28.9614,
        "W_s0": 10.3938,
        "W_st": 26.8135,
        "W_se0": 24.333,
        "W_sew": 39.9076,
        "r_w": 1.35274,
        "r_w0": -0.479143,
        "a_w": 0.737517
    }
}

==> anc/CHUQDemocratic/135/modelErrors.json <==
{
    "ECS_p": 0.229777,
    "ECS_n": 0.365143,
    "APower_p": 0.792019,
    "APower_n": 0.282567
}

==> anc/CHUQDemocratic/135/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6803,
        "V_t": 11.7842,
        "V_e": -0.34226,
        "r_o": 1.18174,
        "r_o_0": -0.219425,
        "a_0": 0.752934
    },
    "CH89Coulomb": {
        "r_c": 1.18,
        "r_c_0": 0.0560533
    },
    "CH89SpinOrbit": {
        "V_so": 5.28978,
        "r_so": 1.10336,
        "r_so_0": -0.216839,
        "a_so": 0.599498
    },
    "CH89ImagCentral": {
        "W_v0": 14.2485,
        "W_ve0": 69.5311,
        "W_vew": 35.708,
        "W_s0": 10.223,
        "W_st": 20.5593,
        "W_se0": 28.1257,
        "W_sew": 35.1631,
        "r_w": 1.33234,
        "r_w0": -0.287925,
        "a_w": 0.688385
    }
}

==> anc/CHUQDemocratic/136/modelErrors.json <==
{
    "ECS_p": 0.326675,
    "ECS_n": 0.514048,
    "APower_p": 0.759064,
    "APower_n": 0.274843
}

==> anc/CHUQDemocratic/136/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.5836,
        "V_t": 4.17181,
        "V_e": -0.350646,
        "r_o": 1.21308,
        "r_o_0": -0.350508,
        "a_0": 0.806104
    },
    "CH89Coulomb": {
        "r_c": 1.55608,
        "r_c_0": 0.106122
    },
    "CH89SpinOrbit": {
        "V_so": 5.851,
        "r_so": 1.44357,
        "r_so_0": -1.78322,
        "a_so": 0.560003
    },
    "CH89ImagCentral": {
        "W_v0": 5.59963,
        "W_ve0": 3.42347,
        "W_vew": 10.126,
        "W_s0": 6.48234,
        "W_st": 26.0094,
        "W_se0": 33.0164,
        "W_sew": 17.8221,
        "r_w": 1.29519,
        "r_w0": 0.0093062,
        "a_w": 0.642205
    }
}

==> anc/CHUQDemocratic/137/modelErrors.json <==
{
    "ECS_p": 0.328659,
    "ECS_n": 0.306669,
    "APower_p": 0.788127,
    "APower_n": 0.424109
}

==> anc/CHUQDemocratic/137/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.4119,
        "V_t": 9.95212,
        "V_e": -0.387249,
        "r_o": 1.22413,
        "r_o_0": -0.13022,
        "a_0": 0.725154
    },
    "CH89Coulomb": {
        "r_c": 1.04772,
        "r_c_0": 0.0795757
    },
    "CH89SpinOrbit": {
        "V_so": 6.20093,
        "r_so": 1.44742,
        "r_so_0": -1.90436,
        "a_so": 0.583447
    },
    "CH89ImagCentral": {
        "W_v0": 9.76121,
        "W_ve0": 35.1833,
        "W_vew": 36.2587,
        "W_s0": 14.5842,
        "W_st": 29.9819,
        "W_se0": 14.8963,
        "W_sew": 39.6933,
        "r_w": 1.31818,
        "r_w0": -0.440768,
        "a_w": 0.619584
    }
}

==> anc/CHUQDemocratic/138/modelErrors.json <==
{
    "ECS_p": 0.369196,
    "ECS_n": 0.357307,
    "APower_p": 1.0158,
    "APower_n": 0.451473
}

==> anc/CHUQDemocratic/138/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.3315,
        "V_t": 23.6888,
        "V_e": -0.354023,
        "r_o": 1.1664,
        "r_o_0": -0.102871,
        "a_0": 0.731075
    },
    "CH89Coulomb": {
        "r_c": 1.00957,
        "r_c_0": 0.226389
    },
    "CH89SpinOrbit": {
        "V_so": 5.69301,
        "r_so": 1.29105,
        "r_so_0": -1.01126,
        "a_so": 0.587311
    },
    "CH89ImagCentral": {
        "W_v0": 18.7359,
        "W_ve0": 62.3537,
        "W_vew": 22.3218,
        "W_s0": 10.8924,
        "W_st": 31.6748,
        "W_se0": 23.0072,
        "W_sew": 30.58,
        "r_w": 1.28835,
        "r_w0": -0.408927,
        "a_w": 0.789804
    }
}

==> anc/CHUQDemocratic/139/modelErrors.json <==
{
    "ECS_p": 0.279729,
    "ECS_n": 0.38027,
    "APower_p": 0.677091,
    "APower_n": 0.332618
}

==> anc/CHUQDemocratic/139/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.5064,
        "V_t": 10.0493,
        "V_e": -0.379526,
        "r_o": 1.1939,
        "r_o_0": -0.265392,
        "a_0": 0.750063
    },
    "CH89Coulomb": {
        "r_c": 1.28516,
        "r_c_0": -0.0163013
    },
    "CH89SpinOrbit": {
        "V_so": 5.9371,
        "r_so": 1.3047,
        "r_so_0": -1.12332,
        "a_so": 0.619553
    },
    "CH89ImagCentral": {
        "W_v0": 6.28776,
        "W_ve0": 13.8127,
        "W_vew": 19.7227,
        "W_s0": 4.53053,
        "W_st": 13.2936,
        "W_se0": 55.9116,
        "W_sew": 18.1912,
        "r_w": 1.46744,
        "r_w0": -0.792005,
        "a_w": 0.759474
    }
}

==> anc/CHUQDemocratic/14/modelErrors.json <==
{
    "ECS_p": 0.280007,
    "ECS_n": 0.549565,
    "APower_p": 0.690009,
    "APower_n": 0.35154
}

==> anc/CHUQDemocratic/14/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.1587,
        "V_t": 26.6275,
        "V_e": -0.385099,
        "r_o": 1.13907,
        "r_o_0": -0.104375,
        "a_0": 0.803022
    },
    "CH89Coulomb": {
        "r_c": 1.29199,
        "r_c_0": -0.0601963
    },
    "CH89SpinOrbit": {
        "V_so": 5.89335,
        "r_so": 1.24528,
        "r_so_0": -0.729629,
        "a_so": 0.585169
    },
    "CH89ImagCentral": {
        "W_v0": 11.2447,
        "W_ve0": 44.2794,
        "W_vew": 31.2277,
        "W_s0": 12.843,
        "W_st": 40.6721,
        "W_se0": 7.93288,
        "W_sew": 32.2191,
        "r_w": 1.36773,
        "r_w0": -0.459401,
        "a_w": 0.705846
    }
}

==> anc/CHUQDemocratic/140/modelErrors.json <==
{
    "ECS_p": 0.309753,
    "ECS_n": 0.386062,
    "APower_p": 0.665332,
    "APower_n": 0.184994
}

==> anc/CHUQDemocratic/140/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.4159,
        "V_t": 5.97991,
        "V_e": -0.359187,
        "r_o": 1.25771,
        "r_o_0": -0.490919,
        "a_0": 0.74522
    },
    "CH89Coulomb": {
        "r_c": 1.38306,
        "r_c_0": 0.00352934
    },
    "CH89SpinOrbit": {
        "V_so": 5.82777,
        "r_so": 1.27548,
        "r_so_0": -0.985237,
        "a_so": 0.59733
    },
    "CH89ImagCentral": {
        "W_v0": 6.99801,
        "W_ve0": 36.8087,
        "W_vew": 13.1411,
        "W_s0": 14.2429,
        "W_st": 28.3628,
        "W_se0": 9.60161,
        "W_sew": 41.4318,
        "r_w": 1.24075,
        "r_w0": -0.0971295,
        "a_w": 0.786069
    }
}

==> anc/CHUQDemocratic/141/modelErrors.json <==
{
    "ECS_p": 0.429723,
    "ECS_n": 0.577783,
    "APower_p": 0.549339,
    "APower_n": 0.391185
}

==> anc/CHUQDemocratic/141/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.786,
        "V_t": 12.3831,
        "V_e": -0.344573,
        "r_o": 1.21214,
        "r_o_0": -0.250114,
        "a_0": 0.715115
    },
    "CH89Coulomb": {
        "r_c": 1.35535,
        "r_c_0": -0.0147809
    },
    "CH89SpinOrbit": {
        "V_so": 5.45936,
        "r_so": 1.27411,
        "r_so_0": -1.01354,
        "a_so": 0.658517
    },
    "CH89ImagCentral": {
        "W_v0": 9.27692,
        "W_ve0": 32.5303,
        "W_vew": 13.0907,
        "W_s0": 11.9013,
        "W_st": 12.4842,
        "W_se0": 24.0011,
        "W_sew": 28.6415,
        "r_w": 1.26925,
        "r_w0": 0.0850797,
        "a_w": 0.669668
    }
}

==> anc/CHUQDemocratic/142/modelErrors.json <==
{
    "ECS_p": 0.413136,
    "ECS_n": 0.38589,
    "APower_p": 0.924205,
    "APower_n": 0.492726
}

==> anc/CHUQDemocratic/142/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7232,
        "V_t": 16.5666,
        "V_e": -0.395299,
        "r_o": 1.19253,
        "r_o_0": -0.200148,
        "a_0": 0.723353
    },
    "CH89Coulomb": {
        "r_c": 1.17726,
        "r_c_0": 0.0530768
    },
    "CH89SpinOrbit": {
        "V_so": 5.612,
        "r_so": 1.45237,
        "r_so_0": -2.03242,
        "a_so": 0.543088
    },
    "CH89ImagCentral": {
        "W_v0": 11.1505,
        "W_ve0": 25.4142,
        "W_vew": 24.8149,
        "W_s0": 7.53032,
        "W_st": 26.9925,
        "W_se0": 18.5184,
        "W_sew": 23.6543,
        "r_w": 1.538,
        "r_w0": -1.13006,
        "a_w": 0.691698
    }
}

==> anc/CHUQDemocratic/143/modelErrors.json <==
{
    "ECS_p": 0.203124,
    "ECS_n": 0.511831,
    "APower_p": 0.832959,
    "APower_n": 0.328269
}

==> anc/CHUQDemocratic/143/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.9421,
        "V_t": 15.3643,
        "V_e": -0.400622,
        "r_o": 1.22571,
        "r_o_0": -0.291992,
        "a_0": 0.721183
    },
    "CH89Coulomb": {
        "r_c": 1.17451,
        "r_c_0": 0.0917662
    },
    "CH89SpinOrbit": {
        "V_so": 5.77063,
        "r_so": 1.21583,
        "r_so_0": -0.641065,
        "a_so": 0.618398
    },
    "CH89ImagCentral": {
        "W_v0": 10.4863,
        "W_ve0": 27.1034,
        "W_vew": 37.4944,
        "W_s0": 8.71741,
        "W_st": 32.1777,
        "W_se0": 22.5031,
        "W_sew": 58.1885,
        "r_w": 1.27179,
        "r_w0": -0.43493,
        "a_w": 0.687679
    }
}

==> anc/CHUQDemocratic/144/modelErrors.json <==
{
    "ECS_p": 0.334404,
    "ECS_n": 0.36977,
    "APower_p": 0.795951,
    "APower_n": 0.412853
}

==> anc/CHUQDemocratic/144/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.8592,
        "V_t": 8.07134,
        "V_e": -0.385827,
        "r_o": 1.26785,
        "r_o_0": -0.400719,
        "a_0": 0.716771
    },
    "CH89Coulomb": {
        "r_c": 1.31921,
        "r_c_0": 0.190959
    },
    "CH89SpinOrbit": {
        "V_so": 5.14151,
        "r_so": 1.43375,
        "r_so_0": -1.897,
        "a_so": 0.602818
    },
    "CH89ImagCentral": {
        "W_v0": 18.1889,
        "W_ve0": 54.5378,
        "W_vew": 24.0121,
        "W_s0": 6.61202,
        "W_st": 18.2928,
        "W_se0": 41.6794,
        "W_sew": 10.4058,
        "r_w": 1.17536,
        "r_w0": 0.425371,
        "a_w": 0.619351
    }
}

==> anc/CHUQDemocratic/145/modelErrors.json <==
{
    "ECS_p": 0.228017,
    "ECS_n": 0.261626,
    "APower_p": 0.654406,
    "APower_n": 0.391462
}

==> anc/CHUQDemocratic/145/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.014,
        "V_t": 11.8363,
        "V_e": -0.356009,
        "r_o": 1.14985,
        "r_o_0": -0.204047,
        "a_0": 0.813969
    },
    "CH89Coulomb": {
        "r_c": 1.42158,
        "r_c_0": 0.19638
    },
    "CH89SpinOrbit": {
        "V_so": 5.91157,
        "r_so": 1.34762,
        "r_so_0": -1.40374,
        "a_so": 0.584572
    },
    "CH89ImagCentral": {
        "W_v0": 7.90602,
        "W_ve0": 22.7744,
        "W_vew": 32.8965,
        "W_s0": 15.0171,
        "W_st": 50.2937,
        "W_se0": -14.5599,
        "W_sew": 35.4954,
        "r_w": 1.45216,
        "r_w0": -0.655297,
        "a_w": 0.740164
    }
}

==> anc/CHUQDemocratic/146/modelErrors.json <==
{
    "ECS_p": 0.276862,
    "ECS_n": 0.684697,
    "APower_p": 0.816154,
    "APower_n": 0.290951
}

==> anc/CHUQDemocratic/146/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.2939,
        "V_t": 19.2247,
        "V_e": -0.436082,
        "r_o": 1.24263,
        "r_o_0": -0.391511,
        "a_0": 0.713277
    },
    "CH89Coulomb": {
        "r_c": 1.15665,
        "r_c_0": 0.0765245
    },
    "CH89SpinOrbit": {
        "V_so": 6.0529,
        "r_so": 1.32458,
        "r_so_0": -1.42329,
        "a_so": 0.684948
    },
    "CH89ImagCentral": {
        "W_v0": 9.24664,
        "W_ve0": 26.1617,
        "W_vew": 24.0492,
        "W_s0": 14.3055,
        "W_st": 23.748,
        "W_se0": -17.1812,
        "W_sew": 51.0797,
        "r_w": 1.24905,
        "r_w0": -0.0150452,
        "a_w": 0.672968
    }
}

==> anc/CHUQDemocratic/147/modelErrors.json <==
{
    "ECS_p": 0.317883,
    "ECS_n": 0.603954,
    "APower_p": 0.696804,
    "APower_n": 0.637614
}

==> anc/CHUQDemocratic/147/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.944,
        "V_t": 21.6269,
        "V_e": -0.368779,
        "r_o": 1.18435,
        "r_o_0": -0.186417,
        "a_0": 0.737426
    },
    "CH89Coulomb": {
        "r_c": 1.16666,
        "r_c_0": 0.15146
    },
    "CH89SpinOrbit": {
        "V_so": 5.72824,
        "r_so": 1.4149,
        "r_so_0": -1.98354,
        "a_so": 0.568059
    },
    "CH89ImagCentral": {
        "W_v0": 16.1902,
        "W_ve0": 54.9601,
        "W_vew": 40.0156,
        "W_s0": 12.1865,
        "W_st": 40.2997,
        "W_se0": 4.71221,
        "W_sew": 26.8819,
        "r_w": 1.47538,
        "r_w0": -1.03154,
        "a_w": 0.684612
    }
}

==> anc/CHUQDemocratic/148/modelErrors.json <==
{
    "ECS_p": 0.563885,
    "ECS_n": 0.52671,
    "APower_p": 0.876249,
    "APower_n": 0.269376
}

==> anc/CHUQDemocratic/148/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.5273,
        "V_t": 20.6743,
        "V_e": -0.388989,
        "r_o": 1.15486,
        "r_o_0": -0.0290353,
        "a_0": 0.747704
    },
    "CH89Coulomb": {
        "r_c": 1.00955,
        "r_c_0": 0.131347
    },
    "CH89SpinOrbit": {
        "V_so": 6.22663,
        "r_so": 1.18715,
        "r_so_0": -0.789796,
        "a_so": 0.574162
    },
    "CH89ImagCentral": {
        "W_v0": 7.19273,
        "W_ve0": 45.6545,
        "W_vew": 26.8433,
        "W_s0": 12.3088,
        "W_st": 18.098,
        "W_se0": 43.3439,
        "W_sew": 51.7667,
        "r_w": 1.36763,
        "r_w0": -0.774866,
        "a_w": 0.730145
    }
}

==> anc/CHUQDemocratic/149/modelErrors.json <==
{
    "ECS_p": 0.289523,
    "ECS_n": 0.281138,
    "APower_p": 0.749599,
    "APower_n": 0.369371
}

==> anc/CHUQDemocratic/149/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.237,
        "V_t": 10.1755,
        "V_e": -0.36726,
        "r_o": 1.22132,
        "r_o_0": -0.180961,
        "a_0": 0.685757
    },
    "CH89Coulomb": {
        "r_c": 1.28675,
        "r_c_0": -0.0255976
    },
    "CH89SpinOrbit": {
        "V_so": 5.07908,
        "r_so": 1.17714,
        "r_so_0": -0.707283,
        "a_so": 0.597191
    },
    "CH89ImagCentral": {
        "W_v0": 3.95146,
        "W_ve0": 5.17422,
        "W_vew": 9.68682,
        "W_s0": 10.9608,
        "W_st": 27.2981,
        "W_se0": 60.1195,
        "W_sew": 80.093,
        "r_w": 1.29774,
        "r_w0": -0.764477,
        "a_w": 0.680999
    }
}

==> anc/CHUQDemocratic/15/modelErrors.json <==
{
    "ECS_p": 0.271532,
    "ECS_n": 0.537499,
    "APower_p": 0.907533,
    "APower_n": 0.399522
}

==> anc/CHUQDemocratic/15/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.9064,
        "V_t": 3.29634,
        "V_e": -0.399137,
        "r_o": 1.24073,
        "r_o_0": -0.29043,
        "a_0": 0.695365
    },
    "CH89Coulomb": {
        "r_c": 1.35883,
        "r_c_0": 0.150353
    },
    "CH89SpinOrbit": {
        "V_so": 5.9553,
        "r_so": 1.2813,
        "r_so_0": -1.11683,
        "a_so": 0.612993
    },
    "CH89ImagCentral": {
        "W_v0": 11.1892,
        "W_ve0": 20.576,
        "W_vew": 22.42,
        "W_s0": 10.2851,
        "W_st": 34.1713,
        "W_se0": -3.23001,
        "W_sew": 44.032,
        "r_w": 1.31913,
        "r_w0": -0.52559,
        "a_w": 0.707367
    }
}

==> anc/CHUQDemocratic/150/modelErrors.json <==
{
    "ECS_p": 0.253811,
    "ECS_n": 0.339657,
    "APower_p": 0.727226,
    "APower_n": 0.188906
}

==> anc/CHUQDemocratic/150/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.1036,
        "V_t": 13.0164,
        "V_e": -0.365956,
        "r_o": 1.18724,
        "r_o_0": -0.183803,
        "a_0": 0.745522
    },
    "CH89Coulomb": {
        "r_c": 1.21513,
        "r_c_0": 0.170922
    },
    "CH89SpinOrbit": {
        "V_so": 5.50451,
        "r_so": 1.19509,
        "r_so_0": -0.713911,
        "a_so": 0.592475
    },
    "CH89ImagCentral": {
        "W_v0": 6.35602,
        "W_ve0": 17.9478,
        "W_vew": 22.4976,
        "W_s0": 7.3578,
        "W_st": 16.6993,
        "W_se0": 56.1094,
        "W_sew": 30.6499,
        "r_w": 1.34447,
        "r_w0": -0.470917,
        "a_w": 0.694306
    }
}

==> anc/CHUQDemocratic/151/modelErrors.json <==
{
    "ECS_p": 0.439471,
    "ECS_n": 0.308261,
    "APower_p": 0.971678,
    "APower_n": 0.434352
}

==> anc/CHUQDemocratic/151/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.4288,
        "V_t": 8.71634,
        "V_e": -0.402996,
        "r_o": 1.27661,
        "r_o_0": -0.330353,
        "a_0": 0.644764
    },
    "CH89Coulomb": {
        "r_c": 1.28885,
        "r_c_0": 0.175162
    },
    "CH89SpinOrbit": {
        "V_so": 4.20327,
        "r_so": 1.40904,
        "r_so_0": -1.34303,
        "a_so": 0.562005
    },
    "CH89ImagCentral": {
        "W_v0": 15.7993,
        "W_ve0": 19.7286,
        "W_vew": 9.89729,
        "W_s0": 12.1146,
        "W_st": 48.4956,
        "W_se0": -0.393123,
        "W_sew": 28.8571,
        "r_w": 1.22319,
        "r_w0": -0.280005,
        "a_w": 0.712604
    }
}

==> anc/CHUQDemocratic/152/modelErrors.json <==
{
    "ECS_p": 0.214639,
    "ECS_n": 0.555685,
    "APower_p": 0.807151,
    "APower_n": 0.641476
}

==> anc/CHUQDemocratic/152/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6086,
        "V_t": 14.5862,
        "V_e": -0.377302,
        "r_o": 1.13439,
        "r_o_0": 0.0632457,
        "a_0": 0.726609
    },
    "CH89Coulomb": {
        "r_c": 1.26623,
        "r_c_0": 0.0931929
    },
    "CH89SpinOrbit": {
        "V_so": 5.96758,
        "r_so": 1.15237,
        "r_so_0": -0.737414,
        "a_so": 0.610995
    },
    "CH89ImagCentral": {
        "W_v0": 7.58845,
        "W_ve0": 2.74871,
        "W_vew": 27.0477,
        "W_s0": 9.39025,
        "W_st": 16.4023,
        "W_se0": 12.1265,
        "W_sew": 57.752,
        "r_w": 1.43161,
        "r_w0": -0.66053,
        "a_w": 0.637264
    }
}

==> anc/CHUQDemocratic/153/modelErrors.json <==
{
    "ECS_p": 0.264738,
    "ECS_n": 0.577446,
    "APower_p": 0.732556,
    "APower_n": 0.285887
}

==> anc/CHUQDemocratic/153/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.3304,
        "V_t": 14.385,
        "V_e": -0.359312,
        "r_o": 1.15841,
        "r_o_0": -0.046123,
        "a_0": 0.782154
    },
    "CH89Coulomb": {
        "r_c": 1.19851,
        "r_c_0": 0.21694
    },
    "CH89SpinOrbit": {
        "V_so": 5.83979,
        "r_so": 1.30526,
        "r_so_0": -1.08617,
        "a_so": 0.600724
    },
    "CH89ImagCentral": {
        "W_v0": 6.63566,
        "W_ve0": 15.3813,
        "W_vew": 32.9169,
        "W_s0": 12.596,
        "W_st": 26.1959,
        "W_se0": 5.58332,
        "W_sew": 44.4486,
        "r_w": 1.39108,
        "r_w0": -0.578759,
        "a_w": 0.65435
    }
}

==> anc/CHUQDemocratic/154/modelErrors.json <==
{
    "ECS_p": 0.275658,
    "ECS_n": 0.429245,
    "APower_p": 0.758971,
    "APower_n": 0.507194
}

==> anc/CHUQDemocratic/154/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 60.0643,
        "V_t": 11.8528,
        "V_e": -0.387019,
        "r_o": 1.20115,
        "r_o_0": -0.386123,
        "a_0": 0.768939
    },
    "CH89Coulomb": {
        "r_c": 1.25931,
        "r_c_0": 0.243265
    },
    "CH89SpinOrbit": {
        "V_so": 7.00789,
        "r_so": 1.25547,
        "r_so_0": -0.901469,
        "a_so": 0.64522
    },
    "CH89ImagCentral": {
        "W_v0": 8.77411,
        "W_ve0": 16.8343,
        "W_vew": 17.5816,
        "W_s0": 9.37571,
        "W_st": 22.0582,
        "W_se0": 2.51587,
        "W_sew": 28.5317,
        "r_w": 1.39118,
        "r_w0": -0.576958,
        "a_w": 0.841038
    }
}

==> anc/CHUQDemocratic/155/modelErrors.json <==
{
    "ECS_p": 0.206333,
    "ECS_n": 0.281901,
    "APower_p": 0.680436,
    "APower_n": 0.155094
}

==> anc/CHUQDemocratic/155/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.4833,
        "V_t": 15.1632,
        "V_e": -0.363431,
        "r_o": 1.22166,
        "r_o_0": -0.30272,
        "a_0": 0.723951
    },
    "CH89Coulomb": {
        "r_c": 1.29661,
        "r_c_0": 0.0213163
    },
    "CH89SpinOrbit": {
        "V_so": 5.85861,
        "r_so": 1.24591,
        "r_so_0": -0.742037,
        "a_so": 0.619404
    },
    "CH89ImagCentral": {
        "W_v0": 4.70035,
        "W_ve0": 9.84957,
        "W_vew": 19.9503,
        "W_s0": 10.6014,
        "W_st": 27.5865,
        "W_se0": 11.477,
        "W_sew": 65.6296,
        "r_w": 1.36492,
        "r_w0": -0.688372,
        "a_w": 0.726596
    }
}

==> anc/CHUQDemocratic/156/modelErrors.json <==
{
    "ECS_p": 0.208328,
    "ECS_n": 0.435091,
    "APower_p": 0.659046,
    "APower_n": 0.422797
}

==> anc/CHUQDemocratic/156/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7702,
        "V_t": 5.69805,
        "V_e": -0.321187,
        "r_o": 1.20048,
        "r_o_0": -0.27774,
        "a_0": 0.746443
    },
    "CH89Coulomb": {
        "r_c": 1.29104,
        "r_c_0": 0.175338
    },
    "CH89SpinOrbit": {
        "V_so": 6.1671,
        "r_so": 1.27752,
        "r_so_0": -1.1043,
        "a_so": 0.673757
    },
    "CH89ImagCentral": {
        "W_v0": 13.8027,
        "W_ve0": 43.9087,
        "W_vew": 19.8585,
        "W_s0": 12.2024,
        "W_st": 43.6341,
        "W_se0": 11.1103,
        "W_sew": 18.4457,
        "r_w": 1.47668,
        "r_w0": -0.675586,
        "a_w": 0.70566
    }
}

==> anc/CHUQDemocratic/157/modelErrors.json <==
{
    "ECS_p": 0.312525,
    "ECS_n": 0.318032,
    "APower_p": 0.777019,
    "APower_n": 0.350903
}

==> anc/CHUQDemocratic/157/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.5748,
        "V_t": 18.6422,
        "V_e": -0.366179,
        "r_o": 1.21828,
        "r_o_0": -0.263247,
        "a_0": 0.720514
    },
    "CH89Coulomb": {
        "r_c": 1.29283,
        "r_c_0": 0.315194
    },
    "CH89SpinOrbit": {
        "V_so": 5.69921,
        "r_so": 1.32376,
        "r_so_0": -1.24523,
        "a_so": 0.631423
    },
    "CH89ImagCentral": {
        "W_v0": 9.0102,
        "W_ve0": 43.7371,
        "W_vew": 46.7602,
        "W_s0": 11.6632,
        "W_st": 27.1253,
        "W_se0": -8.58078,
        "W_sew": 79.6213,
        "r_w": 1.27892,
        "r_w0": -0.264833,
        "a_w": 0.696282
    }
}

==> anc/CHUQDemocratic/158/modelErrors.json <==
{
    "ECS_p": 0.242693,
    "ECS_n": 0.309809,
    "APower_p": 0.82442,
    "APower_n": 0.392053
}

==> anc/CHUQDemocratic/158/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7482,
        "V_t": 9.51344,
        "V_e": -0.421993,
        "r_o": 1.2542,
        "r_o_0": -0.475216,
        "a_0": 0.732526
    },
    "CH89Coulomb": {
        "r_c": 1.34669,
        "r_c_0": 0.150343
    },
    "CH89SpinOrbit": {
        "V_so": 5.98285,
        "r_so": 1.20379,
        "r_so_0": -0.843682,
        "a_so": 0.62376
    },
    "CH89ImagCentral": {
        "W_v0": 9.0287,
        "W_ve0": 36.0335,
        "W_vew": 37.9044,
        "W_s0": 9.51238,
        "W_st": 23.8247,
        "W_se0": 4.71027,
        "W_sew": 44.5909,
        "r_w": 1.38305,
        "r_w0": -0.503991,
        "a_w": 0.765428
    }
}

==> anc/CHUQDemocratic/159/modelErrors.json <==
{
    "ECS_p": 0.379805,
    "ECS_n": 0.401617,
    "APower_p": 0.584293,
    "APower_n": 0.61556
}

==> anc/CHUQDemocratic/159/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.0114,
        "V_t": 18.1543,
        "V_e": -0.403923,
        "r_o": 1.19553,
        "r_o_0": -0.237535,
        "a_0": 0.769958
    },
    "CH89Coulomb": {
        "r_c": 1.44077,
        "r_c_0": 0.280985
    },
    "CH89SpinOrbit": {
        "V_so": 5.34953,
        "r_so": 1.29735,
        "r_so_0": -1.14295,
        "a_so": 0.513767
    },
    "CH89ImagCentral": {
        "W_v0": 13.7834,
        "W_ve0": 58.1217,
        "W_vew": 21.5603,
        "W_s0": 9.00841,
        "W_st": 17.2633,
        "W_se0": 47.9019,
        "W_sew": 37.4145,
        "r_w": 1.36753,
        "r_w0": -0.654591,
        "a_w": 0.732447
    }
}

==> anc/CHUQDemocratic/16/modelErrors.json <==
{
    "ECS_p": 0.466975,
    "ECS_n": 0.36927,
    "APower_p": 0.805678,
    "APower_n": 0.629034
}

==> anc/CHUQDemocratic/16/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.0687,
        "V_t": 16.0505,
        "V_e": -0.389048,
        "r_o": 1.22312,
        "r_o_0": -0.0903155,
        "a_0": 0.731982
    },
    "CH89Coulomb": {
        "r_c": 1.3659,
        "r_c_0": 0.09675
    },
    "CH89SpinOrbit": {
        "V_so": 2.85675,
        "r_so": 1.37382,
        "r_so_0": -1.7063,
        "a_so": 0.551214
    },
    "CH89ImagCentral": {
        "W_v0": 7.43967,
        "W_ve0": 17.2271,
        "W_vew": 27.8863,
        "W_s0": 11.6846,
        "W_st": 42.933,
        "W_se0": 42.8536,
        "W_sew": 60.2766,
        "r_w": 1.29773,
        "r_w0": -0.411842,
        "a_w": 0.539726
    }
}

==> anc/CHUQDemocratic/160/modelErrors.json <==
{
    "ECS_p": 0.304604,
    "ECS_n": 0.513756,
    "APower_p": 0.792859,
    "APower_n": 0.387649
}

==> anc/CHUQDemocratic/160/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.0061,
        "V_t": 9.71763,
        "V_e": -0.355759,
        "r_o": 1.1915,
        "r_o_0": -0.15437,
        "a_0": 0.733847
    },
    "CH89Coulomb": {
        "r_c": 1.19272,
        "r_c_0": 0.0894659
    },
    "CH89SpinOrbit": {
        "V_so": 6.06044,
        "r_so": 1.18022,
        "r_so_0": -0.667981,
        "a_so": 0.550048
    },
    "CH89ImagCentral": {
        "W_v0": 12.1456,
        "W_ve0": 27.325,
        "W_vew": 21.9646,
        "W_s0": 7.45903,
        "W_st": 45.5386,
        "W_se0": 8.23658,
        "W_sew": 25.1227,
        "r_w": 1.38163,
        "r_w0": -0.235842,
        "a_w": 0.684573
    }
}

==> anc/CHUQDemocratic/161/modelErrors.json <==
{
    "ECS_p": 0.359666,
    "ECS_n": 0.349451,
    "APower_p": 0.935295,
    "APower_n": 0.458598
}

==> anc/CHUQDemocratic/161/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3432,
        "V_t": 15.0327,
        "V_e": -0.363001,
        "r_o": 1.11829,
        "r_o_0": 0.0601732,
        "a_0": 0.776435
    },
    "CH89Coulomb": {
        "r_c": 1.37888,
        "r_c_0": -0.120604
    },
    "CH89SpinOrbit": {
        "V_so": 6.00613,
        "r_so": 1.34007,
        "r_so_0": -1.59436,
        "a_so": 0.619856
    },
    "CH89ImagCentral": {
        "W_v0": 13.4752,
        "W_ve0": 67.821,
        "W_vew": 43.6055,
        "W_s0": 15.9567,
        "W_st": 38.2851,
        "W_se0": -14.1804,
        "W_sew": 38.4786,
        "r_w": 1.5295,
        "r_w0": -1.07498,
        "a_w": 0.684567
    }
}

==> anc/CHUQDemocratic/162/modelErrors.json <==
{
    "ECS_p": 0.195347,
    "ECS_n": 0.388811,
    "APower_p": 0.737097,
    "APower_n": 0.48015
}

==> anc/CHUQDemocratic/162/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.0822,
        "V_t": 13.3878,
        "V_e": -0.316994,
        "r_o": 1.21281,
        "r_o_0": -0.238347,
        "a_0": 0.698919
    },
    "CH89Coulomb": {
        "r_c": 1.31845,
        "r_c_0": 0.014026
    },
    "CH89SpinOrbit": {
        "V_so": 5.79466,
        "r_so": 1.27854,
        "r_so_0": -0.725727,
        "a_so": 0.661187
    },
    "CH89ImagCentral": {
        "W_v0": 14.8913,
        "W_ve0": 49.1718,
        "W_vew": 29.4824,
        "W_s0": 10.3973,
        "W_st": 25.9712,
        "W_se0": 15.2671,
        "W_sew": 30.7548,
        "r_w": 1.28317,
        "r_w0": -0.0484171,
        "a_w": 0.687253
    }
}

==> anc/CHUQDemocratic/163/modelErrors.json <==
{
    "ECS_p": 0.32323,
    "ECS_n": 0.369677,
    "APower_p": 0.793133,
    "APower_n": 0.598906
}

==> anc/CHUQDemocratic/163/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7047,
        "V_t": 19.3203,
        "V_e": -0.360139,
        "r_o": 1.16969,
        "r_o_0": -0.095356,
        "a_0": 0.734239
    },
    "CH89Coulomb": {
        "r_c": 1.47728,
        "r_c_0": 0.114806
    },
    "CH89SpinOrbit": {
        "V_so": 4.50695,
        "r_so": 1.39414,
        "r_so_0": -1.60767,
        "a_so": 0.619391
    },
    "CH89ImagCentral": {
        "W_v0": 8.86751,
        "W_ve0": 32.651,
        "W_vew": 22.6847,
        "W_s0": 10.9415,
        "W_st": 30.3196,
        "W_se0": 23.6235,
        "W_sew": 25.6303,
        "r_w": 1.46259,
        "r_w0": -1.15341,
        "a_w": 0.681827
    }
}

==> anc/CHUQDemocratic/164/modelErrors.json <==
{
    "ECS_p": 0.461592,
    "ECS_n": 0.585328,
    "APower_p": 0.719445,
    "APower_n": 0.43486
}

==> anc/CHUQDemocratic/164/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.0795,
        "V_t": 19.6525,
        "V_e": -0.333761,
        "r_o": 1.18351,
        "r_o_0": -0.111851,
        "a_0": 0.720083
    },
    "CH89Coulomb": {
        "r_c": 1.09338,
        "r_c_0": 0.162836
    },
    "CH89SpinOrbit": {
        "V_so": 5.22798,
        "r_so": 1.36716,
        "r_so_0": -1.68299,
        "a_so": 0.618634
    },
    "CH89ImagCentral": {
        "W_v0": 10.5316,
        "W_ve0": 36.6357,
        "W_vew": 15.0587,
        "W_s0": 22.4002,
        "W_st": 49.6243,
        "W_se0": -6.89819,
        "W_sew": 23.6218,
        "r_w": 1.43308,
        "r_w0": -0.702803,
        "a_w": 0.711691
    }
}

==> anc/CHUQDemocratic/165/modelErrors.json <==
{
    "ECS_p": 0.294367,
    "ECS_n": 0.530872,
    "APower_p": 0.756707,
    "APower_n": 0.762896
}

==> anc/CHUQDemocratic/165/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.2129,
        "V_t": -0.252064,
        "V_e": -0.401252,
        "r_o": 1.26537,
        "r_o_0": -0.621329,
        "a_0": 0.731993
    },
    "CH89Coulomb": {
        "r_c": 1.38829,
        "r_c_0": 0.154118
    },
    "CH89SpinOrbit": {
        "V_so": 6.09582,
        "r_so": 1.33703,
        "r_so_0": -1.47437,
        "a_so": 0.602314
    },
    "CH89ImagCentral": {
        "W_v0": 10.8106,
        "W_ve0": 45.6395,
        "W_vew": 35.6273,
        "W_s0": 9.76648,
        "W_st": 24.8156,
        "W_se0": 10.0451,
        "W_sew": 35.2506,
        "r_w": 1.29143,
        "r_w0": -0.104012,
        "a_w": 0.820678
    }
}

==> anc/CHUQDemocratic/166/modelErrors.json <==
{
    "ECS_p": 0.33736,
    "ECS_n": 0.326579,
    "APower_p": 0.724973,
    "APower_n": 0.536942
}

==> anc/CHUQDemocratic/166/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.8324,
        "V_t": 8.57209,
        "V_e": -0.353493,
        "r_o": 1.19511,
        "r_o_0": -0.15571,
        "a_0": 0.75546
    },
    "CH89Coulomb": {
        "r_c": 1.32157,
        "r_c_0": -0.161209
    },
    "CH89SpinOrbit": {
        "V_so": 6.19538,
        "r_so": 1.35833,
        "r_so_0": -1.18819,
        "a_so": 0.6187
    },
    "CH89ImagCentral": {
        "W_v0": 9.94096,
        "W_ve0": 48.0615,
        "W_vew": 26.1368,
        "W_s0": 13.4842,
        "W_st": 37.5442,
        "W_se0": 2.08771,
        "W_sew": 37.0414,
        "r_w": 1.3369,
        "r_w0": -0.293136,
        "a_w": 0.720495
    }
}

==> anc/CHUQDemocratic/167/modelErrors.json <==
{
    "ECS_p": 0.229925,
    "ECS_n": 0.291148,
    "APower_p": 0.661475,
    "APower_n": 0.423062
}

==> anc/CHUQDemocratic/167/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.5103,
        "V_t": 12.7582,
        "V_e": -0.295137,
        "r_o": 1.19956,
        "r_o_0": -0.224878,
        "a_0": 0.737316
    },
    "CH89Coulomb": {
        "r_c": 1.2301,
        "r_c_0": 0.232593
    },
    "CH89SpinOrbit": {
        "V_so": 5.36194,
        "r_so": 1.37205,
        "r_so_0": -1.27704,
        "a_so": 0.633675
    },
    "CH89ImagCentral": {
        "W_v0": 14.7567,
        "W_ve0": 38.7544,
        "W_vew": 23.3665,
        "W_s0": 9.38723,
        "W_st": 23.1531,
        "W_se0": 22.3195,
        "W_sew": 29.9285,
        "r_w": 1.28709,
        "r_w0": -0.327715,
        "a_w": 0.696021
    }
}

==> anc/CHUQDemocratic/168/modelErrors.json <==
{
    "ECS_p": 0.421229,
    "ECS_n": 0.440746,
    "APower_p": 0.751104,
    "APower_n": 0.392003
}

==> anc/CHUQDemocratic/168/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.5145,
        "V_t": 12.3463,
        "V_e": -0.331832,
        "r_o": 1.25983,
        "r_o_0": -0.417939,
        "a_0": 0.725362
    },
    "CH89Coulomb": {
        "r_c": 1.22151,
        "r_c_0": 0.149352
    },
    "CH89SpinOrbit": {
        "V_so": 5.46282,
        "r_so": 1.45302,
        "r_so_0": -1.54467,
        "a_so": 0.60117
    },
    "CH89ImagCentral": {
        "W_v0": 16.2689,
        "W_ve0": 72.9391,
        "W_vew": 25.7173,
        "W_s0": 13.6773,
        "W_st": 30.9953,
        "W_se0": 18.4567,
        "W_sew": 64.2909,
        "r_w": 1.28852,
        "r_w0": -0.597005,
        "a_w": 0.773379
    }
}

==> anc/CHUQDemocratic/169/modelErrors.json <==
{
    "ECS_p": 0.388523,
    "ECS_n": 0.396782,
    "APower_p": 0.550959,
    "APower_n": 0.61209
}

==> anc/CHUQDemocratic/169/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.1409,
        "V_t": 16.7714,
        "V_e": -0.341571,
        "r_o": 1.2021,
        "r_o_0": -0.184425,
        "a_0": 0.732744
    },
    "CH89Coulomb": {
        "r_c": 1.26233,
        "r_c_0": 0.0653953
    },
    "CH89SpinOrbit": {
        "V_so": 4.97067,
        "r_so": 1.14388,
        "r_so_0": -0.596045,
        "a_so": 0.571319
    },
    "CH89ImagCentral": {
        "W_v0": 16.2343,
        "W_ve0": 107.399,
        "W_vew": 46.5567,
        "W_s0": 11.5585,
        "W_st": 17.6165,
        "W_se0": 24.3007,
        "W_sew": 45.256,
        "r_w": 1.28628,
        "r_w0": -0.263727,
        "a_w": 0.751156
    }
}

==> anc/CHUQDemocratic/17/modelErrors.json <==
{
    "ECS_p": 0.510898,
    "ECS_n": 0.357819,
    "APower_p": 0.675178,
    "APower_n": 0.25238
}

==> anc/CHUQDemocratic/17/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.3821,
        "V_t": 14.7138,
        "V_e": -0.32166,
        "r_o": 1.14628,
        "r_o_0": -0.0599996,
        "a_0": 0.77525
    },
    "CH89Coulomb": {
        "r_c": 1.29803,
        "r_c_0": 0.167939
    },
    "CH89SpinOrbit": {
        "V_so": 5.95054,
        "r_so": 1.1683,
        "r_so_0": -0.647067,
        "a_so": 0.691174
    },
    "CH89ImagCentral": {
        "W_v0": 21.711,
        "W_ve0": 58.7342,
        "W_vew": 22.9954,
        "W_s0": 10.569,
        "W_st": 34.1946,
        "W_se0": 15.3134,
        "W_sew": 22.4756,
        "r_w": 1.37182,
        "r_w0": -0.141082,
        "a_w": 0.646272
    }
}

==> anc/CHUQDemocratic/170/modelErrors.json <==
{
    "ECS_p": 0.280794,
    "ECS_n": 0.220617,
    "APower_p": 0.985442,
    "APower_n": 0.291854
}

==> anc/CHUQDemocratic/170/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.4528,
        "V_t": 11.8323,
        "V_e": -0.326836,
        "r_o": 1.28111,
        "r_o_0": -0.367182,
        "a_0": 0.67395
    },
    "CH89Coulomb": {
        "r_c": 1.24422,
        "r_c_0": 0.000408339
    },
    "CH89SpinOrbit": {
        "V_so": 5.56385,
        "r_so": 1.56279,
        "r_so_0": -1.77521,
        "a_so": 0.60801
    },
    "CH89ImagCentral": {
        "W_v0": 8.85767,
        "W_ve0": 21.163,
        "W_vew": 16.9062,
        "W_s0": 7.08386,
        "W_st": 20.4357,
        "W_se0": 65.0121,
        "W_sew": 77.7682,
        "r_w": 1.24464,
        "r_w0": -0.0143146,
        "a_w": 0.68075
    }
}

==> anc/CHUQDemocratic/171/modelErrors.json <==
{
    "ECS_p": 0.311152,
    "ECS_n": 0.367875,
    "APower_p": 0.797269,
    "APower_n": 0.415727
}

==> anc/CHUQDemocratic/171/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.3459,
        "V_t": 8.54847,
        "V_e": -0.346133,
        "r_o": 1.20455,
        "r_o_0": -0.306066,
        "a_0": 0.755649
    },
    "CH89Coulomb": {
        "r_c": 1.39356,
        "r_c_0": 0.281396
    },
    "CH89SpinOrbit": {
        "V_so": 6.19166,
        "r_so": 1.35753,
        "r_so_0": -1.3671,
        "a_so": 0.641749
    },
    "CH89ImagCentral": {
        "W_v0": 15.1703,
        "W_ve0": 42.2379,
        "W_vew": 15.9246,
        "W_s0": 6.38049,
        "W_st": 17.4564,
        "W_se0": 32.8838,
        "W_sew": 8.84181,
        "r_w": 1.38729,
        "r_w0": -0.346878,
        "a_w": 0.695343
    }
}

==> anc/CHUQDemocratic/172/modelErrors.json <==
{
    "ECS_p": 0.249783,
    "ECS_n": 0.31146,
    "APower_p": 0.711164,
    "APower_n": 0.326237
}

==> anc/CHUQDemocratic/172/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.6207,
        "V_t": 4.99156,
        "V_e": -0.375464,
        "r_o": 1.23489,
        "r_o_0": -0.215806,
        "a_0": 0.713802
    },
    "CH89Coulomb": {
        "r_c": 1.33148,
        "r_c_0": 0.177814
    },
    "CH89SpinOrbit": {
        "V_so": 4.88943,
        "r_so": 1.30735,
        "r_so_0": -1.03379,
        "a_so": 0.655649
    },
    "CH89ImagCentral": {
        "W_v0": 11.0715,
        "W_ve0": 26.9315,
        "W_vew": 17.3069,
        "W_s0": 18.37,
        "W_st": 54.3797,
        "W_se0": 1.46914,
        "W_sew": 19.6531,
        "r_w": 1.29574,
        "r_w0": 0.00255839,
        "a_w": 0.597107
    }
}

==> anc/CHUQDemocratic/173/modelErrors.json <==
{
    "ECS_p": 0.251548,
    "ECS_n": 0.314092,
    "APower_p": 0.86522,
    "APower_n": 0.2079
}

==> anc/CHUQDemocratic/173/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.6106,
        "V_t": 18.0018,
        "V_e": -0.373479,
        "r_o": 1.20435,
        "r_o_0": -0.126373,
        "a_0": 0.689242
    },
    "CH89Coulomb": {
        "r_c": 1.22465,
        "r_c_0": 0.172948
    },
    "CH89SpinOrbit": {
        "V_so": 6.83224,
        "r_so": 1.29249,
        "r_so_0": -1.41663,
        "a_so": 0.71279
    },
    "CH89ImagCentral": {
        "W_v0": 4.87851,
        "W_ve0": 0.591827,
        "W_vew": 17.8516,
        "W_s0": 9.43979,
        "W_st": 22.3128,
        "W_se0": 24.9838,
        "W_sew": 81.1067,
        "r_w": 1.15645,
        "r_w0": 0.328513,
        "a_w": 0.66098
    }
}

==> anc/CHUQDemocratic/174/modelErrors.json <==
{
    "ECS_p": 0.31652,
    "ECS_n": 0.365062,
    "APower_p": 0.777725,
    "APower_n": 0.183813
}

==> anc/CHUQDemocratic/174/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.9415,
        "V_t": 5.37333,
        "V_e": -0.388209,
        "r_o": 1.22862,
        "r_o_0": -0.187616,
        "a_0": 0.723558
    },
    "CH89Coulomb": {
        "r_c": 1.25226,
        "r_c_0": 0.191329
    },
    "CH89SpinOrbit": {
        "V_so": 6.03547,
        "r_so": 1.2226,
        "r_so_0": -0.923366,
        "a_so": 0.553179
    },
    "CH89ImagCentral": {
        "W_v0": 8.62177,
        "W_ve0": 10.6128,
        "W_vew": 46.9688,
        "W_s0": 7.04286,
        "W_st": 27.0538,
        "W_se0": 52.6899,
        "W_sew": 45.465,
        "r_w": 1.26872,
        "r_w0": -0.251037,
        "a_w": 0.700155
    }
}

==> anc/CHUQDemocratic/175/modelErrors.json <==
{
    "ECS_p": 0.281969,
    "ECS_n": 0.413394,
    "APower_p": 0.780426,
    "APower_n": 0.269791
}

==> anc/CHUQDemocratic/175/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.9673,
        "V_t": 3.00724,
        "V_e": -0.34644,
        "r_o": 1.21146,
        "r_o_0": -0.342088,
        "a_0": 0.746312
    },
    "CH89Coulomb": {
        "r_c": 1.17106,
        "r_c_0": 0.250048
    },
    "CH89SpinOrbit": {
        "V_so": 5.06802,
        "r_so": 1.12589,
        "r_so_0": -0.671269,
        "a_so": 0.668917
    },
    "CH89ImagCentral": {
        "W_v0": 7.5866,
        "W_ve0": 35.4212,
        "W_vew": 19.7227,
        "W_s0": 13.582,
        "W_st": 30.8325,
        "W_se0": 9.09966,
        "W_sew": 33.8136,
        "r_w": 1.35134,
        "r_w0": -0.264126,
        "a_w": 0.691104
    }
}

==> anc/CHUQDemocratic/176/modelErrors.json <==
{
    "ECS_p": 0.18136,
    "ECS_n": 0.643739,
    "APower_p": 0.671825,
    "APower_n": 0.265505
}

==> anc/CHUQDemocratic/176/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3,
        "V_t": 16.436,
        "V_e": -0.381523,
        "r_o": 1.18848,
        "r_o_0": -0.18366,
        "a_0": 0.701307
    },
    "CH89Coulomb": {
        "r_c": 0.938558,
        "r_c_0": 0.135031
    },
    "CH89SpinOrbit": {
        "V_so": 5.77443,
        "r_so": 1.27076,
        "r_so_0": -1.00254,
        "a_so": 0.676349
    },
    "CH89ImagCentral": {
        "W_v0": 13.7811,
        "W_ve0": 26.1463,
        "W_vew": 31.9831,
        "W_s0": 8.08792,
        "W_st": 25.4715,
        "W_se0": 12.4094,
        "W_sew": 35.1093,
        "r_w": 1.40039,
        "r_w0": -0.733895,
        "a_w": 0.722846
    }
}

==> anc/CHUQDemocratic/177/modelErrors.json <==
{
    "ECS_p": 0.194337,
    "ECS_n": 0.301513,
    "APower_p": 0.804776,
    "APower_n": 0.352259
}

==> anc/CHUQDemocratic/177/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.3258,
        "V_t": 10.6663,
        "V_e": -0.377759,
        "r_o": 1.2366,
        "r_o_0": -0.33948,
        "a_0": 0.737363
    },
    "CH89Coulomb": {
        "r_c": 1.29837,
        "r_c_0": 0.12023
    },
    "CH89SpinOrbit": {
        "V_so": 5.59246,
        "r_so": 1.33711,
        "r_so_0": -1.50771,
        "a_so": 0.627527
    },
    "CH89ImagCentral": {
        "W_v0": 6.53136,
        "W_ve0": 4.36732,
        "W_vew": 25.9886,
        "W_s0": 8.68756,
        "W_st": 30.1916,
        "W_se0": 20.4659,
        "W_sew": 38.5523,
        "r_w": 1.25929,
        "r_w0": 0.0402276,
        "a_w": 0.633772
    }
}

==> anc/CHUQDemocratic/178/modelErrors.json <==
{
    "ECS_p": 0.24567,
    "ECS_n": 0.255431,
    "APower_p": 0.537488,
    "APower_n": 0.250581
}

==> anc/CHUQDemocratic/178/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.5031,
        "V_t": 21.9712,
        "V_e": -0.365023,
        "r_o": 1.15923,
        "r_o_0": -0.0822525,
        "a_0": 0.720052
    },
    "CH89Coulomb": {
        "r_c": 1.03826,
        "r_c_0": 0.142308
    },
    "CH89SpinOrbit": {
        "V_so": 5.38157,
        "r_so": 1.42698,
        "r_so_0": -1.72087,
        "a_so": 0.579923
    },
    "CH89ImagCentral": {
        "W_v0": 12.2165,
        "W_ve0": 42.2136,
        "W_vew": 22.9844,
        "W_s0": 13.4316,
        "W_st": 33.8388,
        "W_se0": -4.93317,
        "W_sew": 65.0739,
        "r_w": 1.25859,
        "r_w0": -0.329948,
        "a_w": 0.730239
    }
}

==> anc/CHUQDemocratic/179/modelErrors.json <==
{
    "ECS_p": 0.270015,
    "ECS_n": 0.286831,
    "APower_p": 0.860989,
    "APower_n": 0.590424
}

==> anc/CHUQDemocratic/179/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.3519,
        "V_t": 12.4632,
        "V_e": -0.375621,
        "r_o": 1.18206,
        "r_o_0": -0.134609,
        "a_0": 0.717843
    },
    "CH89Coulomb": {
        "r_c": 1.20772,
        "r_c_0": 0.123904
    },
    "CH89SpinOrbit": {
        "V_so": 5.21599,
        "r_so": 1.17475,
        "r_so_0": -0.680857,
        "a_so": 0.608439
    },
    "CH89ImagCentral": {
        "W_v0": 14.5356,
        "W_ve0": 63.0871,
        "W_vew": 40.4889,
        "W_s0": 7.2434,
        "W_st": 15.8251,
        "W_se0": 36.0335,
        "W_sew": 33.0301,
        "r_w": 1.40178,
        "r_w0": -0.371004,
        "a_w": 0.613119
    }
}

==> anc/CHUQDemocratic/18/modelErrors.json <==
{
    "ECS_p": 0.261344,
    "ECS_n": 0.336934,
    "APower_p": 0.6017,
    "APower_n": 0.352063
}

==> anc/CHUQDemocratic/18/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.4781,
        "V_t": 24.1871,
        "V_e": -0.379721,
        "r_o": 1.17503,
        "r_o_0": -0.224963,
        "a_0": 0.768712
    },
    "CH89Coulomb": {
        "r_c": 1.14469,
        "r_c_0": -0.0351528
    },
    "CH89SpinOrbit": {
        "V_so": 6.4333,
        "r_so": 1.24632,
        "r_so_0": -0.844622,
        "a_so": 0.567169
    },
    "CH89ImagCentral": {
        "W_v0": 11.8008,
        "W_ve0": 54.5443,
        "W_vew": 46.2299,
        "W_s0": 8.67341,
        "W_st": 22.6511,
        "W_se0": 10.7098,
        "W_sew": 41.5783,
        "r_w": 1.38793,
        "r_w0": -0.387569,
        "a_w": 0.711307
    }
}

==> anc/CHUQDemocratic/180/modelErrors.json <==
{
    "ECS_p": 0.395103,
    "ECS_n": 0.36423,
    "APower_p": 0.713875,
    "APower_n": 0.215483
}

==> anc/CHUQDemocratic/180/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.491,
        "V_t": 16.7541,
        "V_e": -0.33624,
        "r_o": 1.1677,
        "r_o_0": -0.179411,
        "a_0": 0.779845
    },
    "CH89Coulomb": {
        "r_c": 1.31924,
        "r_c_0": 0.176773
    },
    "CH89SpinOrbit": {
        "V_so": 5.29981,
        "r_so": 1.21966,
        "r_so_0": -0.794012,
        "a_so": 0.684728
    },
    "CH89ImagCentral": {
        "W_v0": 10.2114,
        "W_ve0": 49.8313,
        "W_vew": 47.404,
        "W_s0": 8.88915,
        "W_st": 31.1803,
        "W_se0": 25.9483,
        "W_sew": 54.2599,
        "r_w": 1.37827,
        "r_w0": -0.67946,
        "a_w": 0.78332
    }
}

==> anc/CHUQDemocratic/181/modelErrors.json <==
{
    "ECS_p": 0.29265,
    "ECS_n": 0.526707,
    "APower_p": 0.622605,
    "APower_n": 0.56532
}

==> anc/CHUQDemocratic/181/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.6119,
        "V_t": 25.1689,
        "V_e": -0.4089,
        "r_o": 1.20264,
        "r_o_0": -0.352599,
        "a_0": 0.736422
    },
    "CH89Coulomb": {
        "r_c": 1.10159,
        "r_c_0": 0.0947714
    },
    "CH89SpinOrbit": {
        "V_so": 6.74673,
        "r_so": 1.45031,
        "r_so_0": -1.53717,
        "a_so": 0.583834
    },
    "CH89ImagCentral": {
        "W_v0": 8.1938,
        "W_ve0": 7.75318,
        "W_vew": 20.0675,
        "W_s0": 5.88858,
        "W_st": 14.88,
        "W_se0": 35.9997,
        "W_sew": 79.9299,
        "r_w": 1.16323,
        "r_w0": 0.434207,
        "a_w": 0.717235
    }
}

==> anc/CHUQDemocratic/182/modelErrors.json <==
{
    "ECS_p": 0.234147,
    "ECS_n": 0.252219,
    "APower_p": 0.662721,
    "APower_n": 0.376949
}

==> anc/CHUQDemocratic/182/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7944,
        "V_t": 11.1565,
        "V_e": -0.359568,
        "r_o": 1.18268,
        "r_o_0": -0.232973,
        "a_0": 0.759159
    },
    "CH89Coulomb": {
        "r_c": 1.38042,
        "r_c_0": 0.111113
    },
    "CH89SpinOrbit": {
        "V_so": 6.35564,
        "r_so": 1.22598,
        "r_so_0": -0.820399,
        "a_so": 0.69926
    },
    "CH89ImagCentral": {
        "W_v0": 8.06009,
        "W_ve0": 30.6323,
        "W_vew": 28.6954,
        "W_s0": 15.1612,
        "W_st": 46.5609,
        "W_se0": -6.91425,
        "W_sew": 35.1564,
        "r_w": 1.41668,
        "r_w0": -0.450154,
        "a_w": 0.691816
    }
}

==> anc/CHUQDemocratic/183/modelErrors.json <==
{
    "ECS_p": 0.228198,
    "ECS_n": 0.365393,
    "APower_p": 0.872339,
    "APower_n": 0.293977
}

==> anc/CHUQDemocratic/183/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.5709,
        "V_t": 11.0348,
        "V_e": -0.307622,
        "r_o": 1.17433,
        "r_o_0": -0.0778153,
        "a_0": 0.722705
    },
    "CH89Coulomb": {
        "r_c": 1.344,
        "r_c_0": 0.118211
    },
    "CH89SpinOrbit": {
        "V_so": 5.42945,
        "r_so": 1.50588,
        "r_so_0": -2.10137,
        "a_so": 0.656548
    },
    "CH89ImagCentral": {
        "W_v0": 19.6597,
        "W_ve0": 67.6008,
        "W_vew": 32.5282,
        "W_s0": 11.5327,
        "W_st": 26.7964,
        "W_se0": 11.6272,
        "W_sew": 67.1139,
        "r_w": 1.2928,
        "r_w0": -0.556453,
        "a_w": 0.712844
    }
}

==> anc/CHUQDemocratic/184/modelErrors.json <==
{
    "ECS_p": 0.521012,
    "ECS_n": 0.51206,
    "APower_p": 1.02423,
    "APower_n": 0.582024
}

==> anc/CHUQDemocratic/184/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.2857,
        "V_t": 13.5322,
        "V_e": -0.420644,
        "r_o": 1.21553,
        "r_o_0": -0.270768,
        "a_0": 0.701984
    },
    "CH89Coulomb": {
        "r_c": 1.21897,
        "r_c_0": 0.142841
    },
    "CH89SpinOrbit": {
        "V_so": 5.90013,
        "r_so": 1.416,
        "r_so_0": -1.68349,
        "a_so": 0.614467
    },
    "CH89ImagCentral": {
        "W_v0": 11.4321,
        "W_ve0": 5.13365,
        "W_vew": 22.933,
        "W_s0": 4.71061,
        "W_st": 20.1992,
        "W_se0": 16.1942,
        "W_sew": 34.7438,
        "r_w": 1.31697,
        "r_w0": -0.139127,
        "a_w": 0.704308
    }
}

==> anc/CHUQDemocratic/185/modelErrors.json <==
{
    "ECS_p": 0.285367,
    "ECS_n": 0.506894,
    "APower_p": 0.74463,
    "APower_n": 0.367178
}

==> anc/CHUQDemocratic/185/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.7403,
        "V_t": 8.60812,
        "V_e": -0.372363,
        "r_o": 1.17824,
        "r_o_0": -0.262261,
        "a_0": 0.737393
    },
    "CH89Coulomb": {
        "r_c": 1.23553,
        "r_c_0": 0.152613
    },
    "CH89SpinOrbit": {
        "V_so": 6.08475,
        "r_so": 1.275,
        "r_so_0": -1.37,
        "a_so": 0.618704
    },
    "CH89ImagCentral": {
        "W_v0": 8.30243,
        "W_ve0": 15.9657,
        "W_vew": 23.8475,
        "W_s0": 6.65831,
        "W_st": 22.4101,
        "W_se0": 17.1294,
        "W_sew": 32.815,
        "r_w": 1.47904,
        "r_w0": -0.658418,
        "a_w": 0.673996
    }
}

==> anc/CHUQDemocratic/186/modelErrors.json <==
{
    "ECS_p": 0.257187,
    "ECS_n": 0.483272,
    "APower_p": 0.767789,
    "APower_n": 0.476223
}

==> anc/CHUQDemocratic/186/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.2933,
        "V_t": 5.21747,
        "V_e": -0.363633,
        "r_o": 1.17753,
        "r_o_0": 0.0119828,
        "a_0": 0.699566
    },
    "CH89Coulomb": {
        "r_c": 1.39463,
        "r_c_0": 0.197298
    },
    "CH89SpinOrbit": {
        "V_so": 5.38515,
        "r_so": 1.26688,
        "r_so_0": -1.06271,
        "a_so": 0.580974
    },
    "CH89ImagCentral": {
        "W_v0": 9.21417,
        "W_ve0": 23.6629,
        "W_vew": 16.9633,
        "W_s0": 13.9294,
        "W_st": 51.8397,
        "W_se0": -1.37409,
        "W_sew": 34.2579,
        "r_w": 1.54526,
        "r_w0": -1.35886,
        "a_w": 0.657353
    }
}

==> anc/CHUQDemocratic/187/modelErrors.json <==
{
    "ECS_p": 0.300846,
    "ECS_n": 0.442254,
    "APower_p": 0.635641,
    "APower_n": 0.352414
}

==> anc/CHUQDemocratic/187/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.0556,
        "V_t": 8.62076,
        "V_e": -0.362436,
        "r_o": 1.20324,
        "r_o_0": -0.375407,
        "a_0": 0.772384
    },
    "CH89Coulomb": {
        "r_c": 1.28101,
        "r_c_0": 0.201818
    },
    "CH89SpinOrbit": {
        "V_so": 4.9979,
        "r_so": 1.23533,
        "r_so_0": -0.891773,
        "a_so": 0.578755
    },
    "CH89ImagCentral": {
        "W_v0": 6.88865,
        "W_ve0": 36.7506,
        "W_vew": 12.7384,
        "W_s0": 19.1709,
        "W_st": 34.6495,
        "W_se0": -4.01186,
        "W_sew": 29.8972,
        "r_w": 1.25685,
        "r_w0": 0.18284,
        "a_w": 0.775555
    }
}

==> anc/CHUQDemocratic/188/modelErrors.json <==
{
    "ECS_p": 0.463359,
    "ECS_n": 0.299517,
    "APower_p": 0.782061,
    "APower_n": 0.316929
}

==> anc/CHUQDemocratic/188/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.0328,
        "V_t": 9.56674,
        "V_e": -0.379681,
        "r_o": 1.23835,
        "r_o_0": -0.187473,
        "a_0": 0.699474
    },
    "CH89Coulomb": {
        "r_c": 1.37624,
        "r_c_0": 0.275542
    },
    "CH89SpinOrbit": {
        "V_so": 4.03862,
        "r_so": 1.40891,
        "r_so_0": -1.23136,
        "a_so": 0.572695
    },
    "CH89ImagCentral": {
        "W_v0": 8.67796,
        "W_ve0": 24.7719,
        "W_vew": 12.823,
        "W_s0": 8.43346,
        "W_st": 18.7837,
        "W_se0": 48.9889,
        "W_sew": 25.8108,
        "r_w": 1.2149,
        "r_w0": 0.032553,
        "a_w": 0.570865
    }
}

==> anc/CHUQDemocratic/189/modelErrors.json <==
{
    "ECS_p": 0.403219,
    "ECS_n": 0.395202,
    "APower_p": 0.722701,
    "APower_n": 0.592569
}

==> anc/CHUQDemocratic/189/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.9171,
        "V_t": 9.29695,
        "V_e": -0.35904,
        "r_o": 1.1854,
        "r_o_0": -0.150057,
        "a_0": 0.732373
    },
    "CH89Coulomb": {
        "r_c": 1.13866,
        "r_c_0": 0.101716
    },
    "CH89SpinOrbit": {
        "V_so": 5.57734,
        "r_so": 1.39141,
        "r_so_0": -1.12101,
        "a_so": 0.596938
    },
    "CH89ImagCentral": {
        "W_v0": 9.2329,
        "W_ve0": 29.4017,
        "W_vew": 24.749,
        "W_s0": 10.5959,
        "W_st": 25.5622,
        "W_se0": 21.8878,
        "W_sew": 31.0198,
        "r_w": 1.34539,
        "r_w0": -0.529909,
        "a_w": 0.696947
    }
}

==> anc/CHUQDemocratic/19/modelErrors.json <==
{
    "ECS_p": 0.383868,
    "ECS_n": 0.314781,
    "APower_p": 0.917266,
    "APower_n": 0.60581
}

==> anc/CHUQDemocratic/19/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.5213,
        "V_t": 14.4489,
        "V_e": -0.259465,
        "r_o": 1.19409,
        "r_o_0": -0.310216,
        "a_0": 0.723513
    },
    "CH89Coulomb": {
        "r_c": 1.19808,
        "r_c_0": -0.0576031
    },
    "CH89SpinOrbit": {
        "V_so": 6.09017,
        "r_so": 1.10495,
        "r_so_0": -0.381533,
        "a_so": 0.66697
    },
    "CH89ImagCentral": {
        "W_v0": 7.85298,
        "W_ve0": 7.38428,
        "W_vew": 30.6025,
        "W_s0": 10.6034,
        "W_st": 47.7656,
        "W_se0": 7.06919,
        "W_sew": 22.9054,
        "r_w": 1.43096,
        "r_w0": -0.368595,
        "a_w": 0.67663
    }
}

==> anc/CHUQDemocratic/190/modelErrors.json <==
{
    "ECS_p": 0.2897,
    "ECS_n": 0.370271,
    "APower_p": 0.827947,
    "APower_n": 0.370733
}

==> anc/CHUQDemocratic/190/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3162,
        "V_t": 12.6744,
        "V_e": -0.340703,
        "r_o": 1.22296,
        "r_o_0": -0.346687,
        "a_0": 0.740558
    },
    "CH89Coulomb": {
        "r_c": 1.19935,
        "r_c_0": 0.0445527
    },
    "CH89SpinOrbit": {
        "V_so": 6.09613,
        "r_so": 1.3099,
        "r_so_0": -1.00287,
        "a_so": 0.693882
    },
    "CH89ImagCentral": {
        "W_v0": 16.2564,
        "W_ve0": 76.5068,
        "W_vew": 38.3686,
        "W_s0": 9.4822,
        "W_st": 21.8067,
        "W_se0": 30.3577,
        "W_sew": 87.1926,
        "r_w": 1.26807,
        "r_w0": -0.413495,
        "a_w": 0.786291
    }
}

==> anc/CHUQDemocratic/191/modelErrors.json <==
{
    "ECS_p": 0.395461,
    "ECS_n": 0.384357,
    "APower_p": 0.791002,
    "APower_n": 0.429643
}

==> anc/CHUQDemocratic/191/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.2557,
        "V_t": 10.9549,
        "V_e": -0.310919,
        "r_o": 1.19307,
        "r_o_0": -0.170162,
        "a_0": 0.759566
    },
    "CH89Coulomb": {
        "r_c": 1.19763,
        "r_c_0": 0.413613
    },
    "CH89SpinOrbit": {
        "V_so": 5.20489,
        "r_so": 1.17857,
        "r_so_0": -0.313105,
        "a_so": 0.637017
    },
    "CH89ImagCentral": {
        "W_v0": 8.92677,
        "W_ve0": 61.4111,
        "W_vew": 19.3884,
        "W_s0": 14.5742,
        "W_st": 21.0803,
        "W_se0": 31.3482,
        "W_sew": 53.6564,
        "r_w": 1.3585,
        "r_w0": -0.911252,
        "a_w": 0.706643
    }
}

==> anc/CHUQDemocratic/192/modelErrors.json <==
{
    "ECS_p": 0.242688,
    "ECS_n": 0.411373,
    "APower_p": 0.578624,
    "APower_n": 0.272897
}

==> anc/CHUQDemocratic/192/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.063,
        "V_t": 16.9036,
        "V_e": -0.390316,
        "r_o": 1.19752,
        "r_o_0": -0.253261,
        "a_0": 0.703253
    },
    "CH89Coulomb": {
        "r_c": 1.22486,
        "r_c_0": 0.158954
    },
    "CH89SpinOrbit": {
        "V_so": 5.84372,
        "r_so": 1.23455,
        "r_so_0": -0.889094,
        "a_so": 0.573157
    },
    "CH89ImagCentral": {
        "W_v0": 10.171,
        "W_ve0": 23.187,
        "W_vew": 22.0814,
        "W_s0": 8.38773,
        "W_st": 20.0904,
        "W_se0": 16.4413,
        "W_sew": 34.8269,
        "r_w": 1.39055,
        "r_w0": -0.570008,
        "a_w": 0.709443
    }
}

==> anc/CHUQDemocratic/193/modelErrors.json <==
{
    "ECS_p": 0.268859,
    "ECS_n": 0.450015,
    "APower_p": 0.851631,
    "APower_n": 0.344693
}

==> anc/CHUQDemocratic/193/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.73,
        "V_t": 14.3829,
        "V_e": -0.335569,
        "r_o": 1.16895,
        "r_o_0": 0.0297546,
        "a_0": 0.718458
    },
    "CH89Coulomb": {
        "r_c": 1.24868,
        "r_c_0": 0.145802
    },
    "CH89SpinOrbit": {
        "V_so": 5.67236,
        "r_so": 1.35162,
        "r_so_0": -1.47393,
        "a_so": 0.576373
    },
    "CH89ImagCentral": {
        "W_v0": 8.7572,
        "W_ve0": 27.6163,
        "W_vew": 24.8261,
        "W_s0": 8.49645,
        "W_st": 28.6226,
        "W_se0": 29.457,
        "W_sew": 23.7694,
        "r_w": 1.23888,
        "r_w0": 0.0892459,
        "a_w": 0.660987
    }
}

==> anc/CHUQDemocratic/194/modelErrors.json <==
{
    "ECS_p": 0.269161,
    "ECS_n": 0.323631,
    "APower_p": 0.734388,
    "APower_n": 0.310736
}

==> anc/CHUQDemocratic/194/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.1387,
        "V_t": 11.9949,
        "V_e": -0.347997,
        "r_o": 1.18403,
        "r_o_0": -0.148761,
        "a_0": 0.713597
    },
    "CH89Coulomb": {
        "r_c": 1.34082,
        "r_c_0": -0.0690933
    },
    "CH89SpinOrbit": {
        "V_so": 5.70493,
        "r_so": 1.56912,
        "r_so_0": -2.19103,
        "a_so": 0.539087
    },
    "CH89ImagCentral": {
        "W_v0": 14.5249,
        "W_ve0": 55.2279,
        "W_vew": 33.9547,
        "W_s0": 6.10932,
        "W_st": 17.1162,
        "W_se0": 55.8161,
        "W_sew": 26.0723,
        "r_w": 1.39083,
        "r_w0": -0.918179,
        "a_w": 0.749214
    }
}

==> anc/CHUQDemocratic/195/modelErrors.json <==
{
    "ECS_p": 0.468866,
    "ECS_n": 0.44595,
    "APower_p": 1.03391,
    "APower_n": 0.253246
}

==> anc/CHUQDemocratic/195/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.5169,
        "V_t": 4.67571,
        "V_e": -0.313174,
        "r_o": 1.22423,
        "r_o_0": -0.0688791,
        "a_0": 0.707761
    },
    "CH89Coulomb": {
        "r_c": 1.24484,
        "r_c_0": 0.074853
    },
    "CH89SpinOrbit": {
        "V_so": 3.83737,
        "r_so": 1.38427,
        "r_so_0": -1.18021,
        "a_so": 0.633112
    },
    "CH89ImagCentral": {
        "W_v0": 4.49226,
        "W_ve0": 21.7148,
        "W_vew": 43.3617,
        "W_s0": 8.4456,
        "W_st": 20.0803,
        "W_se0": 61.5193,
        "W_sew": 17.5782,
        "r_w": 1.30913,
        "r_w0": -0.566554,
        "a_w": 0.621983
    }
}

==> anc/CHUQDemocratic/196/modelErrors.json <==
{
    "ECS_p": 0.395995,
    "ECS_n": 0.259666,
    "APower_p": 0.896888,
    "APower_n": 0.337151
}

==> anc/CHUQDemocratic/196/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 51.0575,
        "V_t": 4.10278,
        "V_e": -0.319426,
        "r_o": 1.22359,
        "r_o_0": -0.00144233,
        "a_0": 0.652608
    },
    "CH89Coulomb": {
        "r_c": 1.41305,
        "r_c_0": 0.132581
    },
    "CH89SpinOrbit": {
        "V_so": 4.49066,
        "r_so": 1.37619,
        "r_so_0": -1.70564,
        "a_so": 0.650662
    },
    "CH89ImagCentral": {
        "W_v0": 13.5919,
        "W_ve0": 61.9505,
        "W_vew": 18.6781,
        "W_s0": 17.6249,
        "W_st": 34.5821,
        "W_se0": 13.9508,
        "W_sew": 48.6503,
        "r_w": 1.32552,
        "r_w0": -0.448663,
        "a_w": 0.592404
    }
}

==> anc/CHUQDemocratic/197/modelErrors.json <==
{
    "ECS_p": 0.361482,
    "ECS_n": 0.333552,
    "APower_p": 0.83593,
    "APower_n": 0.152646
}

==> anc/CHUQDemocratic/197/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.1654,
        "V_t": 15.2113,
        "V_e": -0.319294,
        "r_o": 1.18672,
        "r_o_0": -0.18544,
        "a_0": 0.732477
    },
    "CH89Coulomb": {
        "r_c": 1.21253,
        "r_c_0": 0.150018
    },
    "CH89SpinOrbit": {
        "V_so": 4.76978,
        "r_so": 1.46926,
        "r_so_0": -1.89231,
        "a_so": 0.533647
    },
    "CH89ImagCentral": {
        "W_v0": 7.77638,
        "W_ve0": 27.9243,
        "W_vew": 5.76422,
        "W_s0": 17.601,
        "W_st": 35.1162,
        "W_se0": 11.7931,
        "W_sew": 24.2554,
        "r_w": 1.34593,
        "r_w0": -0.645689,
        "a_w": 0.708305
    }
}

==> anc/CHUQDemocratic/198/modelErrors.json <==
{
    "ECS_p": 0.252211,
    "ECS_n": 0.641475,
    "APower_p": 0.930247,
    "APower_n": 0.238056
}

==> anc/CHUQDemocratic/198/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.4317,
        "V_t": 22.5986,
        "V_e": -0.380118,
        "r_o": 1.14236,
        "r_o_0": -0.0662867,
        "a_0": 0.756763
    },
    "CH89Coulomb": {
        "r_c": 1.48257,
        "r_c_0": 0.183495
    },
    "CH89SpinOrbit": {
        "V_so": 5.13479,
        "r_so": 1.44212,
        "r_so_0": -1.77222,
        "a_so": 0.546952
    },
    "CH89ImagCentral": {
        "W_v0": 12.0571,
        "W_ve0": 41.7351,
        "W_vew": 24.5419,
        "W_s0": 11.2811,
        "W_st": 13.3399,
        "W_se0": 35.3128,
        "W_sew": 38.2536,
        "r_w": 1.34252,
        "r_w0": -0.778661,
        "a_w": 0.68015
    }
}

==> anc/CHUQDemocratic/199/modelErrors.json <==
{
    "ECS_p": 0.373521,
    "ECS_n": 0.280643,
    "APower_p": 0.783666,
    "APower_n": 0.333651
}

==> anc/CHUQDemocratic/199/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.8062,
        "V_t": 17.4235,
        "V_e": -0.344326,
        "r_o": 1.20606,
        "r_o_0": -0.205082,
        "a_0": 0.725303
    },
    "CH89Coulomb": {
        "r_c": 1.18123,
        "r_c_0": 0.217534
    },
    "CH89SpinOrbit": {
        "V_so": 5.53775,
        "r_so": 1.44391,
        "r_so_0": -1.63014,
        "a_so": 0.533067
    },
    "CH89ImagCentral": {
        "W_v0": 3.65469,
        "W_ve0": 41.1796,
        "W_vew": 22.8721,
        "W_s0": 10.6915,
        "W_st": 20.3939,
        "W_se0": 53.0158,
        "W_sew": 54.8118,
        "r_w": 1.2459,
        "r_w0": -0.375814,
        "a_w": 0.71922
    }
}

==> anc/CHUQDemocratic/2/modelErrors.json <==
{
    "ECS_p": 0.422082,
    "ECS_n": 0.32373,
    "APower_p": 0.715588,
    "APower_n": 0.429834
}

==> anc/CHUQDemocratic/2/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.2438,
        "V_t": 20.8125,
        "V_e": -0.340945,
        "r_o": 1.16162,
        "r_o_0": -0.207001,
        "a_0": 0.793948
    },
    "CH89Coulomb": {
        "r_c": 1.24633,
        "r_c_0": 0.110725
    },
    "CH89SpinOrbit": {
        "V_so": 5.65548,
        "r_so": 1.38613,
        "r_so_0": -1.63895,
        "a_so": 0.665195
    },
    "CH89ImagCentral": {
        "W_v0": 3.08368,
        "W_ve0": 20.8716,
        "W_vew": 11.5061,
        "W_s0": 15.5399,
        "W_st": 27.0008,
        "W_se0": 1.85938,
        "W_sew": 48.7549,
        "r_w": 1.21929,
        "r_w0": -0.063648,
        "a_w": 0.774656
    }
}

==> anc/CHUQDemocratic/20/modelErrors.json <==
{
    "ECS_p": 0.481651,
    "ECS_n": 0.485685,
    "APower_p": 0.801223,
    "APower_n": 0.486494
}

==> anc/CHUQDemocratic/20/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7845,
        "V_t": 16.7896,
        "V_e": -0.347274,
        "r_o": 1.1895,
        "r_o_0": -0.198098,
        "a_0": 0.801916
    },
    "CH89Coulomb": {
        "r_c": 1.41654,
        "r_c_0": 0.363497
    },
    "CH89SpinOrbit": {
        "V_so": 4.33553,
        "r_so": 1.33396,
        "r_so_0": -0.930812,
        "a_so": 0.584202
    },
    "CH89ImagCentral": {
        "W_v0": 7.49836,
        "W_ve0": 57.2409,
        "W_vew": 16.5636,
        "W_s0": 8.70206,
        "W_st": 10.4028,
        "W_se0": 59.3161,
        "W_sew": 11.3368,
        "r_w": 1.3014,
        "r_w0": -0.694755,
        "a_w": 0.737959
    }
}

==> anc/CHUQDemocratic/200/modelErrors.json <==
{
    "ECS_p": 0.287173,
    "ECS_n": 0.467665,
    "APower_p": 0.846141,
    "APower_n": 0.40954
}

==> anc/CHUQDemocratic/200/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.3284,
        "V_t": 24.6704,
        "V_e": -0.376182,
        "r_o": 1.14457,
        "r_o_0": -0.105798,
        "a_0": 0.75191
    },
    "CH89Coulomb": {
        "r_c": 1.31179,
        "r_c_0": 0.0662631
    },
    "CH89SpinOrbit": {
        "V_so": 5.11305,
        "r_so": 1.34589,
        "r_so_0": -1.41021,
        "a_so": 0.558676
    },
    "CH89ImagCentral": {
        "W_v0": 7.17194,
        "W_ve0": -12.2766,
        "W_vew": 17.8279,
        "W_s0": 4.48224,
        "W_st": 27.1796,
        "W_se0": 29.4038,
        "W_sew": 39.3241,
        "r_w": 1.41384,
        "r_w0": -0.511477,
        "a_w": 0.652502
    }
}

==> anc/CHUQDemocratic/201/modelErrors.json <==
{
    "ECS_p": 0.360666,
    "ECS_n": 0.419123,
    "APower_p": 0.622003,
    "APower_n": 0.604835
}

==> anc/CHUQDemocratic/201/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.5748,
        "V_t": 14.3594,
        "V_e": -0.368578,
        "r_o": 1.16638,
        "r_o_0": -0.0854599,
        "a_0": 0.754509
    },
    "CH89Coulomb": {
        "r_c": 1.37843,
        "r_c_0": 0.134101
    },
    "CH89SpinOrbit": {
        "V_so": 5.6715,
        "r_so": 1.37665,
        "r_so_0": -1.43108,
        "a_so": 0.604381
    },
    "CH89ImagCentral": {
        "W_v0": 13.4025,
        "W_ve0": 61.4355,
        "W_vew": 44.9519,
        "W_s0": 12.7451,
        "W_st": 46.6375,
        "W_se0": -3.5007,
        "W_sew": 32.9359,
        "r_w": 1.42738,
        "r_w0": -0.59698,
        "a_w": 0.655378
    }
}

==> anc/CHUQDemocratic/202/modelErrors.json <==
{
    "ECS_p": 0.316221,
    "ECS_n": 0.438439,
    "APower_p": 0.583922,
    "APower_n": 0.385086
}

==> anc/CHUQDemocratic/202/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.1876,
        "V_t": 12.1866,
        "V_e": -0.312349,
        "r_o": 1.18376,
        "r_o_0": -0.152046,
        "a_0": 0.740944
    },
    "CH89Coulomb": {
        "r_c": 1.32165,
        "r_c_0": 0.0205535
    },
    "CH89SpinOrbit": {
        "V_so": 4.89416,
        "r_so": 1.25628,
        "r_so_0": -0.585116,
        "a_so": 0.624132
    },
    "CH89ImagCentral": {
        "W_v0": 22.5227,
        "W_ve0": 76.9788,
        "W_vew": 33.82,
        "W_s0": 11.9151,
        "W_st": 30.761,
        "W_se0": 14.8439,
        "W_sew": 29.1193,
        "r_w": 1.18857,
        "r_w0": 0.231195,
        "a_w": 0.658121
    }
}

==> anc/CHUQDemocratic/203/modelErrors.json <==
{
    "ECS_p": 0.289714,
    "ECS_n": 0.614513,
    "APower_p": 0.91846,
    "APower_n": 0.54304
}

==> anc/CHUQDemocratic/203/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7067,
        "V_t": 21.2059,
        "V_e": -0.370923,
        "r_o": 1.17264,
        "r_o_0": -0.154601,
        "a_0": 0.738133
    },
    "CH89Coulomb": {
        "r_c": 1.10822,
        "r_c_0": 0.197149
    },
    "CH89SpinOrbit": {
        "V_so": 5.49906,
        "r_so": 1.51757,
        "r_so_0": -2.13003,
        "a_so": 0.60931
    },
    "CH89ImagCentral": {
        "W_v0": 18.4052,
        "W_ve0": 76.1846,
        "W_vew": 45.795,
        "W_s0": 8.604,
        "W_st": 28.0939,
        "W_se0": 21.9501,
        "W_sew": 48.936,
        "r_w": 1.31144,
        "r_w0": -0.237192,
        "a_w": 0.726788
    }
}

==> anc/CHUQDemocratic/204/modelErrors.json <==
{
    "ECS_p": 0.258507,
    "ECS_n": 0.438579,
    "APower_p": 0.78135,
    "APower_n": 0.308315
}

==> anc/CHUQDemocratic/204/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.0112,
        "V_t": 12.7681,
        "V_e": -0.384289,
        "r_o": 1.25909,
        "r_o_0": -0.437268,
        "a_0": 0.726563
    },
    "CH89Coulomb": {
        "r_c": 1.23321,
        "r_c_0": -0.00973676
    },
    "CH89SpinOrbit": {
        "V_so": 6.18654,
        "r_so": 1.36653,
        "r_so_0": -1.29283,
        "a_so": 0.612499
    },
    "CH89ImagCentral": {
        "W_v0": 9.73747,
        "W_ve0": 13.7679,
        "W_vew": 23.4222,
        "W_s0": 15.867,
        "W_st": 22.1473,
        "W_se0": -30.9072,
        "W_sew": 54.5919,
        "r_w": 1.19309,
        "r_w0": 0.215561,
        "a_w": 0.618862
    }
}

==> anc/CHUQDemocratic/205/modelErrors.json <==
{
    "ECS_p": 0.268134,
    "ECS_n": 0.177746,
    "APower_p": 1.03314,
    "APower_n": 0.279918
}

==> anc/CHUQDemocratic/205/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.9962,
        "V_t": 16.5829,
        "V_e": -0.333216,
        "r_o": 1.21579,
        "r_o_0": -0.210073,
        "a_0": 0.716468
    },
    "CH89Coulomb": {
        "r_c": 1.39949,
        "r_c_0": 0.0379317
    },
    "CH89SpinOrbit": {
        "V_so": 5.46795,
        "r_so": 1.41178,
        "r_so_0": -1.47912,
        "a_so": 0.627182
    },
    "CH89ImagCentral": {
        "W_v0": 17.5686,
        "W_ve0": 74.7182,
        "W_vew": 31.5425,
        "W_s0": 8.84375,
        "W_st": 19.2944,
        "W_se0": 35.723,
        "W_sew": 44.5439,
        "r_w": 1.19388,
        "r_w0": 0.241416,
        "a_w": 0.686329
    }
}

==> anc/CHUQDemocratic/206/modelErrors.json <==
{
    "ECS_p": 0.254423,
    "ECS_n": 0.306585,
    "APower_p": 0.825901,
    "APower_n": 0.177232
}

==> anc/CHUQDemocratic/206/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.081,
        "V_t": 12.2931,
        "V_e": -0.381659,
        "r_o": 1.20367,
        "r_o_0": -0.189346,
        "a_0": 0.711743
    },
    "CH89Coulomb": {
        "r_c": 1.10657,
        "r_c_0": 0.326315
    },
    "CH89SpinOrbit": {
        "V_so": 5.4896,
        "r_so": 1.32587,
        "r_so_0": -1.35569,
        "a_so": 0.542648
    },
    "CH89ImagCentral": {
        "W_v0": 13.4897,
        "W_ve0": 29.2652,
        "W_vew": 30.8268,
        "W_s0": 6.85688,
        "W_st": 33.2757,
        "W_se0": 26.9882,
        "W_sew": 26.3421,
        "r_w": 1.39916,
        "r_w0": -0.758084,
        "a_w": 0.696355
    }
}

==> anc/CHUQDemocratic/207/modelErrors.json <==
{
    "ECS_p": 0.327227,
    "ECS_n": 0.699235,
    "APower_p": 0.780737,
    "APower_n": 0.487423
}

==> anc/CHUQDemocratic/207/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.0588,
        "V_t": 20.9202,
        "V_e": -0.349517,
        "r_o": 1.16581,
        "r_o_0": -0.109523,
        "a_0": 0.719132
    },
    "CH89Coulomb": {
        "r_c": 1.31231,
        "r_c_0": -0.0789865
    },
    "CH89SpinOrbit": {
        "V_so": 5.89769,
        "r_so": 1.39503,
        "r_so_0": -1.76328,
        "a_so": 0.613323
    },
    "CH89ImagCentral": {
        "W_v0": 10.9128,
        "W_ve0": 30.4951,
        "W_vew": 9.80889,
        "W_s0": 16.2684,
        "W_st": 31.545,
        "W_se0": -1.69176,
        "W_sew": 47.8461,
        "r_w": 1.16399,
        "r_w0": -0.118673,
        "a_w": 0.750507
    }
}

==> anc/CHUQDemocratic/21/modelErrors.json <==
{
    "ECS_p": 0.438227,
    "ECS_n": 0.457834,
    "APower_p": 0.677458,
    "APower_n": 0.388802
}

==> anc/CHUQDemocratic/21/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.4075,
        "V_t": 12.0101,
        "V_e": -0.380688,
        "r_o": 1.18288,
        "r_o_0": -0.272915,
        "a_0": 0.752757
    },
    "CH89Coulomb": {
        "r_c": 1.24405,
        "r_c_0": 0.132935
    },
    "CH89SpinOrbit": {
        "V_so": 6.42245,
        "r_so": 1.25442,
        "r_so_0": -0.949126,
        "a_so": 0.658406
    },
    "CH89ImagCentral": {
        "W_v0": 9.7092,
        "W_ve0": 35.2538,
        "W_vew": 15.9078,
        "W_s0": 13.3563,
        "W_st": 29.5494,
        "W_se0": 10.996,
        "W_sew": 33.3297,
        "r_w": 1.4238,
        "r_w0": -0.80298,
        "a_w": 0.764075
    }
}

==> anc/CHUQDemocratic/22/modelErrors.json <==
{
    "ECS_p": 0.39207,
    "ECS_n": 0.235401,
    "APower_p": 0.855886,
    "APower_n": 0.506385
}

==> anc/CHUQDemocratic/22/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.243,
        "V_t": 18.1604,
        "V_e": -0.373289,
        "r_o": 1.19508,
        "r_o_0": -0.177361,
        "a_0": 0.713635
    },
    "CH89Coulomb": {
        "r_c": 1.27213,
        "r_c_0": 0.169925
    },
    "CH89SpinOrbit": {
        "V_so": 5.88672,
        "r_so": 1.37533,
        "r_so_0": -1.42601,
        "a_so": 0.636382
    },
    "CH89ImagCentral": {
        "W_v0": 18.2095,
        "W_ve0": 55.6423,
        "W_vew": 22.9369,
        "W_s0": 8.19365,
        "W_st": 17.4125,
        "W_se0": 27.9544,
        "W_sew": 34.7557,
        "r_w": 1.28155,
        "r_w0": -0.121538,
        "a_w": 0.660537
    }
}

==> anc/CHUQDemocratic/23/modelErrors.json <==
{
    "ECS_p": 0.227525,
    "ECS_n": 0.471388,
    "APower_p": 0.710919,
    "APower_n": 0.172036
}

==> anc/CHUQDemocratic/23/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.465,
        "V_t": 15.3122,
        "V_e": -0.381254,
        "r_o": 1.17816,
        "r_o_0": -0.117688,
        "a_0": 0.718294
    },
    "CH89Coulomb": {
        "r_c": 1.12513,
        "r_c_0": -0.0214518
    },
    "CH89SpinOrbit": {
        "V_so": 6.93024,
        "r_so": 1.32142,
        "r_so_0": -1.48542,
        "a_so": 0.652246
    },
    "CH89ImagCentral": {
        "W_v0": 7.25285,
        "W_ve0": -12.9463,
        "W_vew": 28.5578,
        "W_s0": 6.20193,
        "W_st": 24.3838,
        "W_se0": 40.1368,
        "W_sew": 82.6918,
        "r_w": 1.43586,
        "r_w0": -0.931963,
        "a_w": 0.737
    }
}

==> anc/CHUQDemocratic/24/modelErrors.json <==
{
    "ECS_p": 0.269528,
    "ECS_n": 0.46387,
    "APower_p": 0.779955,
    "APower_n": 0.326629
}

==> anc/CHUQDemocratic/24/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.8539,
        "V_t": 12.352,
        "V_e": -0.326103,
        "r_o": 1.13957,
        "r_o_0": 0.07654,
        "a_0": 0.76961
    },
    "CH89Coulomb": {
        "r_c": 1.13094,
        "r_c_0": -0.118111
    },
    "CH89SpinOrbit": {
        "V_so": 6.24658,
        "r_so": 1.4049,
        "r_so_0": -1.55412,
        "a_so": 0.646661
    },
    "CH89ImagCentral": {
        "W_v0": 10.4918,
        "W_ve0": 44.6832,
        "W_vew": 21.6075,
        "W_s0": 12.3069,
        "W_st": 36.4823,
        "W_se0": 13.5861,
        "W_sew": 38.4449,
        "r_w": 1.35146,
        "r_w0": -0.386948,
        "a_w": 0.642722
    }
}

==> anc/CHUQDemocratic/25/modelErrors.json <==
{
    "ECS_p": 0.349874,
    "ECS_n": 0.382083,
    "APower_p": 0.83845,
    "APower_n": 0.378277
}

==> anc/CHUQDemocratic/25/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.3848,
        "V_t": 8.37506,
        "V_e": -0.352812,
        "r_o": 1.23695,
        "r_o_0": -0.295903,
        "a_0": 0.749567
    },
    "CH89Coulomb": {
        "r_c": 1.00938,
        "r_c_0": 0.0882815
    },
    "CH89SpinOrbit": {
        "V_so": 4.91336,
        "r_so": 1.37834,
        "r_so_0": -1.35706,
        "a_so": 0.623712
    },
    "CH89ImagCentral": {
        "W_v0": 12.5393,
        "W_ve0": 43.0079,
        "W_vew": 17.3982,
        "W_s0": 16.7529,
        "W_st": 38.1708,
        "W_se0": 0.996279,
        "W_sew": 27.7138,
        "r_w": 1.42336,
        "r_w0": -0.693543,
        "a_w": 0.671699
    }
}

==> anc/CHUQDemocratic/26/modelErrors.json <==
{
    "ECS_p": 0.305855,
    "ECS_n": 0.754562,
    "APower_p": 0.595064,
    "APower_n": 0.357929
}

==> anc/CHUQDemocratic/26/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.1234,
        "V_t": -1.7546,
        "V_e": -0.337928,
        "r_o": 1.21062,
        "r_o_0": -0.313261,
        "a_0": 0.765285
    },
    "CH89Coulomb": {
        "r_c": 1.37045,
        "r_c_0": 0.115166
    },
    "CH89SpinOrbit": {
        "V_so": 5.00725,
        "r_so": 1.13028,
        "r_so_0": -0.310555,
        "a_so": 0.627548
    },
    "CH89ImagCentral": {
        "W_v0": 7.79729,
        "W_ve0": 34.7771,
        "W_vew": 14.1441,
        "W_s0": 14.5889,
        "W_st": 42.882,
        "W_se0": 8.50886,
        "W_sew": 28.5459,
        "r_w": 1.3427,
        "r_w0": -0.361152,
        "a_w": 0.72036
    }
}

==> anc/CHUQDemocratic/27/modelErrors.json <==
{
    "ECS_p": 0.27205,
    "ECS_n": 0.386604,
    "APower_p": 0.709763,
    "APower_n": 0.369431
}

==> anc/CHUQDemocratic/27/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.1803,
        "V_t": 12.7487,
        "V_e": -0.349095,
        "r_o": 1.17585,
        "r_o_0": -0.245329,
        "a_0": 0.753854
    },
    "CH89Coulomb": {
        "r_c": 1.11645,
        "r_c_0": 0.194963
    },
    "CH89SpinOrbit": {
        "V_so": 5.20351,
        "r_so": 1.07719,
        "r_so_0": -0.0335182,
        "a_so": 0.614405
    },
    "CH89ImagCentral": {
        "W_v0": 8.93237,
        "W_ve0": 17.0387,
        "W_vew": 41.202,
        "W_s0": 4.68638,
        "W_st": 13.4244,
        "W_se0": 48.1548,
        "W_sew": 19.3475,
        "r_w": 1.35629,
        "r_w0": -0.249661,
        "a_w": 0.707559
    }
}

==> anc/CHUQDemocratic/28/modelErrors.json <==
{
    "ECS_p": 0.264611,
    "ECS_n": 0.316174,
    "APower_p": 0.910301,
    "APower_n": 0.511024
}

==> anc/CHUQDemocratic/28/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.432,
        "V_t": 3.15302,
        "V_e": -0.321576,
        "r_o": 1.24061,
        "r_o_0": -0.460618,
        "a_0": 0.774634
    },
    "CH89Coulomb": {
        "r_c": 1.27281,
        "r_c_0": 0.145995
    },
    "CH89SpinOrbit": {
        "V_so": 4.94121,
        "r_so": 1.22736,
        "r_so_0": -0.846888,
        "a_so": 0.498021
    },
    "CH89ImagCentral": {
        "W_v0": 12.8729,
        "W_ve0": 55.1534,
        "W_vew": 29.6039,
        "W_s0": 12.2922,
        "W_st": 29.5038,
        "W_se0": 7.96217,
        "W_sew": 39.2985,
        "r_w": 1.33273,
        "r_w0": -0.1536,
        "a_w": 0.702436
    }
}

==> anc/CHUQDemocratic/29/modelErrors.json <==
{
    "ECS_p": 0.318319,
    "ECS_n": 0.362116,
    "APower_p": 0.813026,
    "APower_n": 0.299711
}

==> anc/CHUQDemocratic/29/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.0987,
        "V_t": 21.4913,
        "V_e": -0.360234,
        "r_o": 1.18385,
        "r_o_0": -0.249882,
        "a_0": 0.728653
    },
    "CH89Coulomb": {
        "r_c": 1.12127,
        "r_c_0": 0.120733
    },
    "CH89SpinOrbit": {
        "V_so": 6.21857,
        "r_so": 1.35584,
        "r_so_0": -1.27262,
        "a_so": 0.665038
    },
    "CH89ImagCentral": {
        "W_v0": 7.70245,
        "W_ve0": 31.2802,
        "W_vew": 39.4441,
        "W_s0": 5.14054,
        "W_st": 15.7774,
        "W_se0": 81.5818,
        "W_sew": 44.5853,
        "r_w": 1.21535,
        "r_w0": 0.0476191,
        "a_w": 0.763432
    }
}

==> anc/CHUQDemocratic/3/modelErrors.json <==
{
    "ECS_p": 0.290981,
    "ECS_n": 0.302108,
    "APower_p": 0.778134,
    "APower_n": 0.639634
}

==> anc/CHUQDemocratic/3/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.2424,
        "V_t": 14.6328,
        "V_e": -0.254326,
        "r_o": 1.19425,
        "r_o_0": -0.197673,
        "a_0": 0.724523
    },
    "CH89Coulomb": {
        "r_c": 1.22438,
        "r_c_0": 0.318177
    },
    "CH89SpinOrbit": {
        "V_so": 5.4309,
        "r_so": 1.3409,
        "r_so_0": -1.55088,
        "a_so": 0.589123
    },
    "CH89ImagCentral": {
        "W_v0": 4.31015,
        "W_ve0": 10.3832,
        "W_vew": 15.4903,
        "W_s0": 9.57698,
        "W_st": 27.6376,
        "W_se0": 29.6211,
        "W_sew": 31.0099,
        "r_w": 1.3779,
        "r_w0": -0.463256,
        "a_w": 0.723589
    }
}

==> anc/CHUQDemocratic/30/modelErrors.json <==
{
    "ECS_p": 0.322106,
    "ECS_n": 0.321471,
    "APower_p": 1.00609,
    "APower_n": 0.442445
}

==> anc/CHUQDemocratic/30/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.491,
        "V_t": 10.8707,
        "V_e": -0.380929,
        "r_o": 1.17056,
        "r_o_0": -0.135755,
        "a_0": 0.767663
    },
    "CH89Coulomb": {
        "r_c": 1.36685,
        "r_c_0": 0.144978
    },
    "CH89SpinOrbit": {
        "V_so": 5.89401,
        "r_so": 1.29183,
        "r_so_0": -1.2008,
        "a_so": 0.59945
    },
    "CH89ImagCentral": {
        "W_v0": 4.366,
        "W_ve0": 2.55539,
        "W_vew": 11.6197,
        "W_s0": 8.16439,
        "W_st": 22.0682,
        "W_se0": 29.1359,
        "W_sew": 40.7443,
        "r_w": 1.4659,
        "r_w0": -0.718107,
        "a_w": 0.672785
    }
}

==> anc/CHUQDemocratic/31/modelErrors.json <==
{
    "ECS_p": 0.227542,
    "ECS_n": 0.368918,
    "APower_p": 0.720021,
    "APower_n": 0.412149
}

==> anc/CHUQDemocratic/31/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.0724,
        "V_t": 20.3104,
        "V_e": -0.381605,
        "r_o": 1.20965,
        "r_o_0": -0.304858,
        "a_0": 0.752755
    },
    "CH89Coulomb": {
        "r_c": 1.34612,
        "r_c_0": 0.0982016
    },
    "CH89SpinOrbit": {
        "V_so": 6.3685,
        "r_so": 1.12817,
        "r_so_0": -0.311472,
        "a_so": 0.593941
    },
    "CH89ImagCentral": {
        "W_v0": 15.2281,
        "W_ve0": 67.1387,
        "W_vew": 43.361,
        "W_s0": 9.51791,
        "W_st": 25.6828,
        "W_se0": 17.8449,
        "W_sew": 48.6137,
        "r_w": 1.32385,
        "r_w0": -0.239497,
        "a_w": 0.6405
    }
}

==> anc/CHUQDemocratic/32/modelErrors.json <==
{
    "ECS_p": 0.33007,
    "ECS_n": 0.398387,
    "APower_p": 0.790212,
    "APower_n": 0.251156
}

==> anc/CHUQDemocratic/32/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.2674,
        "V_t": 20.1278,
        "V_e": -0.370679,
        "r_o": 1.15494,
        "r_o_0": -0.0502733,
        "a_0": 0.734953
    },
    "CH89Coulomb": {
        "r_c": 1.10784,
        "r_c_0": -0.0120983
    },
    "CH89SpinOrbit": {
        "V_so": 5.67505,
        "r_so": 1.23761,
        "r_so_0": -0.761983,
        "a_so": 0.617967
    },
    "CH89ImagCentral": {
        "W_v0": 14.8212,
        "W_ve0": 57.9165,
        "W_vew": 26.0951,
        "W_s0": 8.72359,
        "W_st": 16.4992,
        "W_se0": 42.1716,
        "W_sew": 19.2547,
        "r_w": 1.20758,
        "r_w0": -0.175552,
        "a_w": 0.743767
    }
}

==> anc/CHUQDemocratic/33/modelErrors.json <==
{
    "ECS_p": 0.299878,
    "ECS_n": 0.458551,
    "APower_p": 0.629496,
    "APower_n": 0.221665
}

==> anc/CHUQDemocratic/33/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.2751,
        "V_t": 21.3473,
        "V_e": -0.339356,
        "r_o": 1.17625,
        "r_o_0": -0.0447039,
        "a_0": 0.72034
    },
    "CH89Coulomb": {
        "r_c": 1.29793,
        "r_c_0": -0.15801
    },
    "CH89SpinOrbit": {
        "V_so": 5.30324,
        "r_so": 1.37984,
        "r_so_0": -1.41103,
        "a_so": 0.615592
    },
    "CH89ImagCentral": {
        "W_v0": 7.17582,
        "W_ve0": 11.3524,
        "W_vew": 17.3488,
        "W_s0": 7.93889,
        "W_st": 28.5291,
        "W_se0": 82.3132,
        "W_sew": 80.5604,
        "r_w": 1.3432,
        "r_w0": -0.810312,
        "a_w": 0.669756
    }
}

==> anc/CHUQDemocratic/34/modelErrors.json <==
{
    "ECS_p": 0.336964,
    "ECS_n": 0.345031,
    "APower_p": 0.77295,
    "APower_n": 0.342868
}

==> anc/CHUQDemocratic/34/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.9802,
        "V_t": 11.5709,
        "V_e": -0.37942,
        "r_o": 1.22848,
        "r_o_0": -0.233712,
        "a_0": 0.74729
    },
    "CH89Coulomb": {
        "r_c": 1.0212,
        "r_c_0": 0.182775
    },
    "CH89SpinOrbit": {
        "V_so": 5.35456,
        "r_so": 1.23623,
        "r_so_0": -0.818247,
        "a_so": 0.640552
    },
    "CH89ImagCentral": {
        "W_v0": 9.53441,
        "W_ve0": 41.6047,
        "W_vew": 20.0341,
        "W_s0": 8.7652,
        "W_st": 12.9644,
        "W_se0": 44.2432,
        "W_sew": 31.7731,
        "r_w": 1.33191,
        "r_w0": -0.53177,
        "a_w": 0.712994
    }
}

==> anc/CHUQDemocratic/35/modelErrors.json <==
{
    "ECS_p": 0.294718,
    "ECS_n": 0.430121,
    "APower_p": 0.752781,
    "APower_n": 0.45199
}

==> anc/CHUQDemocratic/35/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.2759,
        "V_t": 7.80727,
        "V_e": -0.344124,
        "r_o": 1.25872,
        "r_o_0": -0.295578,
        "a_0": 0.706552
    },
    "CH89Coulomb": {
        "r_c": 1.16858,
        "r_c_0": 0.147785
    },
    "CH89SpinOrbit": {
        "V_so": 5.24394,
        "r_so": 1.29364,
        "r_so_0": -1.10369,
        "a_so": 0.584834
    },
    "CH89ImagCentral": {
        "W_v0": 13.7052,
        "W_ve0": 43.9102,
        "W_vew": 21.0914,
        "W_s0": 9.22794,
        "W_st": 23.2147,
        "W_se0": 35.3479,
        "W_sew": 28.0418,
        "r_w": 1.31004,
        "r_w0": -0.280404,
        "a_w": 0.657209
    }
}

==> anc/CHUQDemocratic/36/modelErrors.json <==
{
    "ECS_p": 0.171324,
    "ECS_n": 0.390663,
    "APower_p": 0.836105,
    "APower_n": 0.230131
}

==> anc/CHUQDemocratic/36/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.9641,
        "V_t": -0.036323,
        "V_e": -0.339705,
        "r_o": 1.19211,
        "r_o_0": -0.246952,
        "a_0": 0.745118
    },
    "CH89Coulomb": {
        "r_c": 1.19192,
        "r_c_0": 0.114146
    },
    "CH89SpinOrbit": {
        "V_so": 6.37174,
        "r_so": 1.36473,
        "r_so_0": -1.53841,
        "a_so": 0.715823
    },
    "CH89ImagCentral": {
        "W_v0": 10.1601,
        "W_ve0": 52.07,
        "W_vew": 52.1994,
        "W_s0": 7.05185,
        "W_st": 27.6229,
        "W_se0": 28.2606,
        "W_sew": 36.0668,
        "r_w": 1.40888,
        "r_w0": -0.462512,
        "a_w": 0.744328
    }
}

==> anc/CHUQDemocratic/37/modelErrors.json <==
{
    "ECS_p": 0.297423,
    "ECS_n": 0.432128,
    "APower_p": 0.629042,
    "APower_n": 0.308419
}

==> anc/CHUQDemocratic/37/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.056,
        "V_t": 21.479,
        "V_e": -0.32484,
        "r_o": 1.14243,
        "r_o_0": 0.0997564,
        "a_0": 0.730746
    },
    "CH89Coulomb": {
        "r_c": 1.17999,
        "r_c_0": 0.118605
    },
    "CH89SpinOrbit": {
        "V_so": 4.76899,
        "r_so": 1.34577,
        "r_so_0": -1.3415,
        "a_so": 0.601601
    },
    "CH89ImagCentral": {
        "W_v0": 13.6742,
        "W_ve0": 37.3882,
        "W_vew": 25.648,
        "W_s0": 15.2147,
        "W_st": 51.0881,
        "W_se0": 5.26974,
        "W_sew": 26.8568,
        "r_w": 1.40001,
        "r_w0": -0.760096,
        "a_w": 0.679502
    }
}

==> anc/CHUQDemocratic/38/modelErrors.json <==
{
    "ECS_p": 0.240532,
    "ECS_n": 0.366116,
    "APower_p": 0.789095,
    "APower_n": 0.175668
}

==> anc/CHUQDemocratic/38/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.0882,
        "V_t": 13.7405,
        "V_e": -0.338193,
        "r_o": 1.1841,
        "r_o_0": -0.180684,
        "a_0": 0.710953
    },
    "CH89Coulomb": {
        "r_c": 1.1021,
        "r_c_0": 0.350458
    },
    "CH89SpinOrbit": {
        "V_so": 5.99443,
        "r_so": 1.19829,
        "r_so_0": -0.83878,
        "a_so": 0.659999
    },
    "CH89ImagCentral": {
        "W_v0": 9.75328,
        "W_ve0": 19.8976,
        "W_vew": 17.9715,
        "W_s0": 5.38345,
        "W_st": 20.4357,
        "W_se0": 37.3184,
        "W_sew": 21.304,
        "r_w": 1.36796,
        "r_w0": -0.388162,
        "a_w": 0.702666
    }
}

==> anc/CHUQDemocratic/39/modelErrors.json <==
{
    "ECS_p": 0.344335,
    "ECS_n": 0.278013,
    "APower_p": 0.934518,
    "APower_n": 0.258829
}

==> anc/CHUQDemocratic/39/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.3182,
        "V_t": 12.889,
        "V_e": -0.363478,
        "r_o": 1.21005,
        "r_o_0": -0.378734,
        "a_0": 0.801009
    },
    "CH89Coulomb": {
        "r_c": 1.45522,
        "r_c_0": 0.0908796
    },
    "CH89SpinOrbit": {
        "V_so": 5.85555,
        "r_so": 1.29153,
        "r_so_0": -0.798257,
        "a_so": 0.588936
    },
    "CH89ImagCentral": {
        "W_v0": 3.0768,
        "W_ve0": -5.41658,
        "W_vew": 17.3282,
        "W_s0": 10.7452,
        "W_st": 24.08,
        "W_se0": 31.9894,
        "W_sew": 70.6765,
        "r_w": 1.27158,
        "r_w0": -0.291414,
        "a_w": 0.735222
    }
}

==> anc/CHUQDemocratic/4/modelErrors.json <==
{
    "ECS_p": 0.245114,
    "ECS_n": 0.247477,
    "APower_p": 0.709775,
    "APower_n": 0.507033
}

==> anc/CHUQDemocratic/4/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.2103,
        "V_t": 14.1687,
        "V_e": -0.384022,
        "r_o": 1.18295,
        "r_o_0": -0.203724,
        "a_0": 0.724295
    },
    "CH89Coulomb": {
        "r_c": 1.20955,
        "r_c_0": 0.10861
    },
    "CH89SpinOrbit": {
        "V_so": 6.73998,
        "r_so": 1.1864,
        "r_so_0": -0.563885,
        "a_so": 0.669268
    },
    "CH89ImagCentral": {
        "W_v0": 12.1897,
        "W_ve0": 46.7073,
        "W_vew": 32.7778,
        "W_s0": 12.0863,
        "W_st": 25.0227,
        "W_se0": -15.4192,
        "W_sew": 58.0286,
        "r_w": 1.31783,
        "r_w0": -0.28979,
        "a_w": 0.767608
    }
}

==> anc/CHUQDemocratic/40/modelErrors.json <==
{
    "ECS_p": 0.262056,
    "ECS_n": 0.575592,
    "APower_p": 0.697084,
    "APower_n": 0.407826
}

==> anc/CHUQDemocratic/40/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.5255,
        "V_t": 21.5237,
        "V_e": -0.365823,
        "r_o": 1.13609,
        "r_o_0": 0.101221,
        "a_0": 0.719298
    },
    "CH89Coulomb": {
        "r_c": 1.15346,
        "r_c_0": 0.0671976
    },
    "CH89SpinOrbit": {
        "V_so": 5.66523,
        "r_so": 1.32982,
        "r_so_0": -1.19977,
        "a_so": 0.653094
    },
    "CH89ImagCentral": {
        "W_v0": 7.79328,
        "W_ve0": 16.4205,
        "W_vew": 14.5595,
        "W_s0": 16.9668,
        "W_st": 59.326,
        "W_se0": -26.6538,
        "W_sew": 47.7507,
        "r_w": 1.27456,
        "r_w0": -0.245078,
        "a_w": 0.675492
    }
}

==> anc/CHUQDemocratic/41/modelErrors.json <==
{
    "ECS_p": 0.308597,
    "ECS_n": 0.414122,
    "APower_p": 1.03962,
    "APower_n": 0.45319
}

==> anc/CHUQDemocratic/41/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.0679,
        "V_t": 20.843,
        "V_e": -0.304876,
        "r_o": 1.16167,
        "r_o_0": -0.0131079,
        "a_0": 0.698896
    },
    "CH89Coulomb": {
        "r_c": 1.35584,
        "r_c_0": 0.147826
    },
    "CH89SpinOrbit": {
        "V_so": 3.7497,
        "r_so": 1.29526,
        "r_so_0": -1.03692,
        "a_so": 0.616154
    },
    "CH89ImagCentral": {
        "W_v0": 12.9938,
        "W_ve0": 44.8092,
        "W_vew": 25.9055,
        "W_s0": 10.6494,
        "W_st": 36.4356,
        "W_se0": 15.3895,
        "W_sew": 34.9037,
        "r_w": 1.29618,
        "r_w0": -0.379514,
        "a_w": 0.692276
    }
}

==> anc/CHUQDemocratic/42/modelErrors.json <==
{
    "ECS_p": 0.199721,
    "ECS_n": 0.429809,
    "APower_p": 0.75086,
    "APower_n": 0.377409
}

==> anc/CHUQDemocratic/42/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.5308,
        "V_t": 2.61745,
        "V_e": -0.375977,
        "r_o": 1.23914,
        "r_o_0": -0.301276,
        "a_0": 0.700753
    },
    "CH89Coulomb": {
        "r_c": 1.28809,
        "r_c_0": 0.117201
    },
    "CH89SpinOrbit": {
        "V_so": 6.03928,
        "r_so": 1.27642,
        "r_so_0": -1.14609,
        "a_so": 0.636465
    },
    "CH89ImagCentral": {
        "W_v0": 12.9368,
        "W_ve0": 31.5769,
        "W_vew": 40.9973,
        "W_s0": 7.22029,
        "W_st": 22.7971,
        "W_se0": 23.4612,
        "W_sew": 74.9953,
        "r_w": 1.38605,
        "r_w0": -0.898877,
        "a_w": 0.772875
    }
}

==> anc/CHUQDemocratic/43/modelErrors.json <==
{
    "ECS_p": 0.434702,
    "ECS_n": 0.627748,
    "APower_p": 0.657062,
    "APower_n": 0.524556
}

==> anc/CHUQDemocratic/43/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.2395,
        "V_t": 22.9288,
        "V_e": -0.417109,
        "r_o": 1.16783,
        "r_o_0": -0.067312,
        "a_0": 0.711603
    },
    "CH89Coulomb": {
        "r_c": 1.08068,
        "r_c_0": 0.19691
    },
    "CH89SpinOrbit": {
        "V_so": 5.96641,
        "r_so": 1.25667,
        "r_so_0": -1.08324,
        "a_so": 0.593349
    },
    "CH89ImagCentral": {
        "W_v0": 10.8935,
        "W_ve0": 3.13777,
        "W_vew": 13.6849,
        "W_s0": 11.6454,
        "W_st": 18.5093,
        "W_se0": -20.6378,
        "W_sew": 72.3012,
        "r_w": 1.30432,
        "r_w0": -0.570009,
        "a_w": 0.692259
    }
}

==> anc/CHUQDemocratic/44/modelErrors.json <==
{
    "ECS_p": 0.366205,
    "ECS_n": 0.517799,
    "APower_p": 0.735338,
    "APower_n": 0.196419
}

==> anc/CHUQDemocratic/44/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.4172,
        "V_t": 16.0878,
        "V_e": -0.352871,
        "r_o": 1.17355,
        "r_o_0": -0.129816,
        "a_0": 0.730375
    },
    "CH89Coulomb": {
        "r_c": 1.29246,
        "r_c_0": 0.0516775
    },
    "CH89SpinOrbit": {
        "V_so": 5.92552,
        "r_so": 1.22164,
        "r_so_0": -0.627429,
        "a_so": 0.620592
    },
    "CH89ImagCentral": {
        "W_v0": 9.96443,
        "W_ve0": 12.5379,
        "W_vew": 33.2518,
        "W_s0": 6.13902,
        "W_st": 20.573,
        "W_se0": 41.7122,
        "W_sew": 40.815,
        "r_w": 1.30312,
        "r_w0": -0.20479,
        "a_w": 0.667715
    }
}

==> anc/CHUQDemocratic/45/modelErrors.json <==
{
    "ECS_p": 0.34368,
    "ECS_n": 0.502251,
    "APower_p": 0.84346,
    "APower_n": 0.4336
}

==> anc/CHUQDemocratic/45/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.9433,
        "V_t": 21.0403,
        "V_e": -0.381786,
        "r_o": 1.19758,
        "r_o_0": -0.216218,
        "a_0": 0.725485
    },
    "CH89Coulomb": {
        "r_c": 1.15081,
        "r_c_0": 0.185662
    },
    "CH89SpinOrbit": {
        "V_so": 5.14142,
        "r_so": 1.47941,
        "r_so_0": -2.12518,
        "a_so": 0.626236
    },
    "CH89ImagCentral": {
        "W_v0": 8.23806,
        "W_ve0": 58.4769,
        "W_vew": 10.2414,
        "W_s0": 16.0402,
        "W_st": 18.2629,
        "W_se0": 15.1879,
        "W_sew": 53.9223,
        "r_w": 1.2686,
        "r_w0": -0.553214,
        "a_w": 0.721849
    }
}

==> anc/CHUQDemocratic/46/modelErrors.json <==
{
    "ECS_p": 0.348943,
    "ECS_n": 0.326282,
    "APower_p": 0.97144,
    "APower_n": 0.195385
}

==> anc/CHUQDemocratic/46/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.0384,
        "V_t": 19.4921,
        "V_e": -0.357024,
        "r_o": 1.20515,
        "r_o_0": -0.166911,
        "a_0": 0.704408
    },
    "CH89Coulomb": {
        "r_c": 1.16839,
        "r_c_0": 0.143247
    },
    "CH89SpinOrbit": {
        "V_so": 4.99148,
        "r_so": 1.23763,
        "r_so_0": -0.604115,
        "a_so": 0.612227
    },
    "CH89ImagCentral": {
        "W_v0": 11.9342,
        "W_ve0": 80.22,
        "W_vew": 38.251,
        "W_s0": 15.0515,
        "W_st": 30.2954,
        "W_se0": 16.8797,
        "W_sew": 95.5587,
        "r_w": 1.29069,
        "r_w0": -0.727493,
        "a_w": 0.686997
    }
}

==> anc/CHUQDemocratic/47/modelErrors.json <==
{
    "ECS_p": 0.208261,
    "ECS_n": 0.40423,
    "APower_p": 0.849357,
    "APower_n": 0.293263
}

==> anc/CHUQDemocratic/47/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.157,
        "V_t": 16.6892,
        "V_e": -0.345982,
        "r_o": 1.15102,
        "r_o_0": -0.0451739,
        "a_0": 0.764791
    },
    "CH89Coulomb": {
        "r_c": 1.05319,
        "r_c_0": 0.0379924
    },
    "CH89SpinOrbit": {
        "V_so": 6.3402,
        "r_so": 1.15442,
        "r_so_0": -0.466701,
        "a_so": 0.604212
    },
    "CH89ImagCentral": {
        "W_v0": 10.5215,
        "W_ve0": 37.4543,
        "W_vew": 19.9382,
        "W_s0": 11.7442,
        "W_st": 31.3602,
        "W_se0": 13.25,
        "W_sew": 31.3398,
        "r_w": 1.29473,
        "r_w0": -0.0479671,
        "a_w": 0.683535
    }
}

==> anc/CHUQDemocratic/48/modelErrors.json <==
{
    "ECS_p": 0.219513,
    "ECS_n": 0.401839,
    "APower_p": 0.681969,
    "APower_n": 0.24622
}

==> anc/CHUQDemocratic/48/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.8861,
        "V_t": 2.8242,
        "V_e": -0.32747,
        "r_o": 1.19592,
        "r_o_0": -0.128675,
        "a_0": 0.712842
    },
    "CH89Coulomb": {
        "r_c": 1.335,
        "r_c_0": 0.261821
    },
    "CH89SpinOrbit": {
        "V_so": 5.63969,
        "r_so": 1.32739,
        "r_so_0": -1.40544,
        "a_so": 0.624605
    },
    "CH89ImagCentral": {
        "W_v0": 7.89794,
        "W_ve0": 12.0251,
        "W_vew": 23.9883,
        "W_s0": 5.90796,
        "W_st": 23.8349,
        "W_se0": 36.7187,
        "W_sew": 20.4419,
        "r_w": 1.28949,
        "r_w0": 0.0397899,
        "a_w": 0.662359
    }
}

==> anc/CHUQDemocratic/49/modelErrors.json <==
{
    "ECS_p": 0.383101,
    "ECS_n": 0.440379,
    "APower_p": 0.716217,
    "APower_n": 0.288505
}

==> anc/CHUQDemocratic/49/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.9213,
        "V_t": 21.6396,
        "V_e": -0.39076,
        "r_o": 1.16481,
        "r_o_0": -0.188729,
        "a_0": 0.785571
    },
    "CH89Coulomb": {
        "r_c": 1.40395,
        "r_c_0": -0.0636077
    },
    "CH89SpinOrbit": {
        "V_so": 6.00467,
        "r_so": 1.34705,
        "r_so_0": -1.64983,
        "a_so": 0.518474
    },
    "CH89ImagCentral": {
        "W_v0": 14.8811,
        "W_ve0": 49.2118,
        "W_vew": 32.708,
        "W_s0": 15.803,
        "W_st": 38.0208,
        "W_se0": -26.6876,
        "W_sew": 73.9656,
        "r_w": 1.2151,
        "r_w0": -0.289277,
        "a_w": 0.73526
    }
}

==> anc/CHUQDemocratic/5/modelErrors.json <==
{
    "ECS_p": 0.713036,
    "ECS_n": 0.408362,
    "APower_p": 0.801535,
    "APower_n": 0.352921
}

==> anc/CHUQDemocratic/5/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.4048,
        "V_t": 18.7934,
        "V_e": -0.336338,
        "r_o": 1.17812,
        "r_o_0": -0.196204,
        "a_0": 0.731246
    },
    "CH89Coulomb": {
        "r_c": 1.27776,
        "r_c_0": 0.0179453
    },
    "CH89SpinOrbit": {
        "V_so": 4.60624,
        "r_so": 1.21364,
        "r_so_0": -0.536916,
        "a_so": 0.558174
    },
    "CH89ImagCentral": {
        "W_v0": 7.49159,
        "W_ve0": 36.8568,
        "W_vew": 10.0451,
        "W_s0": 14.7631,
        "W_st": 26.5793,
        "W_se0": 25.7524,
        "W_sew": 70.7663,
        "r_w": 1.31068,
        "r_w0": -0.833202,
        "a_w": 0.738624
    }
}

==> anc/CHUQDemocratic/50/modelErrors.json <==
{
    "ECS_p": 0.313675,
    "ECS_n": 0.287057,
    "APower_p": 0.689244,
    "APower_n": 0.298763
}

==> anc/CHUQDemocratic/50/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.4641,
        "V_t": 16.1378,
        "V_e": -0.345016,
        "r_o": 1.22332,
        "r_o_0": -0.255574,
        "a_0": 0.698436
    },
    "CH89Coulomb": {
        "r_c": 1.10139,
        "r_c_0": 0.164078
    },
    "CH89SpinOrbit": {
        "V_so": 4.97449,
        "r_so": 1.17634,
        "r_so_0": -0.57708,
        "a_so": 0.627047
    },
    "CH89ImagCentral": {
        "W_v0": 18.8682,
        "W_ve0": 81.2204,
        "W_vew": 32.7876,
        "W_s0": 6.93432,
        "W_st": 12.5582,
        "W_se0": 62.2451,
        "W_sew": 18.7514,
        "r_w": 1.26603,
        "r_w0": -0.43902,
        "a_w": 0.671337
    }
}

==> anc/CHUQDemocratic/51/modelErrors.json <==
{
    "ECS_p": 0.446511,
    "ECS_n": 0.421823,
    "APower_p": 0.829802,
    "APower_n": 0.635613
}

==> anc/CHUQDemocratic/51/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.8292,
        "V_t": 6.91753,
        "V_e": -0.364106,
        "r_o": 1.22074,
        "r_o_0": -0.181954,
        "a_0": 0.720816
    },
    "CH89Coulomb": {
        "r_c": 1.24802,
        "r_c_0": -0.023913
    },
    "CH89SpinOrbit": {
        "V_so": 5.4001,
        "r_so": 1.25371,
        "r_so_0": -0.725674,
        "a_so": 0.615769
    },
    "CH89ImagCentral": {
        "W_v0": 8.8667,
        "W_ve0": 15.3965,
        "W_vew": 22.7901,
        "W_s0": 11.7727,
        "W_st": 42.4448,
        "W_se0": 17.0063,
        "W_sew": 26.7382,
        "r_w": 1.3073,
        "r_w0": -0.197022,
        "a_w": 0.601448
    }
}

==> anc/CHUQDemocratic/52/modelErrors.json <==
{
    "ECS_p": 0.403978,
    "ECS_n": 0.57607,
    "APower_p": 0.654347,
    "APower_n": 0.648369
}

==> anc/CHUQDemocratic/52/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.058,
        "V_t": 21.5847,
        "V_e": -0.393052,
        "r_o": 1.14597,
        "r_o_0": 0.0668179,
        "a_0": 0.713784
    },
    "CH89Coulomb": {
        "r_c": 1.16709,
        "r_c_0": 0.118619
    },
    "CH89SpinOrbit": {
        "V_so": 6.04519,
        "r_so": 1.23511,
        "r_so_0": -0.973103,
        "a_so": 0.61915
    },
    "CH89ImagCentral": {
        "W_v0": 12.9451,
        "W_ve0": 17.2767,
        "W_vew": 29.3616,
        "W_s0": 4.68557,
        "W_st": 23.9488,
        "W_se0": 29.3374,
        "W_sew": 15.8253,
        "r_w": 1.40038,
        "r_w0": -0.400142,
        "a_w": 0.539313
    }
}

==> anc/CHUQDemocratic/53/modelErrors.json <==
{
    "ECS_p": 0.314535,
    "ECS_n": 0.524481,
    "APower_p": 0.831522,
    "APower_n": 0.582526
}

==> anc/CHUQDemocratic/53/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.9586,
        "V_t": 20.5394,
        "V_e": -0.336335,
        "r_o": 1.14001,
        "r_o_0": -0.028418,
        "a_0": 0.738086
    },
    "CH89Coulomb": {
        "r_c": 1.18094,
        "r_c_0": 0.272622
    },
    "CH89SpinOrbit": {
        "V_so": 5.93647,
        "r_so": 1.31985,
        "r_so_0": -1.35069,
        "a_so": 0.624277
    },
    "CH89ImagCentral": {
        "W_v0": 7.04156,
        "W_ve0": -1.42461,
        "W_vew": 17.4754,
        "W_s0": 7.11362,
        "W_st": 28.4018,
        "W_se0": 4.21274,
        "W_sew": 60.1081,
        "r_w": 1.3781,
        "r_w0": -0.551559,
        "a_w": 0.725906
    }
}

==> anc/CHUQDemocratic/54/modelErrors.json <==
{
    "ECS_p": 0.48115,
    "ECS_n": 0.293257,
    "APower_p": 0.682417,
    "APower_n": 0.328803
}

==> anc/CHUQDemocratic/54/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.6183,
        "V_t": 21.0824,
        "V_e": -0.36089,
        "r_o": 1.18497,
        "r_o_0": -0.126654,
        "a_0": 0.714717
    },
    "CH89Coulomb": {
        "r_c": 1.10782,
        "r_c_0": -0.0767401
    },
    "CH89SpinOrbit": {
        "V_so": 5.35511,
        "r_so": 1.16758,
        "r_so_0": -0.58295,
        "a_so": 0.570821
    },
    "CH89ImagCentral": {
        "W_v0": 13.5549,
        "W_ve0": 82.6983,
        "W_vew": 30.4436,
        "W_s0": 9.20028,
        "W_st": 13.8749,
        "W_se0": 67.1562,
        "W_sew": 38.6063,
        "r_w": 1.14279,
        "r_w0": 0.11519,
        "a_w": 0.689394
    }
}

==> anc/CHUQDemocratic/55/modelErrors.json <==
{
    "ECS_p": 0.401869,
    "ECS_n": 0.320033,
    "APower_p": 0.788585,
    "APower_n": 0.191618
}

==> anc/CHUQDemocratic/55/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.6287,
        "V_t": 9.34667,
        "V_e": -0.404459,
        "r_o": 1.18476,
        "r_o_0": 0.000543319,
        "a_0": 0.74846
    },
    "CH89Coulomb": {
        "r_c": 1.25958,
        "r_c_0": 0.302625
    },
    "CH89SpinOrbit": {
        "V_so": 5.47047,
        "r_so": 1.22458,
        "r_so_0": -0.817846,
        "a_so": 0.629912
    },
    "CH89ImagCentral": {
        "W_v0": 14.7769,
        "W_ve0": 54.4878,
        "W_vew": 43.778,
        "W_s0": 9.05626,
        "W_st": 35.7269,
        "W_se0": 37.8674,
        "W_sew": 27.4856,
        "r_w": 1.24982,
        "r_w0": -0.0611782,
        "a_w": 0.558469
    }
}

==> anc/CHUQDemocratic/56/modelErrors.json <==
{
    "ECS_p": 0.291772,
    "ECS_n": 0.445766,
    "APower_p": 0.767116,
    "APower_n": 0.18197
}

==> anc/CHUQDemocratic/56/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.6735,
        "V_t": 7.81715,
        "V_e": -0.366229,
        "r_o": 1.19382,
        "r_o_0": -0.330292,
        "a_0": 0.782769
    },
    "CH89Coulomb": {
        "r_c": 1.13697,
        "r_c_0": 0.169071
    },
    "CH89SpinOrbit": {
        "V_so": 5.24196,
        "r_so": 1.1647,
        "r_so_0": -0.79547,
        "a_so": 0.568723
    },
    "CH89ImagCentral": {
        "W_v0": 14.6458,
        "W_ve0": 91.1787,
        "W_vew": 40.6165,
        "W_s0": 7.25825,
        "W_st": 13.4964,
        "W_se0": 43.9208,
        "W_sew": 20.7167,
        "r_w": 1.39198,
        "r_w0": -0.47723,
        "a_w": 0.741124
    }
}

==> anc/CHUQDemocratic/57/modelErrors.json <==
{
    "ECS_p": 0.239862,
    "ECS_n": 0.340842,
    "APower_p": 0.532143,
    "APower_n": 0.394507
}

==> anc/CHUQDemocratic/57/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.7038,
        "V_t": 15.0222,
        "V_e": -0.343963,
        "r_o": 1.18577,
        "r_o_0": -0.262596,
        "a_0": 0.749922
    },
    "CH89Coulomb": {
        "r_c": 1.1991,
        "r_c_0": 0.231932
    },
    "CH89SpinOrbit": {
        "V_so": 5.85785,
        "r_so": 1.14107,
        "r_so_0": -0.643064,
        "a_so": 0.610077
    },
    "CH89ImagCentral": {
        "W_v0": 9.75118,
        "W_ve0": 33.6834,
        "W_vew": 34.5535,
        "W_s0": 8.75079,
        "W_st": 35.5336,
        "W_se0": 15.1404,
        "W_sew": 24.7562,
        "r_w": 1.37249,
        "r_w0": -0.322708,
        "a_w": 0.687547
    }
}

==> anc/CHUQDemocratic/58/modelErrors.json <==
{
    "ECS_p": 0.257678,
    "ECS_n": 0.381073,
    "APower_p": 0.973386,
    "APower_n": 0.407538
}

==> anc/CHUQDemocratic/58/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.3315,
        "V_t": 22.9948,
        "V_e": -0.37436,
        "r_o": 1.15838,
        "r_o_0": -0.209104,
        "a_0": 0.75656
    },
    "CH89Coulomb": {
        "r_c": 1.04362,
        "r_c_0": 0.208842
    },
    "CH89SpinOrbit": {
        "V_so": 5.47407,
        "r_so": 1.49717,
        "r_so_0": -2.21988,
        "a_so": 0.580453
    },
    "CH89ImagCentral": {
        "W_v0": 7.78421,
        "W_ve0": 13.9334,
        "W_vew": 10.7952,
        "W_s0": 14.191,
        "W_st": 44.886,
        "W_se0": 3.18888,
        "W_sew": 32.1175,
        "r_w": 1.49943,
        "r_w0": -1.2155,
        "a_w": 0.709792
    }
}

==> anc/CHUQDemocratic/59/modelErrors.json <==
{
    "ECS_p": 0.284187,
    "ECS_n": 0.317563,
    "APower_p": 0.993251,
    "APower_n": 0.423689
}

==> anc/CHUQDemocratic/59/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.6075,
        "V_t": 10.6346,
        "V_e": -0.337425,
        "r_o": 1.16481,
        "r_o_0": 0.0403741,
        "a_0": 0.727076
    },
    "CH89Coulomb": {
        "r_c": 1.31641,
        "r_c_0": 0.224594
    },
    "CH89SpinOrbit": {
        "V_so": 5.62955,
        "r_so": 1.2882,
        "r_so_0": -1.28864,
        "a_so": 0.598714
    },
    "CH89ImagCentral": {
        "W_v0": 7.55584,
        "W_ve0": 27.4628,
        "W_vew": 32.3849,
        "W_s0": 10.7744,
        "W_st": 21.0227,
        "W_se0": 27.7141,
        "W_sew": 30.6603,
        "r_w": 1.39935,
        "r_w0": -0.532087,
        "a_w": 0.562094
    }
}

==> anc/CHUQDemocratic/6/modelErrors.json <==
{
    "ECS_p": 0.432778,
    "ECS_n": 0.325231,
    "APower_p": 0.656945,
    "APower_n": 0.461768
}

==> anc/CHUQDemocratic/6/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3953,
        "V_t": 12.5955,
        "V_e": -0.368721,
        "r_o": 1.2126,
        "r_o_0": -0.329859,
        "a_0": 0.71799
    },
    "CH89Coulomb": {
        "r_c": 1.30229,
        "r_c_0": 0.280187
    },
    "CH89SpinOrbit": {
        "V_so": 4.92316,
        "r_so": 1.11758,
        "r_so_0": -0.4869,
        "a_so": 0.57183
    },
    "CH89ImagCentral": {
        "W_v0": 10.6625,
        "W_ve0": 19.252,
        "W_vew": 14.5592,
        "W_s0": 6.81577,
        "W_st": 32.7566,
        "W_se0": 22.0605,
        "W_sew": 24.4793,
        "r_w": 1.28146,
        "r_w0": -0.0145564,
        "a_w": 0.722111
    }
}

==> anc/CHUQDemocratic/60/modelErrors.json <==
{
    "ECS_p": 0.462867,
    "ECS_n": 0.482016,
    "APower_p": 0.809827,
    "APower_n": 0.179937
}

==> anc/CHUQDemocratic/60/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.1774,
        "V_t": 25.7085,
        "V_e": -0.2878,
        "r_o": 1.17812,
        "r_o_0": -0.09881,
        "a_0": 0.720196
    },
    "CH89Coulomb": {
        "r_c": 1.23642,
        "r_c_0": 0.126512
    },
    "CH89SpinOrbit": {
        "V_so": 4.29169,
        "r_so": 1.31649,
        "r_so_0": -1.41694,
        "a_so": 0.597037
    },
    "CH89ImagCentral": {
        "W_v0": 11.4287,
        "W_ve0": 34.0692,
        "W_vew": 11.98,
        "W_s0": 30.6778,
        "W_st": 51.1779,
        "W_se0": -32.2001,
        "W_sew": 47.8177,
        "r_w": 1.22215,
        "r_w0": -0.263869,
        "a_w": 0.674897
    }
}

==> anc/CHUQDemocratic/61/modelErrors.json <==
{
    "ECS_p": 0.379047,
    "ECS_n": 0.486621,
    "APower_p": 0.497777,
    "APower_n": 0.403609
}

==> anc/CHUQDemocratic/61/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.7539,
        "V_t": 11.6626,
        "V_e": -0.333348,
        "r_o": 1.19999,
        "r_o_0": -0.342561,
        "a_0": 0.754481
    },
    "CH89Coulomb": {
        "r_c": 1.11862,
        "r_c_0": 0.108362
    },
    "CH89SpinOrbit": {
        "V_so": 5.91286,
        "r_so": 1.35082,
        "r_so_0": -1.18059,
        "a_so": 0.595111
    },
    "CH89ImagCentral": {
        "W_v0": 9.89632,
        "W_ve0": 13.5301,
        "W_vew": 30.3891,
        "W_s0": 7.13601,
        "W_st": 40.3881,
        "W_se0": 11.2729,
        "W_sew": 15.1456,
        "r_w": 1.33513,
        "r_w0": 0.147256,
        "a_w": 0.652899
    }
}

==> anc/CHUQDemocratic/62/modelErrors.json <==
{
    "ECS_p": 0.260742,
    "ECS_n": 0.465526,
    "APower_p": 0.666708,
    "APower_n": 0.44653
}

==> anc/CHUQDemocratic/62/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.585,
        "V_t": 14.3177,
        "V_e": -0.34781,
        "r_o": 1.20127,
        "r_o_0": -0.251443,
        "a_0": 0.74764
    },
    "CH89Coulomb": {
        "r_c": 1.07752,
        "r_c_0": 0.273076
    },
    "CH89SpinOrbit": {
        "V_so": 5.43699,
        "r_so": 1.39952,
        "r_so_0": -1.17481,
        "a_so": 0.649243
    },
    "CH89ImagCentral": {
        "W_v0": 9.51418,
        "W_ve0": 39.3695,
        "W_vew": 16.0207,
        "W_s0": 10.4423,
        "W_st": 16.6855,
        "W_se0": 29.7695,
        "W_sew": 29.0661,
        "r_w": 1.29133,
        "r_w0": -0.364267,
        "a_w": 0.764149
    }
}

==> anc/CHUQDemocratic/63/modelErrors.json <==
{
    "ECS_p": 0.266325,
    "ECS_n": 0.411209,
    "APower_p": 0.840774,
    "APower_n": 0.539072
}

==> anc/CHUQDemocratic/63/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.6555,
        "V_t": 13.7731,
        "V_e": -0.352248,
        "r_o": 1.25877,
        "r_o_0": -0.346002,
        "a_0": 0.724605
    },
    "CH89Coulomb": {
        "r_c": 1.36584,
        "r_c_0": 0.126348
    },
    "CH89SpinOrbit": {
        "V_so": 5.72852,
        "r_so": 1.23627,
        "r_so_0": -0.773203,
        "a_so": 0.619619
    },
    "CH89ImagCentral": {
        "W_v0": 12.4331,
        "W_ve0": 33.0829,
        "W_vew": 12.3273,
        "W_s0": 10.613,
        "W_st": 18.3188,
        "W_se0": 20.4482,
        "W_sew": 22.7757,
        "r_w": 1.33282,
        "r_w0": -0.382521,
        "a_w": 0.734003
    }
}

==> anc/CHUQDemocratic/64/modelErrors.json <==
{
    "ECS_p": 0.431783,
    "ECS_n": 0.580987,
    "APower_p": 0.847511,
    "APower_n": 0.428121
}

==> anc/CHUQDemocratic/64/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.4999,
        "V_t": 12.5,
        "V_e": -0.316222,
        "r_o": 1.23342,
        "r_o_0": -0.361155,
        "a_0": 0.713123
    },
    "CH89Coulomb": {
        "r_c": 1.45717,
        "r_c_0": -0.0395214
    },
    "CH89SpinOrbit": {
        "V_so": 5.34582,
        "r_so": 1.41851,
        "r_so_0": -1.96593,
        "a_so": 0.611357
    },
    "CH89ImagCentral": {
        "W_v0": 6.03474,
        "W_ve0": -13.7403,
        "W_vew": 41.2019,
        "W_s0": 13.0275,
        "W_st": 51.0525,
        "W_se0": -20.9906,
        "W_sew": 43.6021,
        "r_w": 1.30588,
        "r_w0": -0.184275,
        "a_w": 0.78363
    }
}

==> anc/CHUQDemocratic/65/modelErrors.json <==
{
    "ECS_p": 0.38482,
    "ECS_n": 0.276605,
    "APower_p": 0.900386,
    "APower_n": 0.267045
}

==> anc/CHUQDemocratic/65/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.5179,
        "V_t": 4.72953,
        "V_e": -0.374215,
        "r_o": 1.24368,
        "r_o_0": -0.390745,
        "a_0": 0.76794
    },
    "CH89Coulomb": {
        "r_c": 1.25899,
        "r_c_0": 0.269425
    },
    "CH89SpinOrbit": {
        "V_so": 4.59904,
        "r_so": 1.24903,
        "r_so_0": -0.962548,
        "a_so": 0.607205
    },
    "CH89ImagCentral": {
        "W_v0": 7.47857,
        "W_ve0": 36.8003,
        "W_vew": 6.72949,
        "W_s0": 16.5519,
        "W_st": 32.2215,
        "W_se0": 0.275506,
        "W_sew": 33.1484,
        "r_w": 1.47986,
        "r_w0": -1.12971,
        "a_w": 0.813146
    }
}

==> anc/CHUQDemocratic/66/modelErrors.json <==
{
    "ECS_p": 0.513333,
    "ECS_n": 0.454564,
    "APower_p": 1.02363,
    "APower_n": 0.224279
}

==> anc/CHUQDemocratic/66/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.9728,
        "V_t": 13.2779,
        "V_e": -0.376693,
        "r_o": 1.21379,
        "r_o_0": -0.102464,
        "a_0": 0.715224
    },
    "CH89Coulomb": {
        "r_c": 1.29353,
        "r_c_0": -0.1806
    },
    "CH89SpinOrbit": {
        "V_so": 3.77048,
        "r_so": 1.21915,
        "r_so_0": -0.762896,
        "a_so": 0.607963
    },
    "CH89ImagCentral": {
        "W_v0": 15.0907,
        "W_ve0": 62.0645,
        "W_vew": 28.3639,
        "W_s0": 14.6707,
        "W_st": 27.9307,
        "W_se0": 4.40182,
        "W_sew": 79.4199,
        "r_w": 1.26687,
        "r_w0": -0.37134,
        "a_w": 0.624053
    }
}

==> anc/CHUQDemocratic/67/modelErrors.json <==
{
    "ECS_p": 0.377468,
    "ECS_n": 0.502894,
    "APower_p": 0.914496,
    "APower_n": 0.285629
}

==> anc/CHUQDemocratic/67/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.1678,
        "V_t": 19.6346,
        "V_e": -0.380906,
        "r_o": 1.22169,
        "r_o_0": -0.0868141,
        "a_0": 0.718866
    },
    "CH89Coulomb": {
        "r_c": 1.05899,
        "r_c_0": 0.0697708
    },
    "CH89SpinOrbit": {
        "V_so": 5.23937,
        "r_so": 1.51648,
        "r_so_0": -1.74902,
        "a_so": 0.637158
    },
    "CH89ImagCentral": {
        "W_v0": 11.0814,
        "W_ve0": 45.8627,
        "W_vew": 35.382,
        "W_s0": 8.69374,
        "W_st": 28.1438,
        "W_se0": 36.6226,
        "W_sew": 50.1049,
        "r_w": 1.37186,
        "r_w0": -0.836743,
        "a_w": 0.675625
    }
}

==> anc/CHUQDemocratic/68/modelErrors.json <==
{
    "ECS_p": 0.284139,
    "ECS_n": 0.292884,
    "APower_p": 0.514902,
    "APower_n": 0.324132
}

==> anc/CHUQDemocratic/68/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.0436,
        "V_t": 9.70593,
        "V_e": -0.37822,
        "r_o": 1.19828,
        "r_o_0": -0.232414,
        "a_0": 0.73189
    },
    "CH89Coulomb": {
        "r_c": 1.26669,
        "r_c_0": -0.0539781
    },
    "CH89SpinOrbit": {
        "V_so": 5.86485,
        "r_so": 1.22728,
        "r_so_0": -0.954371,
        "a_so": 0.613418
    },
    "CH89ImagCentral": {
        "W_v0": 7.80582,
        "W_ve0": 24.1652,
        "W_vew": 35.3067,
        "W_s0": 7.75514,
        "W_st": 20.0457,
        "W_se0": 31.3025,
        "W_sew": 51.4863,
        "r_w": 1.29326,
        "r_w0": 0.0594416,
        "a_w": 0.660337
    }
}

==> anc/CHUQDemocratic/69/modelErrors.json <==
{
    "ECS_p": 0.335666,
    "ECS_n": 0.331637,
    "APower_p": 0.711373,
    "APower_n": 0.373742
}

==> anc/CHUQDemocratic/69/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.6295,
        "V_t": 15.3157,
        "V_e": -0.344517,
        "r_o": 1.20601,
        "r_o_0": -0.111593,
        "a_0": 0.717141
    },
    "CH89Coulomb": {
        "r_c": 1.32951,
        "r_c_0": -0.0906906
    },
    "CH89SpinOrbit": {
        "V_so": 4.62615,
        "r_so": 1.28669,
        "r_so_0": -0.859675,
        "a_so": 0.553614
    },
    "CH89ImagCentral": {
        "W_v0": 10.8853,
        "W_ve0": 61.8895,
        "W_vew": 24.4314,
        "W_s0": 11.5926,
        "W_st": 18.3754,
        "W_se0": 38.2752,
        "W_sew": 25.1068,
        "r_w": 1.30745,
        "r_w0": -0.402183,
        "a_w": 0.64505
    }
}

==> anc/CHUQDemocratic/7/modelErrors.json <==
{
    "ECS_p": 0.263022,
    "ECS_n": 0.609155,
    "APower_p": 0.726614,
    "APower_n": 0.401773
}

==> anc/CHUQDemocratic/7/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.9648,
        "V_t": 13.8904,
        "V_e": -0.367082,
        "r_o": 1.21174,
        "r_o_0": -0.289661,
        "a_0": 0.75344
    },
    "CH89Coulomb": {
        "r_c": 1.24906,
        "r_c_0": 0.393197
    },
    "CH89SpinOrbit": {
        "V_so": 5.49439,
        "r_so": 1.25873,
        "r_so_0": -0.794549,
        "a_so": 0.594737
    },
    "CH89ImagCentral": {
        "W_v0": 6.90405,
        "W_ve0": 27.887,
        "W_vew": 26.581,
        "W_s0": 10.6886,
        "W_st": 34.2898,
        "W_se0": 15.214,
        "W_sew": 30.6389,
        "r_w": 1.26202,
        "r_w0": 0.0392816,
        "a_w": 0.667169
    }
}

==> anc/CHUQDemocratic/70/modelErrors.json <==
{
    "ECS_p": 0.263481,
    "ECS_n": 0.656511,
    "APower_p": 0.710298,
    "APower_n": 0.51512
}

==> anc/CHUQDemocratic/70/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.3789,
        "V_t": 16.5842,
        "V_e": -0.335586,
        "r_o": 1.23014,
        "r_o_0": -0.349274,
        "a_0": 0.758783
    },
    "CH89Coulomb": {
        "r_c": 1.34513,
        "r_c_0": -0.00774916
    },
    "CH89SpinOrbit": {
        "V_so": 5.08046,
        "r_so": 1.40679,
        "r_so_0": -1.44206,
        "a_so": 0.568214
    },
    "CH89ImagCentral": {
        "W_v0": 5.54978,
        "W_ve0": 30.217,
        "W_vew": 26.1761,
        "W_s0": 7.57118,
        "W_st": 16.8061,
        "W_se0": 50.2599,
        "W_sew": 25.645,
        "r_w": 1.28645,
        "r_w0": -0.211389,
        "a_w": 0.69859
    }
}

==> anc/CHUQDemocratic/71/modelErrors.json <==
{
    "ECS_p": 0.337677,
    "ECS_n": 0.52316,
    "APower_p": 0.751003,
    "APower_n": 0.47291
}

==> anc/CHUQDemocratic/71/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.1841,
        "V_t": 5.69452,
        "V_e": -0.378846,
        "r_o": 1.22579,
        "r_o_0": -0.248755,
        "a_0": 0.707557
    },
    "CH89Coulomb": {
        "r_c": 1.15264,
        "r_c_0": 0.0100206
    },
    "CH89SpinOrbit": {
        "V_so": 5.04875,
        "r_so": 1.19692,
        "r_so_0": -0.804275,
        "a_so": 0.630955
    },
    "CH89ImagCentral": {
        "W_v0": 14.3948,
        "W_ve0": 38.486,
        "W_vew": 31.2364,
        "W_s0": 6.60948,
        "W_st": 26.0466,
        "W_se0": 39.626,
        "W_sew": 18.3779,
        "r_w": 1.40611,
        "r_w0": -0.880434,
        "a_w": 0.685465
    }
}

==> anc/CHUQDemocratic/72/modelErrors.json <==
{
    "ECS_p": 0.358461,
    "ECS_n": 0.405829,
    "APower_p": 0.624113,
    "APower_n": 0.3764
}

==> anc/CHUQDemocratic/72/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7804,
        "V_t": 19.5114,
        "V_e": -0.384765,
        "r_o": 1.20159,
        "r_o_0": -0.207606,
        "a_0": 0.737208
    },
    "CH89Coulomb": {
        "r_c": 1.19614,
        "r_c_0": 0.352743
    },
    "CH89SpinOrbit": {
        "V_so": 5.22273,
        "r_so": 1.36877,
        "r_so_0": -1.59298,
        "a_so": 0.550204
    },
    "CH89ImagCentral": {
        "W_v0": 20.3706,
        "W_ve0": 84.5376,
        "W_vew": 40.0202,
        "W_s0": 13.6971,
        "W_st": 34.0516,
        "W_se0": -1.98566,
        "W_sew": 48.242,
        "r_w": 1.24721,
        "r_w0": -0.183632,
        "a_w": 0.646634
    }
}

==> anc/CHUQDemocratic/73/modelErrors.json <==
{
    "ECS_p": 0.238392,
    "ECS_n": 0.458875,
    "APower_p": 0.60578,
    "APower_n": 0.273536
}

==> anc/CHUQDemocratic/73/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.8377,
        "V_t": 18.9073,
        "V_e": -0.324768,
        "r_o": 1.21418,
        "r_o_0": -0.345385,
        "a_0": 0.738859
    },
    "CH89Coulomb": {
        "r_c": 1.03237,
        "r_c_0": 0.0300485
    },
    "CH89SpinOrbit": {
        "V_so": 4.82976,
        "r_so": 1.33786,
        "r_so_0": -1.37385,
        "a_so": 0.543087
    },
    "CH89ImagCentral": {
        "W_v0": 6.24198,
        "W_ve0": 9.39176,
        "W_vew": 28.1766,
        "W_s0": 11.1124,
        "W_st": 36.0895,
        "W_se0": 5.9453,
        "W_sew": 36.9045,
        "r_w": 1.1865,
        "r_w0": 0.388881,
        "a_w": 0.688285
    }
}

==> anc/CHUQDemocratic/74/modelErrors.json <==
{
    "ECS_p": 0.26101,
    "ECS_n": 0.42403,
    "APower_p": 1.01521,
    "APower_n": 0.777031
}

==> anc/CHUQDemocratic/74/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.1766,
        "V_t": 9.0388,
        "V_e": -0.364079,
        "r_o": 1.21066,
        "r_o_0": -0.239565,
        "a_0": 0.746777
    },
    "CH89Coulomb": {
        "r_c": 1.20765,
        "r_c_0": 0.0795385
    },
    "CH89SpinOrbit": {
        "V_so": 5.92558,
        "r_so": 1.13216,
        "r_so_0": -0.483688,
        "a_so": 0.680865
    },
    "CH89ImagCentral": {
        "W_v0": 10.3653,
        "W_ve0": 29.8009,
        "W_vew": 21.7985,
        "W_s0": 14.7778,
        "W_st": 42.7314,
        "W_se0": -10.1847,
        "W_sew": 38.8325,
        "r_w": 1.36965,
        "r_w0": -0.469053,
        "a_w": 0.753324
    }
}

==> anc/CHUQDemocratic/75/modelErrors.json <==
{
    "ECS_p": 0.284132,
    "ECS_n": 0.455543,
    "APower_p": 0.629741,
    "APower_n": 0.526307
}

==> anc/CHUQDemocratic/75/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.6184,
        "V_t": 10.4624,
        "V_e": -0.393928,
        "r_o": 1.20079,
        "r_o_0": -0.150993,
        "a_0": 0.695518
    },
    "CH89Coulomb": {
        "r_c": 1.03475,
        "r_c_0": 0.162031
    },
    "CH89SpinOrbit": {
        "V_so": 5.80352,
        "r_so": 1.18263,
        "r_so_0": -0.735974,
        "a_so": 0.669711
    },
    "CH89ImagCentral": {
        "W_v0": 16.3223,
        "W_ve0": 53.2157,
        "W_vew": 30.5352,
        "W_s0": 12.948,
        "W_st": 47.7543,
        "W_se0": 1.34953,
        "W_sew": 35.3193,
        "r_w": 1.28808,
        "r_w0": -0.265376,
        "a_w": 0.726733
    }
}

==> anc/CHUQDemocratic/76/modelErrors.json <==
{
    "ECS_p": 0.261603,
    "ECS_n": 0.34068,
    "APower_p": 0.881282,
    "APower_n": 0.43068
}

==> anc/CHUQDemocratic/76/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.5356,
        "V_t": 9.89781,
        "V_e": -0.372121,
        "r_o": 1.19205,
        "r_o_0": -0.207523,
        "a_0": 0.768123
    },
    "CH89Coulomb": {
        "r_c": 1.31556,
        "r_c_0": 0.0676661
    },
    "CH89SpinOrbit": {
        "V_so": 6.15677,
        "r_so": 1.27892,
        "r_so_0": -1.1142,
        "a_so": 0.607332
    },
    "CH89ImagCentral": {
        "W_v0": 11.3603,
        "W_ve0": 43.3797,
        "W_vew": 31.3029,
        "W_s0": 12.2816,
        "W_st": 33.1536,
        "W_se0": 1.35366,
        "W_sew": 34.4418,
        "r_w": 1.37412,
        "r_w0": -0.238828,
        "a_w": 0.658039
    }
}

==> anc/CHUQDemocratic/77/modelErrors.json <==
{
    "ECS_p": 0.301362,
    "ECS_n": 0.424204,
    "APower_p": 0.678649,
    "APower_n": 0.333673
}

==> anc/CHUQDemocratic/77/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.9708,
        "V_t": 14.9201,
        "V_e": -0.313462,
        "r_o": 1.15109,
        "r_o_0": -0.0590385,
        "a_0": 0.765554
    },
    "CH89Coulomb": {
        "r_c": 1.23363,
        "r_c_0": 0.0665505
    },
    "CH89SpinOrbit": {
        "V_so": 5.52006,
        "r_so": 1.17284,
        "r_so_0": -0.297901,
        "a_so": 0.60591
    },
    "CH89ImagCentral": {
        "W_v0": 5.61773,
        "W_ve0": 20.7912,
        "W_vew": 28.1306,
        "W_s0": 14.8439,
        "W_st": 40.0759,
        "W_se0": 0.865428,
        "W_sew": 57.7633,
        "r_w": 1.33937,
        "r_w0": -0.568308,
        "a_w": 0.680084
    }
}

==> anc/CHUQDemocratic/78/modelErrors.json <==
{
    "ECS_p": 0.307658,
    "ECS_n": 0.467351,
    "APower_p": 0.660152,
    "APower_n": 0.562257
}

==> anc/CHUQDemocratic/78/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.889,
        "V_t": 10.2964,
        "V_e": -0.300622,
        "r_o": 1.2303,
        "r_o_0": -0.260508,
        "a_0": 0.719795
    },
    "CH89Coulomb": {
        "r_c": 1.03847,
        "r_c_0": 0.320422
    },
    "CH89SpinOrbit": {
        "V_so": 4.64116,
        "r_so": 1.18985,
        "r_so_0": -0.375023,
        "a_so": 0.603269
    },
    "CH89ImagCentral": {
        "W_v0": 5.71297,
        "W_ve0": 16.734,
        "W_vew": 12.9786,
        "W_s0": 11.9711,
        "W_st": 34.1025,
        "W_se0": 25.3982,
        "W_sew": 36.5459,
        "r_w": 1.37464,
        "r_w0": -0.825021,
        "a_w": 0.618693
    }
}

==> anc/CHUQDemocratic/79/modelErrors.json <==
{
    "ECS_p": 0.287648,
    "ECS_n": 0.386772,
    "APower_p": 0.482326,
    "APower_n": 0.815089
}

==> anc/CHUQDemocratic/79/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7933,
        "V_t": 26.2256,
        "V_e": -0.328129,
        "r_o": 1.16192,
        "r_o_0": -0.149059,
        "a_0": 0.719551
    },
    "CH89Coulomb": {
        "r_c": 1.26808,
        "r_c_0": 0.0402108
    },
    "CH89SpinOrbit": {
        "V_so": 5.14093,
        "r_so": 1.21447,
        "r_so_0": -0.799571,
        "a_so": 0.626307
    },
    "CH89ImagCentral": {
        "W_v0": 9.14935,
        "W_ve0": 18.3075,
        "W_vew": 8.6202,
        "W_s0": 8.1975,
        "W_st": 26.384,
        "W_se0": 18.7405,
        "W_sew": 20.6948,
        "r_w": 1.39359,
        "r_w0": -0.599909,
        "a_w": 0.822639
    }
}

==> anc/CHUQDemocratic/8/modelErrors.json <==
{
    "ECS_p": 0.349048,
    "ECS_n": 0.476909,
    "APower_p": 0.720021,
    "APower_n": 0.333271
}

==> anc/CHUQDemocratic/8/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.9114,
        "V_t": 9.1153,
        "V_e": -0.387136,
        "r_o": 1.19408,
        "r_o_0": -0.0669798,
        "a_0": 0.711287
    },
    "CH89Coulomb": {
        "r_c": 1.24889,
        "r_c_0": 0.226667
    },
    "CH89SpinOrbit": {
        "V_so": 5.96749,
        "r_so": 1.06251,
        "r_so_0": -0.156494,
        "a_so": 0.634774
    },
    "CH89ImagCentral": {
        "W_v0": 9.21701,
        "W_ve0": 19.9175,
        "W_vew": 29.7988,
        "W_s0": 6.99579,
        "W_st": 9.79596,
        "W_se0": 48.3201,
        "W_sew": 34.087,
        "r_w": 1.34259,
        "r_w0": -0.549535,
        "a_w": 0.681095
    }
}

==> anc/CHUQDemocratic/80/modelErrors.json <==
{
    "ECS_p": 0.287136,
    "ECS_n": 0.415108,
    "APower_p": 0.963281,
    "APower_n": 0.515949
}

==> anc/CHUQDemocratic/80/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.2765,
        "V_t": 16.3301,
        "V_e": -0.385911,
        "r_o": 1.17997,
        "r_o_0": -0.154081,
        "a_0": 0.765566
    },
    "CH89Coulomb": {
        "r_c": 1.18187,
        "r_c_0": 0.269807
    },
    "CH89SpinOrbit": {
        "V_so": 5.48832,
        "r_so": 1.18803,
        "r_so_0": -0.512648,
        "a_so": 0.646742
    },
    "CH89ImagCentral": {
        "W_v0": 12.9413,
        "W_ve0": 36.6125,
        "W_vew": 21.1769,
        "W_s0": 19.1549,
        "W_st": 42.7782,
        "W_se0": -2.97673,
        "W_sew": 28.753,
        "r_w": 1.23002,
        "r_w0": -0.159992,
        "a_w": 0.701488
    }
}

==> anc/CHUQDemocratic/81/modelErrors.json <==
{
    "ECS_p": 0.43921,
    "ECS_n": 0.462435,
    "APower_p": 0.834275,
    "APower_n": 0.358573
}

==> anc/CHUQDemocratic/81/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7235,
        "V_t": 21.0408,
        "V_e": -0.409359,
        "r_o": 1.21569,
        "r_o_0": -0.288278,
        "a_0": 0.732655
    },
    "CH89Coulomb": {
        "r_c": 1.45581,
        "r_c_0": 0.128749
    },
    "CH89SpinOrbit": {
        "V_so": 5.12528,
        "r_so": 1.27558,
        "r_so_0": -1.20587,
        "a_so": 0.545694
    },
    "CH89ImagCentral": {
        "W_v0": 11.8465,
        "W_ve0": 33.2085,
        "W_vew": 13.8971,
        "W_s0": 10.1741,
        "W_st": 25.3989,
        "W_se0": 25.2279,
        "W_sew": 20.9064,
        "r_w": 1.27313,
        "r_w0": -0.361331,
        "a_w": 0.752481
    }
}

==> anc/CHUQDemocratic/82/modelErrors.json <==
{
    "ECS_p": 0.406852,
    "ECS_n": 0.390822,
    "APower_p": 0.860503,
    "APower_n": 0.389334
}

==> anc/CHUQDemocratic/82/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.6623,
        "V_t": 18.348,
        "V_e": -0.360659,
        "r_o": 1.15125,
        "r_o_0": 0.0131726,
        "a_0": 0.779905
    },
    "CH89Coulomb": {
        "r_c": 1.14706,
        "r_c_0": 0.170396
    },
    "CH89SpinOrbit": {
        "V_so": 5.01192,
        "r_so": 1.29049,
        "r_so_0": -0.868298,
        "a_so": 0.606808
    },
    "CH89ImagCentral": {
        "W_v0": 2.15294,
        "W_ve0": 43.9256,
        "W_vew": 29.5308,
        "W_s0": 13.8901,
        "W_st": 25.1368,
        "W_se0": 27.7279,
        "W_sew": 52.7753,
        "r_w": 1.2331,
        "r_w0": -0.346121,
        "a_w": 0.750132
    }
}

==> anc/CHUQDemocratic/83/modelErrors.json <==
{
    "ECS_p": 0.314803,
    "ECS_n": 0.336627,
    "APower_p": 0.764811,
    "APower_n": 0.503804
}

==> anc/CHUQDemocratic/83/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.9689,
        "V_t": 10.9655,
        "V_e": -0.352114,
        "r_o": 1.17131,
        "r_o_0": -0.115924,
        "a_0": 0.744907
    },
    "CH89Coulomb": {
        "r_c": 1.1654,
        "r_c_0": 0.171748
    },
    "CH89SpinOrbit": {
        "V_so": 5.47163,
        "r_so": 1.3555,
        "r_so_0": -1.17352,
        "a_so": 0.620956
    },
    "CH89ImagCentral": {
        "W_v0": 5.35771,
        "W_ve0": 29.7817,
        "W_vew": 14.7502,
        "W_s0": 17.3444,
        "W_st": 34.101,
        "W_se0": -18.4523,
        "W_sew": 46.3423,
        "r_w": 1.45063,
        "r_w0": -0.784461,
        "a_w": 0.78461
    }
}

==> anc/CHUQDemocratic/84/modelErrors.json <==
{
    "ECS_p": 0.242357,
    "ECS_n": 0.530942,
    "APower_p": 0.706262,
    "APower_n": 0.437893
}

==> anc/CHUQDemocratic/84/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.0745,
        "V_t": 12.4145,
        "V_e": -0.332563,
        "r_o": 1.21304,
        "r_o_0": -0.186973,
        "a_0": 0.703313
    },
    "CH89Coulomb": {
        "r_c": 1.21802,
        "r_c_0": 0.0460525
    },
    "CH89SpinOrbit": {
        "V_so": 5.43597,
        "r_so": 1.31376,
        "r_so_0": -1.19044,
        "a_so": 0.605792
    },
    "CH89ImagCentral": {
        "W_v0": 11.8682,
        "W_ve0": 47.1467,
        "W_vew": 28.2301,
        "W_s0": 7.00256,
        "W_st": 18.0894,
        "W_se0": 67.5638,
        "W_sew": 28.9549,
        "r_w": 1.28991,
        "r_w0": -0.611398,
        "a_w": 0.736366
    }
}

==> anc/CHUQDemocratic/85/modelErrors.json <==
{
    "ECS_p": 0.348887,
    "ECS_n": 0.31781,
    "APower_p": 0.877199,
    "APower_n": 0.340528
}

==> anc/CHUQDemocratic/85/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.5337,
        "V_t": 12.4928,
        "V_e": -0.367,
        "r_o": 1.27111,
        "r_o_0": -0.251452,
        "a_0": 0.712993
    },
    "CH89Coulomb": {
        "r_c": 1.1944,
        "r_c_0": 0.192656
    },
    "CH89SpinOrbit": {
        "V_so": 6.12692,
        "r_so": 1.40751,
        "r_so_0": -1.21154,
        "a_so": 0.595996
    },
    "CH89ImagCentral": {
        "W_v0": 8.64919,
        "W_ve0": 14.9813,
        "W_vew": 25.7145,
        "W_s0": 13.7828,
        "W_st": 49.1528,
        "W_se0": -33.324,
        "W_sew": 65.3337,
        "r_w": 1.21181,
        "r_w0": 0.269662,
        "a_w": 0.601895
    }
}

==> anc/CHUQDemocratic/86/modelErrors.json <==
{
    "ECS_p": 0.390884,
    "ECS_n": 0.467177,
    "APower_p": 0.85489,
    "APower_n": 0.58635
}

==> anc/CHUQDemocratic/86/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.5764,
        "V_t": 6.36601,
        "V_e": -0.377932,
        "r_o": 1.2298,
        "r_o_0": -0.407353,
        "a_0": 0.739141
    },
    "CH89Coulomb": {
        "r_c": 1.08449,
        "r_c_0": 0.166781
    },
    "CH89SpinOrbit": {
        "V_so": 5.12341,
        "r_so": 1.21114,
        "r_so_0": -1.11767,
        "a_so": 0.603332
    },
    "CH89ImagCentral": {
        "W_v0": 8.35085,
        "W_ve0": -17.0183,
        "W_vew": 16.2101,
        "W_s0": 3.87851,
        "W_st": 38.1347,
        "W_se0": -13.2509,
        "W_sew": 41.0792,
        "r_w": 1.42839,
        "r_w0": -0.394612,
        "a_w": 0.679661
    }
}

==> anc/CHUQDemocratic/87/modelErrors.json <==
{
    "ECS_p": 0.37473,
    "ECS_n": 0.40047,
    "APower_p": 0.865364,
    "APower_n": 0.320424
}

==> anc/CHUQDemocratic/87/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3745,
        "V_t": 15.2589,
        "V_e": -0.369926,
        "r_o": 1.16684,
        "r_o_0": -0.168771,
        "a_0": 0.784706
    },
    "CH89Coulomb": {
        "r_c": 1.31272,
        "r_c_0": 0.0903177
    },
    "CH89SpinOrbit": {
        "V_so": 5.34549,
        "r_so": 1.28449,
        "r_so_0": -0.834785,
        "a_so": 0.568821
    },
    "CH89ImagCentral": {
        "W_v0": 8.08775,
        "W_ve0": 20.6699,
        "W_vew": 27.1106,
        "W_s0": 12.055,
        "W_st": 36.6199,
        "W_se0": 3.64088,
        "W_sew": 26.9146,
        "r_w": 1.25783,
        "r_w0": 0.0885441,
        "a_w": 0.725233
    }
}

==> anc/CHUQDemocratic/88/modelErrors.json <==
{
    "ECS_p": 0.297184,
    "ECS_n": 0.520628,
    "APower_p": 0.671041,
    "APower_n": 0.620296
}

==> anc/CHUQDemocratic/88/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.5769,
        "V_t": 17.1041,
        "V_e": -0.380323,
        "r_o": 1.19389,
        "r_o_0": -0.148594,
        "a_0": 0.730961
    },
    "CH89Coulomb": {
        "r_c": 1.26184,
        "r_c_0": 0.375228
    },
    "CH89SpinOrbit": {
        "V_so": 5.47469,
        "r_so": 1.257,
        "r_so_0": -0.925851,
        "a_so": 0.598232
    },
    "CH89ImagCentral": {
        "W_v0": 4.5699,
        "W_ve0": 16.4795,
        "W_vew": 17.8639,
        "W_s0": 11.2222,
        "W_st": 12.4193,
        "W_se0": 33.4539,
        "W_sew": 73.9695,
        "r_w": 1.32375,
        "r_w0": -0.642207,
        "a_w": 0.745703
    }
}

==> anc/CHUQDemocratic/89/modelErrors.json <==
{
    "ECS_p": 0.385637,
    "ECS_n": 0.47993,
    "APower_p": 0.688756,
    "APower_n": 0.501619
}

==> anc/CHUQDemocratic/89/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 60.4712,
        "V_t": 10.511,
        "V_e": -0.321909,
        "r_o": 1.18429,
        "r_o_0": -0.38106,
        "a_0": 0.798113
    },
    "CH89Coulomb": {
        "r_c": 1.38865,
        "r_c_0": 0.0112101
    },
    "CH89SpinOrbit": {
        "V_so": 5.34754,
        "r_so": 1.23056,
        "r_so_0": -0.735695,
        "a_so": 0.633976
    },
    "CH89ImagCentral": {
        "W_v0": 15.1369,
        "W_ve0": 38.8732,
        "W_vew": 28.7126,
        "W_s0": 7.41537,
        "W_st": 22.9647,
        "W_se0": 25.2971,
        "W_sew": 15.1671,
        "r_w": 1.29144,
        "r_w0": -0.0618565,
        "a_w": 0.707355
    }
}

==> anc/CHUQDemocratic/9/modelErrors.json <==
{
    "ECS_p": 0.460626,
    "ECS_n": 0.454107,
    "APower_p": 0.99229,
    "APower_n": 0.26048
}

==> anc/CHUQDemocratic/9/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.9257,
        "V_t": 24.0762,
        "V_e": -0.336086,
        "r_o": 1.22438,
        "r_o_0": -0.242676,
        "a_0": 0.729657
    },
    "CH89Coulomb": {
        "r_c": 1.32195,
        "r_c_0": 0.389157
    },
    "CH89SpinOrbit": {
        "V_so": 5.5204,
        "r_so": 1.4307,
        "r_so_0": -1.74127,
        "a_so": 0.623829
    },
    "CH89ImagCentral": {
        "W_v0": 14.242,
        "W_ve0": 26.7213,
        "W_vew": 15.2319,
        "W_s0": 12.7881,
        "W_st": 31.5925,
        "W_se0": 4.82826,
        "W_sew": 53.7442,
        "r_w": 1.14275,
        "r_w0": 0.184736,
        "a_w": 0.66241
    }
}

==> anc/CHUQDemocratic/90/modelErrors.json <==
{
    "ECS_p": 0.28639,
    "ECS_n": 0.464801,
    "APower_p": 0.973207,
    "APower_n": 0.136378
}

==> anc/CHUQDemocratic/90/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3744,
        "V_t": 23.7729,
        "V_e": -0.366752,
        "r_o": 1.16556,
        "r_o_0": -0.182441,
        "a_0": 0.752273
    },
    "CH89Coulomb": {
        "r_c": 1.07177,
        "r_c_0": -0.037244
    },
    "CH89SpinOrbit": {
        "V_so": 6.28866,
        "r_so": 1.24271,
        "r_so_0": -0.876039,
        "a_so": 0.639748
    },
    "CH89ImagCentral": {
        "W_v0": 14.8585,
        "W_ve0": 59.3494,
        "W_vew": 30.5692,
        "W_s0": 10.4598,
        "W_st": 38.0105,
        "W_se0": 1.08185,
        "W_sew": 41.0786,
        "r_w": 1.40414,
        "r_w0": -0.530655,
        "a_w": 0.742371
    }
}

==> anc/CHUQDemocratic/91/modelErrors.json <==
{
    "ECS_p": 0.233645,
    "ECS_n": 0.257315,
    "APower_p": 0.880237,
    "APower_n": 0.725154
}

==> anc/CHUQDemocratic/91/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.8312,
        "V_t": 25.241,
        "V_e": -0.372923,
        "r_o": 1.17126,
        "r_o_0": -0.0492825,
        "a_0": 0.722958
    },
    "CH89Coulomb": {
        "r_c": 1.28799,
        "r_c_0": 0.0215152
    },
    "CH89SpinOrbit": {
        "V_so": 5.05284,
        "r_so": 1.10789,
        "r_so_0": -0.159392,
        "a_so": 0.593009
    },
    "CH89ImagCentral": {
        "W_v0": 12.434,
        "W_ve0": 66.487,
        "W_vew": 14.5148,
        "W_s0": 14.0791,
        "W_st": 17.7651,
        "W_se0": 44.2177,
        "W_sew": 77.6396,
        "r_w": 1.41611,
        "r_w0": -1.20996,
        "a_w": 0.67854
    }
}

==> anc/CHUQDemocratic/92/modelErrors.json <==
{
    "ECS_p": 0.342364,
    "ECS_n": 0.286337,
    "APower_p": 0.934945,
    "APower_n": 0.677761
}

==> anc/CHUQDemocratic/92/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.74,
        "V_t": 20.9475,
        "V_e": -0.393176,
        "r_o": 1.17866,
        "r_o_0": -0.0930872,
        "a_0": 0.707166
    },
    "CH89Coulomb": {
        "r_c": 1.33121,
        "r_c_0": 0.065599
    },
    "CH89SpinOrbit": {
        "V_so": 5.05341,
        "r_so": 1.48383,
        "r_so_0": -1.88969,
        "a_so": 0.596503
    },
    "CH89ImagCentral": {
        "W_v0": 12.4875,
        "W_ve0": 39.0632,
        "W_vew": 17.1093,
        "W_s0": 12.6482,
        "W_st": 22.8298,
        "W_se0": 24.4993,
        "W_sew": 67.779,
        "r_w": 1.31093,
        "r_w0": -0.693369,
        "a_w": 0.683679
    }
}

==> anc/CHUQDemocratic/93/modelErrors.json <==
{
    "ECS_p": 0.350001,
    "ECS_n": 0.52368,
    "APower_p": 0.682884,
    "APower_n": 0.820013
}

==> anc/CHUQDemocratic/93/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.8437,
        "V_t": 18.0087,
        "V_e": -0.359867,
        "r_o": 1.20757,
        "r_o_0": -0.261385,
        "a_0": 0.74837
    },
    "CH89Coulomb": {
        "r_c": 1.43432,
        "r_c_0": 0.0346794
    },
    "CH89SpinOrbit": {
        "V_so": 5.76144,
        "r_so": 1.15719,
        "r_so_0": -0.513129,
        "a_so": 0.590004
    },
    "CH89ImagCentral": {
        "W_v0": 13.2317,
        "W_ve0": 42.8362,
        "W_vew": 14.292,
        "W_s0": 8.40188,
        "W_st": 22.5098,
        "W_se0": 30.9354,
        "W_sew": 22.4057,
        "r_w": 1.2989,
        "r_w0": 0.0366929,
        "a_w": 0.704909
    }
}

==> anc/CHUQDemocratic/94/modelErrors.json <==
{
    "ECS_p": 0.346494,
    "ECS_n": 0.303297,
    "APower_p": 0.796073,
    "APower_n": 0.255756
}

==> anc/CHUQDemocratic/94/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.1962,
        "V_t": 17.5575,
        "V_e": -0.37009,
        "r_o": 1.17744,
        "r_o_0": -0.0876898,
        "a_0": 0.708166
    },
    "CH89Coulomb": {
        "r_c": 1.22556,
        "r_c_0": 0.163603
    },
    "CH89SpinOrbit": {
        "V_so": 5.36735,
        "r_so": 1.32955,
        "r_so_0": -1.52072,
        "a_so": 0.654747
    },
    "CH89ImagCentral": {
        "W_v0": 15.007,
        "W_ve0": 52.1166,
        "W_vew": 27.5543,
        "W_s0": 12.9234,
        "W_st": 37.256,
        "W_se0": 3.28805,
        "W_sew": 32.0469,
        "r_w": 1.31089,
        "r_w0": -0.0335132,
        "a_w": 0.61902
    }
}

==> anc/CHUQDemocratic/95/modelErrors.json <==
{
    "ECS_p": 0.297034,
    "ECS_n": 0.317242,
    "APower_p": 0.56653,
    "APower_n": 0.463273
}

==> anc/CHUQDemocratic/95/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.8132,
        "V_t": 16.4661,
        "V_e": -0.377429,
        "r_o": 1.19387,
        "r_o_0": -0.212687,
        "a_0": 0.730137
    },
    "CH89Coulomb": {
        "r_c": 1.25393,
        "r_c_0": 0.219527
    },
    "CH89SpinOrbit": {
        "V_so": 5.62024,
        "r_so": 1.35737,
        "r_so_0": -1.4145,
        "a_so": 0.644594
    },
    "CH89ImagCentral": {
        "W_v0": 8.51336,
        "W_ve0": 23.1589,
        "W_vew": 12.3869,
        "W_s0": 16.2306,
        "W_st": 37.2463,
        "W_se0": -18.136,
        "W_sew": 51.3773,
        "r_w": 1.31076,
        "r_w0": -0.64631,
        "a_w": 0.800398
    }
}

==> anc/CHUQDemocratic/96/modelErrors.json <==
{
    "ECS_p": 0.242851,
    "ECS_n": 0.314446,
    "APower_p": 0.734623,
    "APower_n": 0.308216
}

==> anc/CHUQDemocratic/96/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3347,
        "V_t": 18.3457,
        "V_e": -0.360199,
        "r_o": 1.16386,
        "r_o_0": -0.121931,
        "a_0": 0.726472
    },
    "CH89Coulomb": {
        "r_c": 1.49145,
        "r_c_0": 0.158517
    },
    "CH89SpinOrbit": {
        "V_so": 5.80478,
        "r_so": 1.1551,
        "r_so_0": -0.723993,
        "a_so": 0.597395
    },
    "CH89ImagCentral": {
        "W_v0": 8.94915,
        "W_ve0": 21.0208,
        "W_vew": 15.758,
        "W_s0": 9.66206,
        "W_st": 22.2776,
        "W_se0": 4.15139,
        "W_sew": 112.277,
        "r_w": 1.19967,
        "r_w0": 0.0763961,
        "a_w": 0.712766
    }
}

==> anc/CHUQDemocratic/97/modelErrors.json <==
{
    "ECS_p": 0.418754,
    "ECS_n": 0.58471,
    "APower_p": 0.692716,
    "APower_n": 0.381049
}

==> anc/CHUQDemocratic/97/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7265,
        "V_t": 13.3271,
        "V_e": -0.355665,
        "r_o": 1.20024,
        "r_o_0": -0.206241,
        "a_0": 0.761757
    },
    "CH89Coulomb": {
        "r_c": 1.52471,
        "r_c_0": -0.00796226
    },
    "CH89SpinOrbit": {
        "V_so": 5.3106,
        "r_so": 1.26618,
        "r_so_0": -1.10147,
        "a_so": 0.562671
    },
    "CH89ImagCentral": {
        "W_v0": 13.5246,
        "W_ve0": 20.731,
        "W_vew": 20.0711,
        "W_s0": 8.37657,
        "W_st": 36.8448,
        "W_se0": 23.4686,
        "W_sew": 12.4615,
        "r_w": 1.37598,
        "r_w0": -0.647636,
        "a_w": 0.63409
    }
}

==> anc/CHUQDemocratic/98/modelErrors.json <==
{
    "ECS_p": 0.285798,
    "ECS_n": 0.241708,
    "APower_p": 0.820702,
    "APower_n": 0.470595
}

==> anc/CHUQDemocratic/98/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.9789,
        "V_t": 18.1965,
        "V_e": -0.366818,
        "r_o": 1.20033,
        "r_o_0": -0.147458,
        "a_0": 0.716
    },
    "CH89Coulomb": {
        "r_c": 1.37337,
        "r_c_0": 0.354893
    },
    "CH89SpinOrbit": {
        "V_so": 4.95787,
        "r_so": 1.49509,
        "r_so_0": -1.89823,
        "a_so": 0.546912
    },
    "CH89ImagCentral": {
        "W_v0": 11.8017,
        "W_ve0": 42.7122,
        "W_vew": 24.7548,
        "W_s0": 11.4598,
        "W_st": 21.8471,
        "W_se0": 23.3929,
        "W_sew": 40.2589,
        "r_w": 1.21014,
        "r_w0": -0.096841,
        "a_w": 0.679503
    }
}

==> anc/CHUQDemocratic/99/modelErrors.json <==
{
    "ECS_p": 0.225332,
    "ECS_n": 0.337725,
    "APower_p": 0.693876,
    "APower_n": 0.32705
}

==> anc/CHUQDemocratic/99/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.1335,
        "V_t": 16.1855,
        "V_e": -0.407488,
        "r_o": 1.23761,
        "r_o_0": -0.316154,
        "a_0": 0.707917
    },
    "CH89Coulomb": {
        "r_c": 1.31286,
        "r_c_0": 0.147622
    },
    "CH89SpinOrbit": {
        "V_so": 6.29654,
        "r_so": 1.54907,
        "r_so_0": -2.172,
        "a_so": 0.580991
    },
    "CH89ImagCentral": {
        "W_v0": 6.61366,
        "W_ve0": -18.9594,
        "W_vew": 21.0704,
        "W_s0": 5.47136,
        "W_st": 19.7128,
        "W_se0": 64.0973,
        "W_sew": 94.5666,
        "r_w": 1.2611,
        "r_w0": -0.128372,
        "a_w": 0.649516
    }
}

==> anc/CHUQFederal/0/modelErrors.json <==
{
    "ECS_p": 0.338016,
    "ECS_n": 0.487031,
    "APower_p": 0.717803,
    "APower_n": 0.848625
}

==> anc/CHUQFederal/0/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6295,
        "V_t": 11.7018,
        "V_e": -0.384753,
        "r_o": 1.21969,
        "r_o_0": -0.302228,
        "a_0": 0.720773
    },
    "CH89Coulomb": {
        "r_c": 1.16161,
        "r_c_0": 0.0528403
    },
    "CH89SpinOrbit": {
        "V_so": 5.71252,
        "r_so": 1.24374,
        "r_so_0": -0.93321,
        "a_so": 0.639793
    },
    "CH89ImagCentral": {
        "W_v0": 8.09176,
        "W_ve0": 4.14901,
        "W_vew": 11.8853,
        "W_s0": 10.9652,
        "W_st": 39.2469,
        "W_se0": 3.99318,
        "W_sew": 34.5865,
        "r_w": 1.34316,
        "r_w0": -0.349564,
        "a_w": 0.617973
    }
}

==> anc/CHUQFederal/1/modelErrors.json <==
{
    "ECS_p": 0.201531,
    "ECS_n": 0.354534,
    "APower_p": 0.664095,
    "APower_n": 0.76551
}

==> anc/CHUQFederal/1/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.0285,
        "V_t": 18.1864,
        "V_e": -0.409377,
        "r_o": 1.20772,
        "r_o_0": -0.169628,
        "a_0": 0.699464
    },
    "CH89Coulomb": {
        "r_c": 1.27429,
        "r_c_0": -0.0272897
    },
    "CH89SpinOrbit": {
        "V_so": 5.08408,
        "r_so": 1.24111,
        "r_so_0": -0.751556,
        "a_so": 0.587159
    },
    "CH89ImagCentral": {
        "W_v0": 16.5153,
        "W_ve0": 65.4389,
        "W_vew": 37.5493,
        "W_s0": 12.908,
        "W_st": 24.5018,
        "W_se0": 8.94369,
        "W_sew": 43.6127,
        "r_w": 1.39437,
        "r_w0": -1.00095,
        "a_w": 0.772996
    }
}

==> anc/CHUQFederal/10/modelErrors.json <==
{
    "ECS_p": 0.569314,
    "ECS_n": 0.5439,
    "APower_p": 0.688234,
    "APower_n": 0.555394
}

==> anc/CHUQFederal/10/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.9557,
        "V_t": 23.9286,
        "V_e": -0.300163,
        "r_o": 1.22092,
        "r_o_0": -0.313826,
        "a_0": 0.692732
    },
    "CH89Coulomb": {
        "r_c": 1.29978,
        "r_c_0": 0.29977
    },
    "CH89SpinOrbit": {
        "V_so": 6.32801,
        "r_so": 1.40103,
        "r_so_0": -1.28484,
        "a_so": 0.556907
    },
    "CH89ImagCentral": {
        "W_v0": 6.69928,
        "W_ve0": 34.3751,
        "W_vew": 29.96,
        "W_s0": 17.3336,
        "W_st": 33.6504,
        "W_se0": -17.3711,
        "W_sew": 71.4545,
        "r_w": 1.1885,
        "r_w0": -0.44708,
        "a_w": 0.816084
    }
}

==> anc/CHUQFederal/100/modelErrors.json <==
{
    "ECS_p": 0.263302,
    "ECS_n": 0.464112,
    "APower_p": 0.778363,
    "APower_n": 0.444986
}

==> anc/CHUQFederal/100/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.4715,
        "V_t": 13.7495,
        "V_e": -0.356499,
        "r_o": 1.22163,
        "r_o_0": -0.237878,
        "a_0": 0.729767
    },
    "CH89Coulomb": {
        "r_c": 1.16977,
        "r_c_0": 0.110434
    },
    "CH89SpinOrbit": {
        "V_so": 5.61093,
        "r_so": 1.29435,
        "r_so_0": -0.921385,
        "a_so": 0.595489
    },
    "CH89ImagCentral": {
        "W_v0": 4.8007,
        "W_ve0": 8.59652,
        "W_vew": 17.4519,
        "W_s0": 14.7436,
        "W_st": 30.9701,
        "W_se0": -15.3073,
        "W_sew": 66.2072,
        "r_w": 1.2726,
        "r_w0": -0.337337,
        "a_w": 0.694827
    }
}

==> anc/CHUQFederal/101/modelErrors.json <==
{
    "ECS_p": 0.449802,
    "ECS_n": 0.414836,
    "APower_p": 0.595003,
    "APower_n": 0.667807
}

==> anc/CHUQFederal/101/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7953,
        "V_t": 13.3453,
        "V_e": -0.311655,
        "r_o": 1.21482,
        "r_o_0": -0.257186,
        "a_0": 0.737078
    },
    "CH89Coulomb": {
        "r_c": 1.18221,
        "r_c_0": 0.129341
    },
    "CH89SpinOrbit": {
        "V_so": 5.5055,
        "r_so": 1.32885,
        "r_so_0": -0.944747,
        "a_so": 0.632607
    },
    "CH89ImagCentral": {
        "W_v0": 6.76324,
        "W_ve0": 16.3649,
        "W_vew": 30.9028,
        "W_s0": 18.073,
        "W_st": 48.1119,
        "W_se0": -17.6919,
        "W_sew": 62.9133,
        "r_w": 1.20616,
        "r_w0": 0.00901045,
        "a_w": 0.675457
    }
}

==> anc/CHUQFederal/102/modelErrors.json <==
{
    "ECS_p": 0.256602,
    "ECS_n": 0.388673,
    "APower_p": 0.786378,
    "APower_n": 0.89185
}

==> anc/CHUQFederal/102/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.1832,
        "V_t": 18.6607,
        "V_e": -0.365466,
        "r_o": 1.19275,
        "r_o_0": -0.0187961,
        "a_0": 0.647207
    },
    "CH89Coulomb": {
        "r_c": 1.25113,
        "r_c_0": 0.138
    },
    "CH89SpinOrbit": {
        "V_so": 4.13876,
        "r_so": 1.4152,
        "r_so_0": -1.38031,
        "a_so": 0.603473
    },
    "CH89ImagCentral": {
        "W_v0": 7.24233,
        "W_ve0": 27.6741,
        "W_vew": 15.7356,
        "W_s0": 13.3928,
        "W_st": 23.971,
        "W_se0": 22.5109,
        "W_sew": 50.2101,
        "r_w": 1.11714,
        "r_w0": 0.0143181,
        "a_w": 0.71509
    }
}

==> anc/CHUQFederal/103/modelErrors.json <==
{
    "ECS_p": 0.316459,
    "ECS_n": 0.370235,
    "APower_p": 0.733523,
    "APower_n": 0.532382
}

==> anc/CHUQFederal/103/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.5962,
        "V_t": 18.084,
        "V_e": -0.348648,
        "r_o": 1.18328,
        "r_o_0": -0.106258,
        "a_0": 0.721785
    },
    "CH89Coulomb": {
        "r_c": 1.23806,
        "r_c_0": 0.0658427
    },
    "CH89SpinOrbit": {
        "V_so": 4.73947,
        "r_so": 1.37253,
        "r_so_0": -1.45434,
        "a_so": 0.580193
    },
    "CH89ImagCentral": {
        "W_v0": 5.60673,
        "W_ve0": 13.1607,
        "W_vew": 15.3135,
        "W_s0": 15.8641,
        "W_st": 28.5842,
        "W_se0": -8.20601,
        "W_sew": 71.3497,
        "r_w": 1.22876,
        "r_w0": -0.106066,
        "a_w": 0.651071
    }
}

==> anc/CHUQFederal/104/modelErrors.json <==
{
    "ECS_p": 0.237177,
    "ECS_n": 0.362363,
    "APower_p": 0.648165,
    "APower_n": 0.641834
}

==> anc/CHUQFederal/104/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.364,
        "V_t": 15.6124,
        "V_e": -0.379465,
        "r_o": 1.15784,
        "r_o_0": -0.0737342,
        "a_0": 0.766476
    },
    "CH89Coulomb": {
        "r_c": 1.21965,
        "r_c_0": 0.0407938
    },
    "CH89SpinOrbit": {
        "V_so": 6.48125,
        "r_so": 1.35007,
        "r_so_0": -1.18683,
        "a_so": 0.613616
    },
    "CH89ImagCentral": {
        "W_v0": 13.8794,
        "W_ve0": 42.9688,
        "W_vew": 24.177,
        "W_s0": 7.46444,
        "W_st": 23.3642,
        "W_se0": 33.301,
        "W_sew": 20.3108,
        "r_w": 1.27866,
        "r_w0": -0.102549,
        "a_w": 0.694058
    }
}

==> anc/CHUQFederal/105/modelErrors.json <==
{
    "ECS_p": 0.273254,
    "ECS_n": 0.633078,
    "APower_p": 0.780959,
    "APower_n": 0.612669
}

==> anc/CHUQFederal/105/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.2505,
        "V_t": 17.8957,
        "V_e": -0.332042,
        "r_o": 1.16787,
        "r_o_0": -0.0200426,
        "a_0": 0.705696
    },
    "CH89Coulomb": {
        "r_c": 1.43302,
        "r_c_0": 0.104708
    },
    "CH89SpinOrbit": {
        "V_so": 4.78152,
        "r_so": 1.29423,
        "r_so_0": -0.93472,
        "a_so": 0.592594
    },
    "CH89ImagCentral": {
        "W_v0": 12.4346,
        "W_ve0": 29.5777,
        "W_vew": 30.339,
        "W_s0": 7.05065,
        "W_st": 9.3499,
        "W_se0": 42.952,
        "W_sew": 30.9937,
        "r_w": 1.29219,
        "r_w0": -0.288849,
        "a_w": 0.645343
    }
}

==> anc/CHUQFederal/106/modelErrors.json <==
{
    "ECS_p": 0.444647,
    "ECS_n": 0.26339,
    "APower_p": 0.672716,
    "APower_n": 0.608746
}

==> anc/CHUQFederal/106/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.7571,
        "V_t": 5.53272,
        "V_e": -0.32575,
        "r_o": 1.21189,
        "r_o_0": -0.0918909,
        "a_0": 0.750858
    },
    "CH89Coulomb": {
        "r_c": 1.35744,
        "r_c_0": 0.23987
    },
    "CH89SpinOrbit": {
        "V_so": 4.37305,
        "r_so": 1.39634,
        "r_so_0": -1.41308,
        "a_so": 0.603583
    },
    "CH89ImagCentral": {
        "W_v0": 6.12496,
        "W_ve0": 19.9945,
        "W_vew": 27.5824,
        "W_s0": 16.4764,
        "W_st": 33.3551,
        "W_se0": 2.95882,
        "W_sew": 69.1745,
        "r_w": 1.25469,
        "r_w0": -0.0360643,
        "a_w": 0.597397
    }
}

==> anc/CHUQFederal/107/modelErrors.json <==
{
    "ECS_p": 0.365273,
    "ECS_n": 0.387315,
    "APower_p": 0.732741,
    "APower_n": 0.615247
}

==> anc/CHUQFederal/107/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.4847,
        "V_t": 15.4241,
        "V_e": -0.349392,
        "r_o": 1.21066,
        "r_o_0": -0.0733942,
        "a_0": 0.693432
    },
    "CH89Coulomb": {
        "r_c": 1.31161,
        "r_c_0": 0.0842403
    },
    "CH89SpinOrbit": {
        "V_so": 5.0849,
        "r_so": 1.21874,
        "r_so_0": -0.503375,
        "a_so": 0.601851
    },
    "CH89ImagCentral": {
        "W_v0": 2.93863,
        "W_ve0": 30.8024,
        "W_vew": 12.6669,
        "W_s0": 11.8885,
        "W_st": 11.4182,
        "W_se0": 43.8455,
        "W_sew": 52.6676,
        "r_w": 1.34118,
        "r_w0": -0.782082,
        "a_w": 0.748864
    }
}

==> anc/CHUQFederal/108/modelErrors.json <==
{
    "ECS_p": 0.4269,
    "ECS_n": 0.34952,
    "APower_p": 0.823187,
    "APower_n": 0.480845
}

==> anc/CHUQFederal/108/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.1384,
        "V_t": 12.412,
        "V_e": -0.358561,
        "r_o": 1.23309,
        "r_o_0": -0.246352,
        "a_0": 0.716365
    },
    "CH89Coulomb": {
        "r_c": 1.16249,
        "r_c_0": 0.319128
    },
    "CH89SpinOrbit": {
        "V_so": 5.94296,
        "r_so": 1.34884,
        "r_so_0": -0.957097,
        "a_so": 0.589237
    },
    "CH89ImagCentral": {
        "W_v0": 5.08751,
        "W_ve0": 42.5259,
        "W_vew": 13.2258,
        "W_s0": 11.1253,
        "W_st": 6.7758,
        "W_se0": 45.4042,
        "W_sew": 87.2347,
        "r_w": 1.16903,
        "r_w0": -0.0453619,
        "a_w": 0.716302
    }
}

==> anc/CHUQFederal/109/modelErrors.json <==
{
    "ECS_p": 0.329546,
    "ECS_n": 0.303009,
    "APower_p": 0.813222,
    "APower_n": 0.6094
}

==> anc/CHUQFederal/109/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.9236,
        "V_t": 17.7533,
        "V_e": -0.339515,
        "r_o": 1.19303,
        "r_o_0": -0.146623,
        "a_0": 0.719705
    },
    "CH89Coulomb": {
        "r_c": 1.33555,
        "r_c_0": 0.247002
    },
    "CH89SpinOrbit": {
        "V_so": 4.52408,
        "r_so": 1.32261,
        "r_so_0": -1.07779,
        "a_so": 0.587831
    },
    "CH89ImagCentral": {
        "W_v0": 18.0611,
        "W_ve0": 57.4798,
        "W_vew": 17.9875,
        "W_s0": 12.0487,
        "W_st": 18.2304,
        "W_se0": 33.0983,
        "W_sew": 35.0741,
        "r_w": 1.32867,
        "r_w0": -0.530281,
        "a_w": 0.645423
    }
}

==> anc/CHUQFederal/11/modelErrors.json <==
{
    "ECS_p": 0.274688,
    "ECS_n": 0.394226,
    "APower_p": 0.865307,
    "APower_n": 0.587529
}

==> anc/CHUQFederal/11/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.2638,
        "V_t": 20.4589,
        "V_e": -0.385219,
        "r_o": 1.18153,
        "r_o_0": -0.23732,
        "a_0": 0.714824
    },
    "CH89Coulomb": {
        "r_c": 1.19619,
        "r_c_0": 0.00489393
    },
    "CH89SpinOrbit": {
        "V_so": 5.74514,
        "r_so": 1.38949,
        "r_so_0": -1.58887,
        "a_so": 0.591397
    },
    "CH89ImagCentral": {
        "W_v0": 16.8489,
        "W_ve0": 33.9207,
        "W_vew": 26.2551,
        "W_s0": 4.3151,
        "W_st": 18.3899,
        "W_se0": 35.7757,
        "W_sew": 17.5771,
        "r_w": 1.31109,
        "r_w0": -0.288191,
        "a_w": 0.736466
    }
}

==> anc/CHUQFederal/110/modelErrors.json <==
{
    "ECS_p": 0.272719,
    "ECS_n": 0.303676,
    "APower_p": 0.763387,
    "APower_n": 0.473348
}

==> anc/CHUQFederal/110/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.9337,
        "V_t": 18.6393,
        "V_e": -0.394495,
        "r_o": 1.20543,
        "r_o_0": -0.251515,
        "a_0": 0.725072
    },
    "CH89Coulomb": {
        "r_c": 1.29919,
        "r_c_0": 0.058103
    },
    "CH89SpinOrbit": {
        "V_so": 5.34537,
        "r_so": 1.15884,
        "r_so_0": -0.419841,
        "a_so": 0.567693
    },
    "CH89ImagCentral": {
        "W_v0": 8.53464,
        "W_ve0": 32.2742,
        "W_vew": 23.7211,
        "W_s0": 6.71851,
        "W_st": 13.2389,
        "W_se0": 88.0251,
        "W_sew": 41.5705,
        "r_w": 1.37011,
        "r_w0": -0.812316,
        "a_w": 0.733384
    }
}

==> anc/CHUQFederal/111/modelErrors.json <==
{
    "ECS_p": 0.239687,
    "ECS_n": 0.418446,
    "APower_p": 0.738678,
    "APower_n": 0.646768
}

==> anc/CHUQFederal/111/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.1186,
        "V_t": 27.6753,
        "V_e": -0.343987,
        "r_o": 1.15563,
        "r_o_0": -0.0352043,
        "a_0": 0.750019
    },
    "CH89Coulomb": {
        "r_c": 1.02085,
        "r_c_0": 0.0673033
    },
    "CH89SpinOrbit": {
        "V_so": 5.70335,
        "r_so": 1.42429,
        "r_so_0": -1.40934,
        "a_so": 0.551484
    },
    "CH89ImagCentral": {
        "W_v0": 2.72146,
        "W_ve0": -16.3333,
        "W_vew": 37.6972,
        "W_s0": 12.1719,
        "W_st": 34.063,
        "W_se0": 27.2687,
        "W_sew": 53.4221,
        "r_w": 1.28635,
        "r_w0": -0.493956,
        "a_w": 0.691177
    }
}

==> anc/CHUQFederal/112/modelErrors.json <==
{
    "ECS_p": 0.347487,
    "ECS_n": 0.360075,
    "APower_p": 0.938149,
    "APower_n": 0.596412
}

==> anc/CHUQFederal/112/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.9144,
        "V_t": 15.5856,
        "V_e": -0.313553,
        "r_o": 1.17656,
        "r_o_0": -0.109675,
        "a_0": 0.74262
    },
    "CH89Coulomb": {
        "r_c": 1.28853,
        "r_c_0": 0.372576
    },
    "CH89SpinOrbit": {
        "V_so": 5.37821,
        "r_so": 1.3046,
        "r_so_0": -0.700736,
        "a_so": 0.531925
    },
    "CH89ImagCentral": {
        "W_v0": 12.8079,
        "W_ve0": 51.6757,
        "W_vew": 21.29,
        "W_s0": 12.3421,
        "W_st": 18.9191,
        "W_se0": 33.488,
        "W_sew": 49.3327,
        "r_w": 1.20871,
        "r_w0": -0.0288815,
        "a_w": 0.672679
    }
}

==> anc/CHUQFederal/113/modelErrors.json <==
{
    "ECS_p": 0.295686,
    "ECS_n": 0.301077,
    "APower_p": 0.74741,
    "APower_n": 0.455215
}

==> anc/CHUQFederal/113/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.4766,
        "V_t": 19.2436,
        "V_e": -0.387892,
        "r_o": 1.19081,
        "r_o_0": -0.130007,
        "a_0": 0.720661
    },
    "CH89Coulomb": {
        "r_c": 1.31007,
        "r_c_0": -0.00979166
    },
    "CH89SpinOrbit": {
        "V_so": 5.30242,
        "r_so": 1.37619,
        "r_so_0": -1.34509,
        "a_so": 0.58959
    },
    "CH89ImagCentral": {
        "W_v0": 8.79833,
        "W_ve0": 38.7311,
        "W_vew": 24.6635,
        "W_s0": 14.2005,
        "W_st": 31.191,
        "W_se0": 10.4567,
        "W_sew": 25.5793,
        "r_w": 1.32759,
        "r_w0": -0.336921,
        "a_w": 0.655977
    }
}

==> anc/CHUQFederal/114/modelErrors.json <==
{
    "ECS_p": 0.380311,
    "ECS_n": 0.519614,
    "APower_p": 0.724343,
    "APower_n": 0.483725
}

==> anc/CHUQFederal/114/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.657,
        "V_t": 17.4445,
        "V_e": -0.36223,
        "r_o": 1.19097,
        "r_o_0": -0.193782,
        "a_0": 0.744092
    },
    "CH89Coulomb": {
        "r_c": 1.2968,
        "r_c_0": -0.0151496
    },
    "CH89SpinOrbit": {
        "V_so": 6.93925,
        "r_so": 1.24097,
        "r_so_0": -0.981694,
        "a_so": 0.617645
    },
    "CH89ImagCentral": {
        "W_v0": 16.5421,
        "W_ve0": 51.0616,
        "W_vew": 41.9042,
        "W_s0": 7.88546,
        "W_st": 23.7817,
        "W_se0": 19.9929,
        "W_sew": 61.3227,
        "r_w": 1.22225,
        "r_w0": 0.287063,
        "a_w": 0.626963
    }
}

==> anc/CHUQFederal/115/modelErrors.json <==
{
    "ECS_p": 0.234567,
    "ECS_n": 0.415019,
    "APower_p": 0.755099,
    "APower_n": 0.821953
}

==> anc/CHUQFederal/115/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.44,
        "V_t": 8.60635,
        "V_e": -0.352573,
        "r_o": 1.19559,
        "r_o_0": -0.174762,
        "a_0": 0.713754
    },
    "CH89Coulomb": {
        "r_c": 1.08891,
        "r_c_0": 0.404198
    },
    "CH89SpinOrbit": {
        "V_so": 5.13101,
        "r_so": 1.17876,
        "r_so_0": -0.6446,
        "a_so": 0.582421
    },
    "CH89ImagCentral": {
        "W_v0": 13.9272,
        "W_ve0": 26.1793,
        "W_vew": 30.9758,
        "W_s0": 5.85796,
        "W_st": 23.4935,
        "W_se0": 24.3638,
        "W_sew": 11.4604,
        "r_w": 1.35594,
        "r_w0": -0.234692,
        "a_w": 0.621452
    }
}

==> anc/CHUQFederal/116/modelErrors.json <==
{
    "ECS_p": 0.416232,
    "ECS_n": 0.514421,
    "APower_p": 0.631092,
    "APower_n": 0.700603
}

==> anc/CHUQFederal/116/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.9741,
        "V_t": 18.9122,
        "V_e": -0.396386,
        "r_o": 1.16451,
        "r_o_0": -0.190562,
        "a_0": 0.759375
    },
    "CH89Coulomb": {
        "r_c": 1.14234,
        "r_c_0": 0.122089
    },
    "CH89SpinOrbit": {
        "V_so": 5.99236,
        "r_so": 1.29135,
        "r_so_0": -1.09847,
        "a_so": 0.626388
    },
    "CH89ImagCentral": {
        "W_v0": 9.25719,
        "W_ve0": 30.9975,
        "W_vew": 28.8679,
        "W_s0": 7.47251,
        "W_st": 27.5672,
        "W_se0": 24.4146,
        "W_sew": 23.8858,
        "r_w": 1.33399,
        "r_w0": -0.39208,
        "a_w": 0.768138
    }
}

==> anc/CHUQFederal/117/modelErrors.json <==
{
    "ECS_p": 0.30769,
    "ECS_n": 0.486885,
    "APower_p": 0.646349,
    "APower_n": 0.576006
}

==> anc/CHUQFederal/117/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.976,
        "V_t": 21.4453,
        "V_e": -0.32358,
        "r_o": 1.16797,
        "r_o_0": -0.0695493,
        "a_0": 0.701109
    },
    "CH89Coulomb": {
        "r_c": 1.17784,
        "r_c_0": 0.0147551
    },
    "CH89SpinOrbit": {
        "V_so": 4.54738,
        "r_so": 1.43339,
        "r_so_0": -1.30684,
        "a_so": 0.565337
    },
    "CH89ImagCentral": {
        "W_v0": 10.201,
        "W_ve0": 30.0812,
        "W_vew": 15.6309,
        "W_s0": 11.186,
        "W_st": 21.5117,
        "W_se0": 35.3565,
        "W_sew": 27.3563,
        "r_w": 1.28263,
        "r_w0": -0.464308,
        "a_w": 0.640852
    }
}

==> anc/CHUQFederal/118/modelErrors.json <==
{
    "ECS_p": 0.292707,
    "ECS_n": 0.378027,
    "APower_p": 0.935834,
    "APower_n": 0.477019
}

==> anc/CHUQFederal/118/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.1587,
        "V_t": 17.8531,
        "V_e": -0.37943,
        "r_o": 1.13901,
        "r_o_0": 0.0668485,
        "a_0": 0.767505
    },
    "CH89Coulomb": {
        "r_c": 1.37783,
        "r_c_0": 0.164749
    },
    "CH89SpinOrbit": {
        "V_so": 5.81839,
        "r_so": 1.17763,
        "r_so_0": -0.348881,
        "a_so": 0.583577
    },
    "CH89ImagCentral": {
        "W_v0": 4.87375,
        "W_ve0": 42.9051,
        "W_vew": 36.4104,
        "W_s0": 10.3275,
        "W_st": 18.5759,
        "W_se0": 53.6074,
        "W_sew": 67.2131,
        "r_w": 1.32667,
        "r_w0": -0.540701,
        "a_w": 0.704858
    }
}

==> anc/CHUQFederal/119/modelErrors.json <==
{
    "ECS_p": 0.492436,
    "ECS_n": 0.412423,
    "APower_p": 0.665858,
    "APower_n": 0.58964
}

==> anc/CHUQFederal/119/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7463,
        "V_t": 9.56057,
        "V_e": -0.302119,
        "r_o": 1.20899,
        "r_o_0": -0.307169,
        "a_0": 0.732093
    },
    "CH89Coulomb": {
        "r_c": 1.44161,
        "r_c_0": 0.210779
    },
    "CH89SpinOrbit": {
        "V_so": 5.82354,
        "r_so": 1.55961,
        "r_so_0": -2.23382,
        "a_so": 0.570128
    },
    "CH89ImagCentral": {
        "W_v0": 10.9105,
        "W_ve0": 25.0826,
        "W_vew": 27.913,
        "W_s0": 5.82692,
        "W_st": 22.755,
        "W_se0": 31.5837,
        "W_sew": 14.4548,
        "r_w": 1.28056,
        "r_w0": 0.0432112,
        "a_w": 0.707159
    }
}

==> anc/CHUQFederal/12/modelErrors.json <==
{
    "ECS_p": 0.34067,
    "ECS_n": 0.579256,
    "APower_p": 0.750588,
    "APower_n": 0.880559
}

==> anc/CHUQFederal/12/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.6323,
        "V_t": 13.2958,
        "V_e": -0.325866,
        "r_o": 1.20365,
        "r_o_0": -0.0908105,
        "a_0": 0.753715
    },
    "CH89Coulomb": {
        "r_c": 1.34068,
        "r_c_0": 0.152168
    },
    "CH89SpinOrbit": {
        "V_so": 5.37696,
        "r_so": 1.39457,
        "r_so_0": -1.22154,
        "a_so": 0.587518
    },
    "CH89ImagCentral": {
        "W_v0": 5.68542,
        "W_ve0": 32.055,
        "W_vew": 20.6489,
        "W_s0": 13.2164,
        "W_st": 20.0332,
        "W_se0": 41.8385,
        "W_sew": 51.5395,
        "r_w": 1.22706,
        "r_w0": -0.20723,
        "a_w": 0.621573
    }
}

==> anc/CHUQFederal/120/modelErrors.json <==
{
    "ECS_p": 0.270274,
    "ECS_n": 0.359847,
    "APower_p": 0.775132,
    "APower_n": 0.484976
}

==> anc/CHUQFederal/120/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.1243,
        "V_t": 19.2158,
        "V_e": -0.38242,
        "r_o": 1.21684,
        "r_o_0": -0.302816,
        "a_0": 0.736458
    },
    "CH89Coulomb": {
        "r_c": 1.12699,
        "r_c_0": 0.0422259
    },
    "CH89SpinOrbit": {
        "V_so": 5.49593,
        "r_so": 1.22649,
        "r_so_0": -0.763696,
        "a_so": 0.614326
    },
    "CH89ImagCentral": {
        "W_v0": 14.6823,
        "W_ve0": 56.2904,
        "W_vew": 26.7863,
        "W_s0": 10.9701,
        "W_st": 18.4019,
        "W_se0": 17.8613,
        "W_sew": 33.6015,
        "r_w": 1.29843,
        "r_w0": -0.0749006,
        "a_w": 0.661344
    }
}

==> anc/CHUQFederal/121/modelErrors.json <==
{
    "ECS_p": 0.351345,
    "ECS_n": 0.346794,
    "APower_p": 0.757792,
    "APower_n": 0.601038
}

==> anc/CHUQFederal/121/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.713,
        "V_t": 23.6814,
        "V_e": -0.312756,
        "r_o": 1.17261,
        "r_o_0": -0.132763,
        "a_0": 0.733654
    },
    "CH89Coulomb": {
        "r_c": 1.22087,
        "r_c_0": 0.00431635
    },
    "CH89SpinOrbit": {
        "V_so": 5.45864,
        "r_so": 1.4725,
        "r_so_0": -1.65969,
        "a_so": 0.610698
    },
    "CH89ImagCentral": {
        "W_v0": 9.25916,
        "W_ve0": 42.0989,
        "W_vew": 39.6278,
        "W_s0": 12.2214,
        "W_st": 22.7038,
        "W_se0": -8.77524,
        "W_sew": 93.8481,
        "r_w": 1.32601,
        "r_w0": -0.502949,
        "a_w": 0.679249
    }
}

==> anc/CHUQFederal/122/modelErrors.json <==
{
    "ECS_p": 0.267116,
    "ECS_n": 0.312894,
    "APower_p": 0.803934,
    "APower_n": 0.911813
}

==> anc/CHUQFederal/122/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6036,
        "V_t": 21.0013,
        "V_e": -0.378128,
        "r_o": 1.17446,
        "r_o_0": -0.181786,
        "a_0": 0.740603
    },
    "CH89Coulomb": {
        "r_c": 1.24371,
        "r_c_0": 0.1057
    },
    "CH89SpinOrbit": {
        "V_so": 5.90629,
        "r_so": 1.37153,
        "r_so_0": -1.50258,
        "a_so": 0.60124
    },
    "CH89ImagCentral": {
        "W_v0": 8.3508,
        "W_ve0": 44.2711,
        "W_vew": 23.4496,
        "W_s0": 15.2496,
        "W_st": 29.7769,
        "W_se0": -0.0963095,
        "W_sew": 55.1936,
        "r_w": 1.30969,
        "r_w0": -0.352316,
        "a_w": 0.705727
    }
}

==> anc/CHUQFederal/123/modelErrors.json <==
{
    "ECS_p": 0.343763,
    "ECS_n": 0.511861,
    "APower_p": 0.675105,
    "APower_n": 0.860843
}

==> anc/CHUQFederal/123/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.8935,
        "V_t": 18.564,
        "V_e": -0.333259,
        "r_o": 1.18493,
        "r_o_0": -0.0573956,
        "a_0": 0.702984
    },
    "CH89Coulomb": {
        "r_c": 1.16955,
        "r_c_0": 0.283345
    },
    "CH89SpinOrbit": {
        "V_so": 4.81706,
        "r_so": 1.45838,
        "r_so_0": -1.85315,
        "a_so": 0.511063
    },
    "CH89ImagCentral": {
        "W_v0": 9.12471,
        "W_ve0": 32.4309,
        "W_vew": 27.6229,
        "W_s0": 9.675,
        "W_st": 11.3546,
        "W_se0": 35.0829,
        "W_sew": 85.8408,
        "r_w": 1.19801,
        "r_w0": -0.106646,
        "a_w": 0.764695
    }
}

==> anc/CHUQFederal/124/modelErrors.json <==
{
    "ECS_p": 0.182656,
    "ECS_n": 0.434288,
    "APower_p": 0.724123,
    "APower_n": 0.805901
}

==> anc/CHUQFederal/124/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.6239,
        "V_t": 16.7005,
        "V_e": -0.348164,
        "r_o": 1.18293,
        "r_o_0": -0.23478,
        "a_0": 0.777608
    },
    "CH89Coulomb": {
        "r_c": 0.838944,
        "r_c_0": 0.17156
    },
    "CH89SpinOrbit": {
        "V_so": 6.14936,
        "r_so": 1.35361,
        "r_so_0": -1.20784,
        "a_so": 0.554171
    },
    "CH89ImagCentral": {
        "W_v0": 7.0331,
        "W_ve0": 44.2313,
        "W_vew": 20.2669,
        "W_s0": 9.56944,
        "W_st": 17.471,
        "W_se0": 70.4232,
        "W_sew": 83.8537,
        "r_w": 1.18512,
        "r_w0": 0.208823,
        "a_w": 0.665598
    }
}

==> anc/CHUQFederal/125/modelErrors.json <==
{
    "ECS_p": 0.382178,
    "ECS_n": 0.360319,
    "APower_p": 0.862132,
    "APower_n": 0.593952
}

==> anc/CHUQFederal/125/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.4773,
        "V_t": 14.006,
        "V_e": -0.374725,
        "r_o": 1.21519,
        "r_o_0": -0.249421,
        "a_0": 0.744842
    },
    "CH89Coulomb": {
        "r_c": 1.09309,
        "r_c_0": 0.229429
    },
    "CH89SpinOrbit": {
        "V_so": 5.3273,
        "r_so": 1.16056,
        "r_so_0": -0.522104,
        "a_so": 0.619647
    },
    "CH89ImagCentral": {
        "W_v0": 2.75264,
        "W_ve0": 76.3816,
        "W_vew": 5.95295,
        "W_s0": 11.0986,
        "W_st": 16.6512,
        "W_se0": 80.1627,
        "W_sew": 68.816,
        "r_w": 1.25826,
        "r_w0": -0.577976,
        "a_w": 0.758327
    }
}

==> anc/CHUQFederal/126/modelErrors.json <==
{
    "ECS_p": 0.277445,
    "ECS_n": 0.434634,
    "APower_p": 0.773567,
    "APower_n": 0.738454
}

==> anc/CHUQFederal/126/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.7415,
        "V_t": 12.2222,
        "V_e": -0.346994,
        "r_o": 1.16859,
        "r_o_0": -0.00312306,
        "a_0": 0.732538
    },
    "CH89Coulomb": {
        "r_c": 1.49009,
        "r_c_0": 0.300053
    },
    "CH89SpinOrbit": {
        "V_so": 5.0411,
        "r_so": 1.05457,
        "r_so_0": 0.28957,
        "a_so": 0.56166
    },
    "CH89ImagCentral": {
        "W_v0": 12.9479,
        "W_ve0": 63.2854,
        "W_vew": 15.3651,
        "W_s0": 15.3278,
        "W_st": 18.2664,
        "W_se0": 16.1605,
        "W_sew": 41.4487,
        "r_w": 1.31113,
        "r_w0": -0.558831,
        "a_w": 0.730248
    }
}

==> anc/CHUQFederal/127/modelErrors.json <==
{
    "ECS_p": 0.319635,
    "ECS_n": 0.341412,
    "APower_p": 0.608459,
    "APower_n": 0.719771
}

==> anc/CHUQFederal/127/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.862,
        "V_t": 15.8376,
        "V_e": -0.375653,
        "r_o": 1.14859,
        "r_o_0": -0.0577384,
        "a_0": 0.729546
    },
    "CH89Coulomb": {
        "r_c": 1.3809,
        "r_c_0": -0.00560767
    },
    "CH89SpinOrbit": {
        "V_so": 6.35819,
        "r_so": 1.15778,
        "r_so_0": -0.65313,
        "a_so": 0.628574
    },
    "CH89ImagCentral": {
        "W_v0": 11.5575,
        "W_ve0": 35.2027,
        "W_vew": 32.1189,
        "W_s0": 7.73533,
        "W_st": 18.3418,
        "W_se0": -2.06026,
        "W_sew": 37.9837,
        "r_w": 1.43539,
        "r_w0": -0.56345,
        "a_w": 0.679173
    }
}

==> anc/CHUQFederal/128/modelErrors.json <==
{
    "ECS_p": 0.37476,
    "ECS_n": 0.282035,
    "APower_p": 0.682622,
    "APower_n": 0.680707
}

==> anc/CHUQFederal/128/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7087,
        "V_t": 18.1146,
        "V_e": -0.369586,
        "r_o": 1.19928,
        "r_o_0": -0.256314,
        "a_0": 0.791983
    },
    "CH89Coulomb": {
        "r_c": 1.29436,
        "r_c_0": 0.210367
    },
    "CH89SpinOrbit": {
        "V_so": 5.72875,
        "r_so": 1.48886,
        "r_so_0": -1.87219,
        "a_so": 0.554139
    },
    "CH89ImagCentral": {
        "W_v0": 3.8227,
        "W_ve0": 6.40306,
        "W_vew": 23.9557,
        "W_s0": 16.9152,
        "W_st": 26.7628,
        "W_se0": -20.4276,
        "W_sew": 62.522,
        "r_w": 1.16761,
        "r_w0": 0.284985,
        "a_w": 0.67948
    }
}

==> anc/CHUQFederal/129/modelErrors.json <==
{
    "ECS_p": 0.290859,
    "ECS_n": 0.58313,
    "APower_p": 0.892257,
    "APower_n": 0.579351
}

==> anc/CHUQFederal/129/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.8477,
        "V_t": 14.8423,
        "V_e": -0.313866,
        "r_o": 1.18168,
        "r_o_0": -0.242313,
        "a_0": 0.709255
    },
    "CH89Coulomb": {
        "r_c": 1.31252,
        "r_c_0": 0.0147652
    },
    "CH89SpinOrbit": {
        "V_so": 5.45291,
        "r_so": 1.14104,
        "r_so_0": -0.875024,
        "a_so": 0.602247
    },
    "CH89ImagCentral": {
        "W_v0": 9.16129,
        "W_ve0": 12.8386,
        "W_vew": 42.5567,
        "W_s0": 6.07395,
        "W_st": 22.9835,
        "W_se0": 11.5102,
        "W_sew": 27.6435,
        "r_w": 1.43786,
        "r_w0": -0.216835,
        "a_w": 0.648509
    }
}

==> anc/CHUQFederal/13/modelErrors.json <==
{
    "ECS_p": 0.414578,
    "ECS_n": 0.322823,
    "APower_p": 0.8997,
    "APower_n": 0.622451
}

==> anc/CHUQFederal/13/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.4602,
        "V_t": 17.7325,
        "V_e": -0.342292,
        "r_o": 1.17214,
        "r_o_0": -0.0950186,
        "a_0": 0.710516
    },
    "CH89Coulomb": {
        "r_c": 1.24861,
        "r_c_0": 0.00716257
    },
    "CH89SpinOrbit": {
        "V_so": 5.44503,
        "r_so": 1.20935,
        "r_so_0": -0.859539,
        "a_so": 0.54502
    },
    "CH89ImagCentral": {
        "W_v0": 18.2249,
        "W_ve0": 75.8686,
        "W_vew": 10.8992,
        "W_s0": 11.8558,
        "W_st": 14.7149,
        "W_se0": 63.7647,
        "W_sew": 56.6091,
        "r_w": 1.2155,
        "r_w0": -0.293686,
        "a_w": 0.739917
    }
}

==> anc/CHUQFederal/130/modelErrors.json <==
{
    "ECS_p": 0.218143,
    "ECS_n": 0.236514,
    "APower_p": 0.620295,
    "APower_n": 0.541135
}

==> anc/CHUQFederal/130/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7346,
        "V_t": 15.4765,
        "V_e": -0.30204,
        "r_o": 1.1582,
        "r_o_0": -0.0168425,
        "a_0": 0.73641
    },
    "CH89Coulomb": {
        "r_c": 1.43937,
        "r_c_0": 0.115769
    },
    "CH89SpinOrbit": {
        "V_so": 4.81339,
        "r_so": 1.47102,
        "r_so_0": -1.76722,
        "a_so": 0.584406
    },
    "CH89ImagCentral": {
        "W_v0": 14.3289,
        "W_ve0": 53.6043,
        "W_vew": 25.8269,
        "W_s0": 11.3796,
        "W_st": 24.1256,
        "W_se0": 34.3683,
        "W_sew": 30.9606,
        "r_w": 1.31641,
        "r_w0": -0.562997,
        "a_w": 0.625893
    }
}

==> anc/CHUQFederal/131/modelErrors.json <==
{
    "ECS_p": 0.312043,
    "ECS_n": 0.380065,
    "APower_p": 0.683624,
    "APower_n": 0.760389
}

==> anc/CHUQFederal/131/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.338,
        "V_t": 19.9971,
        "V_e": -0.368322,
        "r_o": 1.1572,
        "r_o_0": -0.0593546,
        "a_0": 0.761494
    },
    "CH89Coulomb": {
        "r_c": 1.23178,
        "r_c_0": -0.0521546
    },
    "CH89SpinOrbit": {
        "V_so": 5.67364,
        "r_so": 1.23417,
        "r_so_0": -0.639951,
        "a_so": 0.529135
    },
    "CH89ImagCentral": {
        "W_v0": 18.9949,
        "W_ve0": 62.3388,
        "W_vew": 9.05074,
        "W_s0": 18.3387,
        "W_st": 17.7955,
        "W_se0": -16.7108,
        "W_sew": 73.4462,
        "r_w": 1.28788,
        "r_w0": -0.39268,
        "a_w": 0.732508
    }
}

==> anc/CHUQFederal/132/modelErrors.json <==
{
    "ECS_p": 0.403488,
    "ECS_n": 0.500001,
    "APower_p": 0.889227,
    "APower_n": 0.687057
}

==> anc/CHUQFederal/132/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.935,
        "V_t": 16.3184,
        "V_e": -0.333048,
        "r_o": 1.24398,
        "r_o_0": -0.471257,
        "a_0": 0.719589
    },
    "CH89Coulomb": {
        "r_c": 1.2398,
        "r_c_0": 0.146171
    },
    "CH89SpinOrbit": {
        "V_so": 6.06263,
        "r_so": 1.28631,
        "r_so_0": -1.02515,
        "a_so": 0.668816
    },
    "CH89ImagCentral": {
        "W_v0": 11.5357,
        "W_ve0": 35.07,
        "W_vew": 31.3731,
        "W_s0": 9.77146,
        "W_st": 22.5172,
        "W_se0": 4.94377,
        "W_sew": 59.802,
        "r_w": 1.14274,
        "r_w0": 0.40923,
        "a_w": 0.677565
    }
}

==> anc/CHUQFederal/133/modelErrors.json <==
{
    "ECS_p": 0.42243,
    "ECS_n": 0.406257,
    "APower_p": 0.847406,
    "APower_n": 0.639486
}

==> anc/CHUQFederal/133/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.9928,
        "V_t": 27.8146,
        "V_e": -0.352408,
        "r_o": 1.17223,
        "r_o_0": -0.196015,
        "a_0": 0.729197
    },
    "CH89Coulomb": {
        "r_c": 1.2721,
        "r_c_0": 0.078954
    },
    "CH89SpinOrbit": {
        "V_so": 5.71,
        "r_so": 1.42689,
        "r_so_0": -1.52573,
        "a_so": 0.613473
    },
    "CH89ImagCentral": {
        "W_v0": 21.9927,
        "W_ve0": 55.6699,
        "W_vew": 20.3462,
        "W_s0": 9.70837,
        "W_st": 23.0584,
        "W_se0": 34.5231,
        "W_sew": 41.8781,
        "r_w": 1.2373,
        "r_w0": -0.199766,
        "a_w": 0.694935
    }
}

==> anc/CHUQFederal/134/modelErrors.json <==
{
    "ECS_p": 0.305723,
    "ECS_n": 0.432072,
    "APower_p": 0.637385,
    "APower_n": 0.603815
}

==> anc/CHUQFederal/134/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3813,
        "V_t": 19.9355,
        "V_e": -0.343123,
        "r_o": 1.16668,
        "r_o_0": -0.201785,
        "a_0": 0.741389
    },
    "CH89Coulomb": {
        "r_c": 1.23657,
        "r_c_0": 0.173484
    },
    "CH89SpinOrbit": {
        "V_so": 6.28368,
        "r_so": 1.32661,
        "r_so_0": -1.34165,
        "a_so": 0.649142
    },
    "CH89ImagCentral": {
        "W_v0": 10.9839,
        "W_ve0": 32.0823,
        "W_vew": 20.1461,
        "W_s0": 15.7815,
        "W_st": 51.2897,
        "W_se0": -8.83145,
        "W_sew": 31.531,
        "r_w": 1.30521,
        "r_w0": -0.0377699,
        "a_w": 0.729905
    }
}

==> anc/CHUQFederal/135/modelErrors.json <==
{
    "ECS_p": 0.293118,
    "ECS_n": 0.375545,
    "APower_p": 0.549998,
    "APower_n": 0.671934
}

==> anc/CHUQFederal/135/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.499,
        "V_t": 19.5127,
        "V_e": -0.396416,
        "r_o": 1.21282,
        "r_o_0": -0.243263,
        "a_0": 0.718042
    },
    "CH89Coulomb": {
        "r_c": 1.05196,
        "r_c_0": 0.0897762
    },
    "CH89SpinOrbit": {
        "V_so": 5.32346,
        "r_so": 1.33247,
        "r_so_0": -1.25567,
        "a_so": 0.596355
    },
    "CH89ImagCentral": {
        "W_v0": 8.82789,
        "W_ve0": 29.1564,
        "W_vew": 9.55635,
        "W_s0": 15.795,
        "W_st": 26.562,
        "W_se0": 4.55566,
        "W_sew": 36.6962,
        "r_w": 1.32694,
        "r_w0": -0.476505,
        "a_w": 0.725763
    }
}

==> anc/CHUQFederal/136/modelErrors.json <==
{
    "ECS_p": 0.365335,
    "ECS_n": 0.478904,
    "APower_p": 0.667321,
    "APower_n": 0.755661
}

==> anc/CHUQFederal/136/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.8641,
        "V_t": 7.78701,
        "V_e": -0.346268,
        "r_o": 1.16047,
        "r_o_0": 0.0311612,
        "a_0": 0.718011
    },
    "CH89Coulomb": {
        "r_c": 1.43869,
        "r_c_0": 0.00281355
    },
    "CH89SpinOrbit": {
        "V_so": 5.4687,
        "r_so": 1.30291,
        "r_so_0": -1.17311,
        "a_so": 0.635208
    },
    "CH89ImagCentral": {
        "W_v0": 12.9839,
        "W_ve0": 27.9718,
        "W_vew": 28.9579,
        "W_s0": 8.69174,
        "W_st": 41.2919,
        "W_se0": 10.1446,
        "W_sew": 20.7998,
        "r_w": 1.41323,
        "r_w0": -0.410412,
        "a_w": 0.648087
    }
}

==> anc/CHUQFederal/137/modelErrors.json <==
{
    "ECS_p": 0.463592,
    "ECS_n": 0.463395,
    "APower_p": 0.618104,
    "APower_n": 0.573543
}

==> anc/CHUQFederal/137/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.8427,
        "V_t": 14.724,
        "V_e": -0.360519,
        "r_o": 1.16523,
        "r_o_0": 0.0116199,
        "a_0": 0.714484
    },
    "CH89Coulomb": {
        "r_c": 1.38774,
        "r_c_0": 0.260444
    },
    "CH89SpinOrbit": {
        "V_so": 6.22464,
        "r_so": 1.33391,
        "r_so_0": -1.16561,
        "a_so": 0.624944
    },
    "CH89ImagCentral": {
        "W_v0": 13.9929,
        "W_ve0": 32.7294,
        "W_vew": 31.3834,
        "W_s0": 7.49177,
        "W_st": 23.0925,
        "W_se0": 19.4749,
        "W_sew": 58.4149,
        "r_w": 1.26028,
        "r_w0": -0.189719,
        "a_w": 0.726088
    }
}

==> anc/CHUQFederal/138/modelErrors.json <==
{
    "ECS_p": 0.556513,
    "ECS_n": 0.361051,
    "APower_p": 0.77196,
    "APower_n": 0.46749
}

==> anc/CHUQFederal/138/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.3189,
        "V_t": 21.6667,
        "V_e": -0.3137,
        "r_o": 1.16584,
        "r_o_0": -0.0422529,
        "a_0": 0.765054
    },
    "CH89Coulomb": {
        "r_c": 1.26057,
        "r_c_0": 0.133827
    },
    "CH89SpinOrbit": {
        "V_so": 5.46835,
        "r_so": 1.31555,
        "r_so_0": -0.7294,
        "a_so": 0.573881
    },
    "CH89ImagCentral": {
        "W_v0": 7.60586,
        "W_ve0": 40.5657,
        "W_vew": 20.3019,
        "W_s0": 17.5037,
        "W_st": 37.1331,
        "W_se0": -18.9881,
        "W_sew": 71.8936,
        "r_w": 1.27461,
        "r_w0": -0.313202,
        "a_w": 0.665293
    }
}

==> anc/CHUQFederal/139/modelErrors.json <==
{
    "ECS_p": 0.307726,
    "ECS_n": 0.338259,
    "APower_p": 0.742569,
    "APower_n": 0.599282
}

==> anc/CHUQFederal/139/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.5584,
        "V_t": 14.0393,
        "V_e": -0.393949,
        "r_o": 1.19093,
        "r_o_0": -0.151532,
        "a_0": 0.716025
    },
    "CH89Coulomb": {
        "r_c": 1.31232,
        "r_c_0": 0.105436
    },
    "CH89SpinOrbit": {
        "V_so": 6.16695,
        "r_so": 1.16796,
        "r_so_0": -0.648229,
        "a_so": 0.656577
    },
    "CH89ImagCentral": {
        "W_v0": 12.0094,
        "W_ve0": 8.41251,
        "W_vew": 22.8857,
        "W_s0": 4.8077,
        "W_st": 12.7373,
        "W_se0": 55.6807,
        "W_sew": 50.8635,
        "r_w": 1.35305,
        "r_w0": -0.639795,
        "a_w": 0.660974
    }
}

==> anc/CHUQFederal/14/modelErrors.json <==
{
    "ECS_p": 0.241429,
    "ECS_n": 0.366045,
    "APower_p": 0.622458,
    "APower_n": 0.488405
}

==> anc/CHUQFederal/14/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3432,
        "V_t": 23.1119,
        "V_e": -0.33676,
        "r_o": 1.18395,
        "r_o_0": -0.202491,
        "a_0": 0.739034
    },
    "CH89Coulomb": {
        "r_c": 1.13069,
        "r_c_0": 0.190003
    },
    "CH89SpinOrbit": {
        "V_so": 6.19051,
        "r_so": 1.29591,
        "r_so_0": -1.09112,
        "a_so": 0.581448
    },
    "CH89ImagCentral": {
        "W_v0": 12.7368,
        "W_ve0": 34.5018,
        "W_vew": 12.4807,
        "W_s0": 11.783,
        "W_st": 17.3937,
        "W_se0": 29.405,
        "W_sew": 69.9673,
        "r_w": 1.39101,
        "r_w0": -0.941238,
        "a_w": 0.712645
    }
}

==> anc/CHUQFederal/140/modelErrors.json <==
{
    "ECS_p": 0.209849,
    "ECS_n": 0.273702,
    "APower_p": 0.64288,
    "APower_n": 0.55403
}

==> anc/CHUQFederal/140/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.045,
        "V_t": 11.8908,
        "V_e": -0.384058,
        "r_o": 1.19326,
        "r_o_0": -0.141087,
        "a_0": 0.735975
    },
    "CH89Coulomb": {
        "r_c": 1.24711,
        "r_c_0": 0.00406167
    },
    "CH89SpinOrbit": {
        "V_so": 6.47943,
        "r_so": 1.2897,
        "r_so_0": -1.05677,
        "a_so": 0.640248
    },
    "CH89ImagCentral": {
        "W_v0": 7.12126,
        "W_ve0": 1.83417,
        "W_vew": 30.1327,
        "W_s0": 8.30527,
        "W_st": 22.2363,
        "W_se0": 41.5288,
        "W_sew": 53.0199,
        "r_w": 1.36073,
        "r_w0": -0.597355,
        "a_w": 0.621837
    }
}

==> anc/CHUQFederal/141/modelErrors.json <==
{
    "ECS_p": 0.379075,
    "ECS_n": 0.40021,
    "APower_p": 0.687977,
    "APower_n": 0.706919
}

==> anc/CHUQFederal/141/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.3052,
        "V_t": 18.7591,
        "V_e": -0.378308,
        "r_o": 1.19516,
        "r_o_0": -0.325911,
        "a_0": 0.761477
    },
    "CH89Coulomb": {
        "r_c": 1.25011,
        "r_c_0": 0.0271654
    },
    "CH89SpinOrbit": {
        "V_so": 5.96819,
        "r_so": 1.12422,
        "r_so_0": -0.407188,
        "a_so": 0.544755
    },
    "CH89ImagCentral": {
        "W_v0": 12.7798,
        "W_ve0": 56.4284,
        "W_vew": 27.3256,
        "W_s0": 7.25862,
        "W_st": 13.32,
        "W_se0": 44.7432,
        "W_sew": 25.3772,
        "r_w": 1.29609,
        "r_w0": -0.0994621,
        "a_w": 0.725682
    }
}

==> anc/CHUQFederal/142/modelErrors.json <==
{
    "ECS_p": 0.404969,
    "ECS_n": 0.412244,
    "APower_p": 0.579718,
    "APower_n": 0.433606
}

==> anc/CHUQFederal/142/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.5282,
        "V_t": 13.7587,
        "V_e": -0.400626,
        "r_o": 1.21663,
        "r_o_0": -0.106068,
        "a_0": 0.712887
    },
    "CH89Coulomb": {
        "r_c": 1.19779,
        "r_c_0": 0.169304
    },
    "CH89SpinOrbit": {
        "V_so": 4.33243,
        "r_so": 1.17697,
        "r_so_0": -0.624355,
        "a_so": 0.549562
    },
    "CH89ImagCentral": {
        "W_v0": 12.1287,
        "W_ve0": 94.7221,
        "W_vew": 19.5279,
        "W_s0": 19.3473,
        "W_st": 24.0264,
        "W_se0": 7.57855,
        "W_sew": 43.6832,
        "r_w": 1.30355,
        "r_w0": -0.584633,
        "a_w": 0.660547
    }
}

==> anc/CHUQFederal/143/modelErrors.json <==
{
    "ECS_p": 0.357016,
    "ECS_n": 0.28164,
    "APower_p": 0.95168,
    "APower_n": 0.723915
}

==> anc/CHUQFederal/143/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.4385,
        "V_t": 13.1843,
        "V_e": -0.348629,
        "r_o": 1.17834,
        "r_o_0": -0.24004,
        "a_0": 0.737728
    },
    "CH89Coulomb": {
        "r_c": 1.28784,
        "r_c_0": 0.173553
    },
    "CH89SpinOrbit": {
        "V_so": 6.32044,
        "r_so": 1.50788,
        "r_so_0": -2.13612,
        "a_so": 0.649874
    },
    "CH89ImagCentral": {
        "W_v0": 9.00105,
        "W_ve0": 15.2809,
        "W_vew": 36.0935,
        "W_s0": 6.65367,
        "W_st": 25.2199,
        "W_se0": 23.8479,
        "W_sew": 56.5473,
        "r_w": 1.37626,
        "r_w0": -0.53411,
        "a_w": 0.764047
    }
}

==> anc/CHUQFederal/144/modelErrors.json <==
{
    "ECS_p": 0.391913,
    "ECS_n": 0.438047,
    "APower_p": 0.925521,
    "APower_n": 0.595389
}

==> anc/CHUQFederal/144/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.7589,
        "V_t": 20.7301,
        "V_e": -0.350528,
        "r_o": 1.15008,
        "r_o_0": -0.174194,
        "a_0": 0.781498
    },
    "CH89Coulomb": {
        "r_c": 1.10827,
        "r_c_0": 0.155584
    },
    "CH89SpinOrbit": {
        "V_so": 5.57093,
        "r_so": 1.30464,
        "r_so_0": -1.00973,
        "a_so": 0.614329
    },
    "CH89ImagCentral": {
        "W_v0": 7.0116,
        "W_ve0": 36.352,
        "W_vew": 10.4857,
        "W_s0": 14.3883,
        "W_st": 28.557,
        "W_se0": 21.6445,
        "W_sew": 39.7846,
        "r_w": 1.30936,
        "r_w0": -0.817744,
        "a_w": 0.83076
    }
}

==> anc/CHUQFederal/145/modelErrors.json <==
{
    "ECS_p": 0.276205,
    "ECS_n": 0.386998,
    "APower_p": 0.641256,
    "APower_n": 0.585655
}

==> anc/CHUQFederal/145/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.5046,
        "V_t": 20.1953,
        "V_e": -0.328998,
        "r_o": 1.14598,
        "r_o_0": -0.013776,
        "a_0": 0.75322
    },
    "CH89Coulomb": {
        "r_c": 1.0752,
        "r_c_0": -0.00652065
    },
    "CH89SpinOrbit": {
        "V_so": 5.40373,
        "r_so": 1.2057,
        "r_so_0": -0.537805,
        "a_so": 0.549178
    },
    "CH89ImagCentral": {
        "W_v0": 18.2666,
        "W_ve0": 49.9952,
        "W_vew": 20.7342,
        "W_s0": 18.8245,
        "W_st": 44.6694,
        "W_se0": -16.4974,
        "W_sew": 39.4164,
        "r_w": 1.29237,
        "r_w0": -0.210826,
        "a_w": 0.685926
    }
}

==> anc/CHUQFederal/146/modelErrors.json <==
{
    "ECS_p": 0.632571,
    "ECS_n": 0.265612,
    "APower_p": 0.641952,
    "APower_n": 0.488736
}

==> anc/CHUQFederal/146/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.1499,
        "V_t": 17.7379,
        "V_e": -0.335036,
        "r_o": 1.14955,
        "r_o_0": 0.0705286,
        "a_0": 0.705635
    },
    "CH89Coulomb": {
        "r_c": 1.31996,
        "r_c_0": -0.118847
    },
    "CH89SpinOrbit": {
        "V_so": 4.47004,
        "r_so": 1.26369,
        "r_so_0": -0.85814,
        "a_so": 0.622701
    },
    "CH89ImagCentral": {
        "W_v0": 2.91733,
        "W_ve0": 28.9096,
        "W_vew": 14.9681,
        "W_s0": 12.8165,
        "W_st": 13.8034,
        "W_se0": 34.0867,
        "W_sew": 41.5157,
        "r_w": 1.35487,
        "r_w0": -0.672631,
        "a_w": 0.643843
    }
}

==> anc/CHUQFederal/147/modelErrors.json <==
{
    "ECS_p": 0.279475,
    "ECS_n": 0.301885,
    "APower_p": 0.721349,
    "APower_n": 0.419639
}

==> anc/CHUQFederal/147/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.084,
        "V_t": 18.6889,
        "V_e": -0.344612,
        "r_o": 1.14216,
        "r_o_0": 0.0631646,
        "a_0": 0.749278
    },
    "CH89Coulomb": {
        "r_c": 1.32727,
        "r_c_0": 0.0529347
    },
    "CH89SpinOrbit": {
        "V_so": 5.7677,
        "r_so": 1.41026,
        "r_so_0": -1.34369,
        "a_so": 0.610922
    },
    "CH89ImagCentral": {
        "W_v0": 4.43264,
        "W_ve0": 29.021,
        "W_vew": 9.91934,
        "W_s0": 12.1853,
        "W_st": 27.2202,
        "W_se0": 29.542,
        "W_sew": 31.071,
        "r_w": 1.19334,
        "r_w0": -0.0290637,
        "a_w": 0.73462
    }
}

==> anc/CHUQFederal/148/modelErrors.json <==
{
    "ECS_p": 0.65807,
    "ECS_n": 0.477924,
    "APower_p": 0.934659,
    "APower_n": 0.71211
}

==> anc/CHUQFederal/148/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.0989,
        "V_t": 8.71527,
        "V_e": -0.378402,
        "r_o": 1.21925,
        "r_o_0": -0.0718862,
        "a_0": 0.66498
    },
    "CH89Coulomb": {
        "r_c": 1.28437,
        "r_c_0": 0.222289
    },
    "CH89SpinOrbit": {
        "V_so": 1.3675,
        "r_so": 1.24129,
        "r_so_0": -0.982758,
        "a_so": 0.656117
    },
    "CH89ImagCentral": {
        "W_v0": 11.4831,
        "W_ve0": 64.5332,
        "W_vew": 34.9055,
        "W_s0": 13.1739,
        "W_st": 29.9131,
        "W_se0": 42.9977,
        "W_sew": 50.8879,
        "r_w": 1.34599,
        "r_w0": -1.06713,
        "a_w": 0.72765
    }
}

==> anc/CHUQFederal/149/modelErrors.json <==
{
    "ECS_p": 0.318952,
    "ECS_n": 0.471664,
    "APower_p": 0.7458,
    "APower_n": 0.392339
}

==> anc/CHUQFederal/149/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.7572,
        "V_t": 16.0606,
        "V_e": -0.38655,
        "r_o": 1.19668,
        "r_o_0": -0.225204,
        "a_0": 0.743038
    },
    "CH89Coulomb": {
        "r_c": 1.07441,
        "r_c_0": 0.178256
    },
    "CH89SpinOrbit": {
        "V_so": 5.3351,
        "r_so": 1.3867,
        "r_so_0": -1.35565,
        "a_so": 0.615217
    },
    "CH89ImagCentral": {
        "W_v0": 10.1819,
        "W_ve0": 3.32469,
        "W_vew": 32.4181,
        "W_s0": 9.30896,
        "W_st": 43.545,
        "W_se0": -10.5342,
        "W_sew": 68.6401,
        "r_w": 1.25112,
        "r_w0": -0.206687,
        "a_w": 0.68352
    }
}

==> anc/CHUQFederal/15/modelErrors.json <==
{
    "ECS_p": 0.193819,
    "ECS_n": 0.403518,
    "APower_p": 0.730993,
    "APower_n": 0.75458
}

==> anc/CHUQFederal/15/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.4697,
        "V_t": 12.9633,
        "V_e": -0.379074,
        "r_o": 1.15499,
        "r_o_0": -0.0435874,
        "a_0": 0.752097
    },
    "CH89Coulomb": {
        "r_c": 1.29753,
        "r_c_0": 0.149601
    },
    "CH89SpinOrbit": {
        "V_so": 6.58343,
        "r_so": 1.31028,
        "r_so_0": -1.03937,
        "a_so": 0.668364
    },
    "CH89ImagCentral": {
        "W_v0": 12.2318,
        "W_ve0": 25.0393,
        "W_vew": 38.2584,
        "W_s0": 10.8489,
        "W_st": 30.2183,
        "W_se0": -12.6156,
        "W_sew": 41.0765,
        "r_w": 1.33124,
        "r_w0": -0.406981,
        "a_w": 0.700182
    }
}

==> anc/CHUQFederal/150/modelErrors.json <==
{
    "ECS_p": 0.318584,
    "ECS_n": 0.330038,
    "APower_p": 0.892045,
    "APower_n": 0.601957
}

==> anc/CHUQFederal/150/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.2038,
        "V_t": 20.6537,
        "V_e": -0.411777,
        "r_o": 1.20176,
        "r_o_0": -0.253101,
        "a_0": 0.690041
    },
    "CH89Coulomb": {
        "r_c": 1.08345,
        "r_c_0": 0.215142
    },
    "CH89SpinOrbit": {
        "V_so": 5.86482,
        "r_so": 1.17109,
        "r_so_0": -0.529801,
        "a_so": 0.620907
    },
    "CH89ImagCentral": {
        "W_v0": 11.15,
        "W_ve0": 19.2709,
        "W_vew": 13.0709,
        "W_s0": 11.8244,
        "W_st": 27.2176,
        "W_se0": 3.14702,
        "W_sew": 44.9595,
        "r_w": 1.30951,
        "r_w0": -0.594613,
        "a_w": 0.767218
    }
}

==> anc/CHUQFederal/151/modelErrors.json <==
{
    "ECS_p": 0.33097,
    "ECS_n": 0.424365,
    "APower_p": 0.692073,
    "APower_n": 0.408217
}

==> anc/CHUQFederal/151/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.9092,
        "V_t": 23.2462,
        "V_e": -0.319872,
        "r_o": 1.18418,
        "r_o_0": -0.0455319,
        "a_0": 0.70763
    },
    "CH89Coulomb": {
        "r_c": 1.26903,
        "r_c_0": 0.178557
    },
    "CH89SpinOrbit": {
        "V_so": 5.72429,
        "r_so": 1.39389,
        "r_so_0": -1.22822,
        "a_so": 0.571434
    },
    "CH89ImagCentral": {
        "W_v0": 3.0835,
        "W_ve0": 9.05069,
        "W_vew": 16.3618,
        "W_s0": 8.56797,
        "W_st": 21.5167,
        "W_se0": 66.5655,
        "W_sew": 43.9167,
        "r_w": 1.25101,
        "r_w0": -0.500405,
        "a_w": 0.719206
    }
}

==> anc/CHUQFederal/152/modelErrors.json <==
{
    "ECS_p": 0.297958,
    "ECS_n": 0.349834,
    "APower_p": 0.857207,
    "APower_n": 0.604986
}

==> anc/CHUQFederal/152/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.47,
        "V_t": 17.3049,
        "V_e": -0.304558,
        "r_o": 1.13728,
        "r_o_0": 0.00317384,
        "a_0": 0.728291
    },
    "CH89Coulomb": {
        "r_c": 1.28652,
        "r_c_0": 0.0489561
    },
    "CH89SpinOrbit": {
        "V_so": 4.14094,
        "r_so": 1.48355,
        "r_so_0": -2.08598,
        "a_so": 0.504144
    },
    "CH89ImagCentral": {
        "W_v0": 14.4269,
        "W_ve0": 73.469,
        "W_vew": 27.8383,
        "W_s0": 15.7748,
        "W_st": 17.0853,
        "W_se0": -0.565805,
        "W_sew": 53.4056,
        "r_w": 1.31598,
        "r_w0": -0.313659,
        "a_w": 0.692423
    }
}

==> anc/CHUQFederal/153/modelErrors.json <==
{
    "ECS_p": 0.29586,
    "ECS_n": 0.346212,
    "APower_p": 0.569521,
    "APower_n": 0.82234
}

==> anc/CHUQFederal/153/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.5209,
        "V_t": 21.624,
        "V_e": -0.341081,
        "r_o": 1.16153,
        "r_o_0": -0.089794,
        "a_0": 0.724015
    },
    "CH89Coulomb": {
        "r_c": 1.32678,
        "r_c_0": 0.184247
    },
    "CH89SpinOrbit": {
        "V_so": 5.13513,
        "r_so": 1.37637,
        "r_so_0": -1.34071,
        "a_so": 0.536656
    },
    "CH89ImagCentral": {
        "W_v0": 15.1301,
        "W_ve0": 49.3102,
        "W_vew": 13.2112,
        "W_s0": 11.8149,
        "W_st": 15.04,
        "W_se0": 33.2865,
        "W_sew": 31.3245,
        "r_w": 1.40015,
        "r_w0": -1.11861,
        "a_w": 0.772119
    }
}

==> anc/CHUQFederal/154/modelErrors.json <==
{
    "ECS_p": 0.303402,
    "ECS_n": 0.466669,
    "APower_p": 0.770157,
    "APower_n": 0.764232
}

==> anc/CHUQFederal/154/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.0684,
        "V_t": 20.5697,
        "V_e": -0.352997,
        "r_o": 1.17363,
        "r_o_0": -0.223126,
        "a_0": 0.75625
    },
    "CH89Coulomb": {
        "r_c": 1.14462,
        "r_c_0": 0.22008
    },
    "CH89SpinOrbit": {
        "V_so": 6.03976,
        "r_so": 1.31057,
        "r_so_0": -1.04196,
        "a_so": 0.574621
    },
    "CH89ImagCentral": {
        "W_v0": 8.34125,
        "W_ve0": 10.8058,
        "W_vew": 22.8768,
        "W_s0": 5.45863,
        "W_st": 13.1146,
        "W_se0": 55.678,
        "W_sew": 30.2849,
        "r_w": 1.23772,
        "r_w0": -0.00650613,
        "a_w": 0.734386
    }
}

==> anc/CHUQFederal/155/modelErrors.json <==
{
    "ECS_p": 0.288219,
    "ECS_n": 0.573412,
    "APower_p": 0.783468,
    "APower_n": 1.00804
}

==> anc/CHUQFederal/155/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.1853,
        "V_t": 11.5304,
        "V_e": -0.386285,
        "r_o": 1.22199,
        "r_o_0": -0.124311,
        "a_0": 0.7018
    },
    "CH89Coulomb": {
        "r_c": 1.23313,
        "r_c_0": 0.0678166
    },
    "CH89SpinOrbit": {
        "V_so": 5.23782,
        "r_so": 1.34311,
        "r_so_0": -1.04157,
        "a_so": 0.641792
    },
    "CH89ImagCentral": {
        "W_v0": 8.89416,
        "W_ve0": 39.7433,
        "W_vew": 18.9689,
        "W_s0": 9.84141,
        "W_st": 11.2672,
        "W_se0": 44.9408,
        "W_sew": 37.2967,
        "r_w": 1.32232,
        "r_w0": -0.422985,
        "a_w": 0.614982
    }
}

==> anc/CHUQFederal/156/modelErrors.json <==
{
    "ECS_p": 0.243708,
    "ECS_n": 0.441713,
    "APower_p": 0.75809,
    "APower_n": 0.661965
}

==> anc/CHUQFederal/156/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.0137,
        "V_t": 15.916,
        "V_e": -0.351964,
        "r_o": 1.1578,
        "r_o_0": -0.0157778,
        "a_0": 0.717546
    },
    "CH89Coulomb": {
        "r_c": 1.01616,
        "r_c_0": 0.193565
    },
    "CH89SpinOrbit": {
        "V_so": 4.57797,
        "r_so": 1.13078,
        "r_so_0": -0.155324,
        "a_so": 0.51048
    },
    "CH89ImagCentral": {
        "W_v0": 6.15017,
        "W_ve0": 10.9874,
        "W_vew": 19.8293,
        "W_s0": 7.11308,
        "W_st": 17.9365,
        "W_se0": 49.7545,
        "W_sew": 22.1307,
        "r_w": 1.36458,
        "r_w0": -0.400671,
        "a_w": 0.615105
    }
}

==> anc/CHUQFederal/157/modelErrors.json <==
{
    "ECS_p": 0.283869,
    "ECS_n": 0.396667,
    "APower_p": 0.929023,
    "APower_n": 0.789928
}

==> anc/CHUQFederal/157/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.4878,
        "V_t": 19.1031,
        "V_e": -0.443882,
        "r_o": 1.14773,
        "r_o_0": 0.00392398,
        "a_0": 0.73647
    },
    "CH89Coulomb": {
        "r_c": 1.24639,
        "r_c_0": 0.039109
    },
    "CH89SpinOrbit": {
        "V_so": 5.92323,
        "r_so": 1.43616,
        "r_so_0": -1.64514,
        "a_so": 0.593613
    },
    "CH89ImagCentral": {
        "W_v0": 13.0511,
        "W_ve0": 51.4946,
        "W_vew": 38.882,
        "W_s0": 9.29113,
        "W_st": 23.8306,
        "W_se0": 22.0354,
        "W_sew": 33.8149,
        "r_w": 1.36006,
        "r_w0": -0.729037,
        "a_w": 0.697045
    }
}

==> anc/CHUQFederal/158/modelErrors.json <==
{
    "ECS_p": 0.416041,
    "ECS_n": 0.568007,
    "APower_p": 0.696753,
    "APower_n": 0.554726
}

==> anc/CHUQFederal/158/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.4973,
        "V_t": 20.9426,
        "V_e": -0.346675,
        "r_o": 1.22096,
        "r_o_0": -0.295474,
        "a_0": 0.693162
    },
    "CH89Coulomb": {
        "r_c": 1.16032,
        "r_c_0": 0.212065
    },
    "CH89SpinOrbit": {
        "V_so": 4.72584,
        "r_so": 1.32156,
        "r_so_0": -1.18671,
        "a_so": 0.523552
    },
    "CH89ImagCentral": {
        "W_v0": 7.2054,
        "W_ve0": 15.6969,
        "W_vew": 6.39817,
        "W_s0": 19.5542,
        "W_st": 50.125,
        "W_se0": -2.75905,
        "W_sew": 23.8134,
        "r_w": 1.37781,
        "r_w0": -0.638386,
        "a_w": 0.678672
    }
}

==> anc/CHUQFederal/159/modelErrors.json <==
{
    "ECS_p": 0.253841,
    "ECS_n": 0.349673,
    "APower_p": 0.634525,
    "APower_n": 0.67191
}

==> anc/CHUQFederal/159/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.2487,
        "V_t": 21.3338,
        "V_e": -0.334368,
        "r_o": 1.19676,
        "r_o_0": -0.23063,
        "a_0": 0.709464
    },
    "CH89Coulomb": {
        "r_c": 1.15319,
        "r_c_0": 0.0321268
    },
    "CH89SpinOrbit": {
        "V_so": 4.98898,
        "r_so": 1.2844,
        "r_so_0": -0.710172,
        "a_so": 0.540399
    },
    "CH89ImagCentral": {
        "W_v0": 2.00214,
        "W_ve0": -4.52653,
        "W_vew": 26.5285,
        "W_s0": 16.2992,
        "W_st": 23.1813,
        "W_se0": 12.6703,
        "W_sew": 65.242,
        "r_w": 1.18906,
        "r_w0": -0.207886,
        "a_w": 0.751895
    }
}

==> anc/CHUQFederal/16/modelErrors.json <==
{
    "ECS_p": 0.429339,
    "ECS_n": 0.335593,
    "APower_p": 0.545062,
    "APower_n": 0.615031
}

==> anc/CHUQFederal/16/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.6713,
        "V_t": 16.0198,
        "V_e": -0.367417,
        "r_o": 1.17108,
        "r_o_0": -0.00699757,
        "a_0": 0.745992
    },
    "CH89Coulomb": {
        "r_c": 1.23361,
        "r_c_0": 0.307987
    },
    "CH89SpinOrbit": {
        "V_so": 6.21037,
        "r_so": 1.37144,
        "r_so_0": -1.31082,
        "a_so": 0.593533
    },
    "CH89ImagCentral": {
        "W_v0": 4.68689,
        "W_ve0": 15.8875,
        "W_vew": 33.2727,
        "W_s0": 13.2593,
        "W_st": 24.9192,
        "W_se0": -7.91437,
        "W_sew": 78.3673,
        "r_w": 1.37009,
        "r_w0": -0.433343,
        "a_w": 0.692416
    }
}

==> anc/CHUQFederal/160/modelErrors.json <==
{
    "ECS_p": 0.38681,
    "ECS_n": 0.373262,
    "APower_p": 0.824543,
    "APower_n": 0.659499
}

==> anc/CHUQFederal/160/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.9156,
        "V_t": 26.6823,
        "V_e": -0.34812,
        "r_o": 1.17771,
        "r_o_0": -0.219818,
        "a_0": 0.73941
    },
    "CH89Coulomb": {
        "r_c": 1.20104,
        "r_c_0": 0.208929
    },
    "CH89SpinOrbit": {
        "V_so": 5.8601,
        "r_so": 1.47792,
        "r_so_0": -1.95869,
        "a_so": 0.544587
    },
    "CH89ImagCentral": {
        "W_v0": 5.21134,
        "W_ve0": 47.0934,
        "W_vew": 21.6876,
        "W_s0": 11.5744,
        "W_st": 19.4329,
        "W_se0": 45.0802,
        "W_sew": 140.895,
        "r_w": 1.29678,
        "r_w0": -0.627622,
        "a_w": 0.773526
    }
}

==> anc/CHUQFederal/161/modelErrors.json <==
{
    "ECS_p": 0.376723,
    "ECS_n": 0.514019,
    "APower_p": 0.760797,
    "APower_n": 0.655807
}

==> anc/CHUQFederal/161/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.102,
        "V_t": 19.893,
        "V_e": -0.359673,
        "r_o": 1.16233,
        "r_o_0": -0.150294,
        "a_0": 0.747894
    },
    "CH89Coulomb": {
        "r_c": 0.996938,
        "r_c_0": 0.244735
    },
    "CH89SpinOrbit": {
        "V_so": 5.87622,
        "r_so": 1.15954,
        "r_so_0": -0.41198,
        "a_so": 0.582676
    },
    "CH89ImagCentral": {
        "W_v0": 9.66886,
        "W_ve0": 50.3289,
        "W_vew": 37.6269,
        "W_s0": 17.9553,
        "W_st": 43.928,
        "W_se0": -8.97025,
        "W_sew": 35.2279,
        "r_w": 1.34104,
        "r_w0": -0.221485,
        "a_w": 0.691591
    }
}

==> anc/CHUQFederal/162/modelErrors.json <==
{
    "ECS_p": 0.344334,
    "ECS_n": 0.419849,
    "APower_p": 0.633923,
    "APower_n": 0.695664
}

==> anc/CHUQFederal/162/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.4116,
        "V_t": 16.4131,
        "V_e": -0.322005,
        "r_o": 1.14072,
        "r_o_0": -0.0295044,
        "a_0": 0.753929
    },
    "CH89Coulomb": {
        "r_c": 1.11497,
        "r_c_0": -0.0744689
    },
    "CH89SpinOrbit": {
        "V_so": 5.61486,
        "r_so": 1.21228,
        "r_so_0": -0.725428,
        "a_so": 0.614077
    },
    "CH89ImagCentral": {
        "W_v0": 20.6208,
        "W_ve0": 64.4872,
        "W_vew": 31.9322,
        "W_s0": 14.6503,
        "W_st": 42.7157,
        "W_se0": 6.51129,
        "W_sew": 23.7803,
        "r_w": 1.37324,
        "r_w0": -0.316536,
        "a_w": 0.620391
    }
}

==> anc/CHUQFederal/163/modelErrors.json <==
{
    "ECS_p": 0.270539,
    "ECS_n": 0.437074,
    "APower_p": 0.818743,
    "APower_n": 0.553059
}

==> anc/CHUQFederal/163/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7671,
        "V_t": 17.1786,
        "V_e": -0.360875,
        "r_o": 1.18542,
        "r_o_0": -0.123728,
        "a_0": 0.709126
    },
    "CH89Coulomb": {
        "r_c": 1.22961,
        "r_c_0": 0.029112
    },
    "CH89SpinOrbit": {
        "V_so": 4.91287,
        "r_so": 1.38586,
        "r_so_0": -1.39043,
        "a_so": 0.579091
    },
    "CH89ImagCentral": {
        "W_v0": 6.87375,
        "W_ve0": 11.4285,
        "W_vew": 25.297,
        "W_s0": 14.0064,
        "W_st": 18.7356,
        "W_se0": -36.6191,
        "W_sew": 73.0977,
        "r_w": 1.22674,
        "r_w0": 0.192817,
        "a_w": 0.657767
    }
}

==> anc/CHUQFederal/164/modelErrors.json <==
{
    "ECS_p": 0.350384,
    "ECS_n": 0.3586,
    "APower_p": 0.824381,
    "APower_n": 0.623787
}

==> anc/CHUQFederal/164/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.9267,
        "V_t": 17.2424,
        "V_e": -0.315959,
        "r_o": 1.19356,
        "r_o_0": -0.109187,
        "a_0": 0.729449
    },
    "CH89Coulomb": {
        "r_c": 1.33261,
        "r_c_0": 0.167929
    },
    "CH89SpinOrbit": {
        "V_so": 4.83086,
        "r_so": 1.33191,
        "r_so_0": -0.811374,
        "a_so": 0.646547
    },
    "CH89ImagCentral": {
        "W_v0": 7.62149,
        "W_ve0": 47.3922,
        "W_vew": 24.9139,
        "W_s0": 15.6251,
        "W_st": 26.8956,
        "W_se0": 2.71054,
        "W_sew": 66.2381,
        "r_w": 1.31463,
        "r_w0": -0.511163,
        "a_w": 0.695542
    }
}

==> anc/CHUQFederal/165/modelErrors.json <==
{
    "ECS_p": 0.246353,
    "ECS_n": 0.562908,
    "APower_p": 1.12575,
    "APower_n": 0.471254
}

==> anc/CHUQFederal/165/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.4082,
        "V_t": 13.6458,
        "V_e": -0.344144,
        "r_o": 1.19404,
        "r_o_0": -0.2853,
        "a_0": 0.735876
    },
    "CH89Coulomb": {
        "r_c": 1.19208,
        "r_c_0": 0.20041
    },
    "CH89SpinOrbit": {
        "V_so": 4.91722,
        "r_so": 1.27166,
        "r_so_0": -0.873963,
        "a_so": 0.592518
    },
    "CH89ImagCentral": {
        "W_v0": 9.9826,
        "W_ve0": 48.8255,
        "W_vew": 45.324,
        "W_s0": 14.3076,
        "W_st": 43.6534,
        "W_se0": -7.61471,
        "W_sew": 40.9018,
        "r_w": 1.22267,
        "r_w0": 0.190769,
        "a_w": 0.714539
    }
}

==> anc/CHUQFederal/166/modelErrors.json <==
{
    "ECS_p": 0.461684,
    "ECS_n": 0.426,
    "APower_p": 0.657502,
    "APower_n": 0.546099
}

==> anc/CHUQFederal/166/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.0861,
        "V_t": 17.859,
        "V_e": -0.361308,
        "r_o": 1.18425,
        "r_o_0": -0.112665,
        "a_0": 0.716255
    },
    "CH89Coulomb": {
        "r_c": 1.44184,
        "r_c_0": 0.140262
    },
    "CH89SpinOrbit": {
        "V_so": 5.56367,
        "r_so": 1.3822,
        "r_so_0": -1.5451,
        "a_so": 0.526124
    },
    "CH89ImagCentral": {
        "W_v0": 12.3283,
        "W_ve0": 38.3497,
        "W_vew": 19.6769,
        "W_s0": 7.73171,
        "W_st": 15.6648,
        "W_se0": 40.735,
        "W_sew": 21.0593,
        "r_w": 1.38597,
        "r_w0": -0.820228,
        "a_w": 0.731733
    }
}

==> anc/CHUQFederal/167/modelErrors.json <==
{
    "ECS_p": 0.357939,
    "ECS_n": 0.323987,
    "APower_p": 1.03086,
    "APower_n": 0.416385
}

==> anc/CHUQFederal/167/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.6536,
        "V_t": 20.0396,
        "V_e": -0.340761,
        "r_o": 1.1353,
        "r_o_0": 0.0313439,
        "a_0": 0.74659
    },
    "CH89Coulomb": {
        "r_c": 1.14088,
        "r_c_0": 0.279274
    },
    "CH89SpinOrbit": {
        "V_so": 5.8885,
        "r_so": 1.18164,
        "r_so_0": -0.34652,
        "a_so": 0.568757
    },
    "CH89ImagCentral": {
        "W_v0": 9.09966,
        "W_ve0": 26.4444,
        "W_vew": 7.35986,
        "W_s0": 12.2246,
        "W_st": 24.2355,
        "W_se0": 29.8198,
        "W_sew": 32.9986,
        "r_w": 1.28722,
        "r_w0": -0.390985,
        "a_w": 0.700879
    }
}

==> anc/CHUQFederal/168/modelErrors.json <==
{
    "ECS_p": 0.31472,
    "ECS_n": 0.437441,
    "APower_p": 0.663836,
    "APower_n": 0.446849
}

==> anc/CHUQFederal/168/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 60.009,
        "V_t": 15.2856,
        "V_e": -0.385997,
        "r_o": 1.18967,
        "r_o_0": -0.331247,
        "a_0": 0.749994
    },
    "CH89Coulomb": {
        "r_c": 1.12862,
        "r_c_0": 0.0242038
    },
    "CH89SpinOrbit": {
        "V_so": 5.27138,
        "r_so": 1.28512,
        "r_so_0": -1.18313,
        "a_so": 0.572669
    },
    "CH89ImagCentral": {
        "W_v0": 8.64105,
        "W_ve0": 5.84711,
        "W_vew": 22.0461,
        "W_s0": 5.9397,
        "W_st": 22.7895,
        "W_se0": 27.9975,
        "W_sew": 30.8806,
        "r_w": 1.35762,
        "r_w0": -0.299589,
        "a_w": 0.693898
    }
}

==> anc/CHUQFederal/169/modelErrors.json <==
{
    "ECS_p": 0.391362,
    "ECS_n": 0.479045,
    "APower_p": 0.494672,
    "APower_n": 0.67234
}

==> anc/CHUQFederal/169/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.9247,
        "V_t": 23.475,
        "V_e": -0.391989,
        "r_o": 1.18416,
        "r_o_0": -0.251667,
        "a_0": 0.781838
    },
    "CH89Coulomb": {
        "r_c": 1.21676,
        "r_c_0": -0.0410296
    },
    "CH89SpinOrbit": {
        "V_so": 5.69632,
        "r_so": 1.30983,
        "r_so_0": -1.20996,
        "a_so": 0.596383
    },
    "CH89ImagCentral": {
        "W_v0": 13.9124,
        "W_ve0": 46.4632,
        "W_vew": 25.0814,
        "W_s0": 12.8928,
        "W_st": 23.2211,
        "W_se0": 13.5649,
        "W_sew": 30.4329,
        "r_w": 1.3276,
        "r_w0": -0.413441,
        "a_w": 0.710477
    }
}

==> anc/CHUQFederal/17/modelErrors.json <==
{
    "ECS_p": 0.356475,
    "ECS_n": 0.359054,
    "APower_p": 0.797482,
    "APower_n": 0.60016
}

==> anc/CHUQFederal/17/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.3849,
        "V_t": 18.0298,
        "V_e": -0.315636,
        "r_o": 1.21805,
        "r_o_0": -0.143763,
        "a_0": 0.7023
    },
    "CH89Coulomb": {
        "r_c": 1.47716,
        "r_c_0": 0.132167
    },
    "CH89SpinOrbit": {
        "V_so": 5.07236,
        "r_so": 1.22766,
        "r_so_0": -0.423328,
        "a_so": 0.527111
    },
    "CH89ImagCentral": {
        "W_v0": 9.72624,
        "W_ve0": 44.0574,
        "W_vew": 16.0148,
        "W_s0": 8.56417,
        "W_st": 11.9981,
        "W_se0": 47.769,
        "W_sew": 23.1314,
        "r_w": 1.2434,
        "r_w0": -0.0932797,
        "a_w": 0.680192
    }
}

==> anc/CHUQFederal/170/modelErrors.json <==
{
    "ECS_p": 0.282918,
    "ECS_n": 0.464359,
    "APower_p": 1.0911,
    "APower_n": 0.564592
}

==> anc/CHUQFederal/170/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3514,
        "V_t": 25.5759,
        "V_e": -0.360292,
        "r_o": 1.18814,
        "r_o_0": -0.204335,
        "a_0": 0.713338
    },
    "CH89Coulomb": {
        "r_c": 1.21238,
        "r_c_0": 0.136043
    },
    "CH89SpinOrbit": {
        "V_so": 4.63202,
        "r_so": 1.41569,
        "r_so_0": -1.3358,
        "a_so": 0.544327
    },
    "CH89ImagCentral": {
        "W_v0": 5.86917,
        "W_ve0": 62.9401,
        "W_vew": 27.7089,
        "W_s0": 11.6537,
        "W_st": 20.65,
        "W_se0": 62.3518,
        "W_sew": 64.1541,
        "r_w": 1.1939,
        "r_w0": -0.198932,
        "a_w": 0.701677
    }
}

==> anc/CHUQFederal/171/modelErrors.json <==
{
    "ECS_p": 0.241153,
    "ECS_n": 0.271427,
    "APower_p": 0.58832,
    "APower_n": 0.696097
}

==> anc/CHUQFederal/171/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.695,
        "V_t": 11.4668,
        "V_e": -0.34878,
        "r_o": 1.16834,
        "r_o_0": -0.172197,
        "a_0": 0.774075
    },
    "CH89Coulomb": {
        "r_c": 1.57778,
        "r_c_0": 0.176327
    },
    "CH89SpinOrbit": {
        "V_so": 5.86308,
        "r_so": 1.17206,
        "r_so_0": -0.557902,
        "a_so": 0.568254
    },
    "CH89ImagCentral": {
        "W_v0": 11.1977,
        "W_ve0": 41.3847,
        "W_vew": 19.6049,
        "W_s0": 15.3558,
        "W_st": 36.6433,
        "W_se0": 2.99643,
        "W_sew": 30.5123,
        "r_w": 1.36076,
        "r_w0": -0.40973,
        "a_w": 0.664626
    }
}

==> anc/CHUQFederal/172/modelErrors.json <==
{
    "ECS_p": 0.280568,
    "ECS_n": 0.56219,
    "APower_p": 0.859971,
    "APower_n": 0.899228
}

==> anc/CHUQFederal/172/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.4491,
        "V_t": 17.9452,
        "V_e": -0.363469,
        "r_o": 1.20716,
        "r_o_0": -0.140661,
        "a_0": 0.674977
    },
    "CH89Coulomb": {
        "r_c": 1.28794,
        "r_c_0": -0.0962863
    },
    "CH89SpinOrbit": {
        "V_so": 4.35288,
        "r_so": 1.45571,
        "r_so_0": -1.82852,
        "a_so": 0.558073
    },
    "CH89ImagCentral": {
        "W_v0": 13.8861,
        "W_ve0": 57.778,
        "W_vew": 41.9476,
        "W_s0": 15.6681,
        "W_st": 31.2374,
        "W_se0": -9.77614,
        "W_sew": 43.3943,
        "r_w": 1.38029,
        "r_w0": -0.524966,
        "a_w": 0.613648
    }
}

==> anc/CHUQFederal/173/modelErrors.json <==
{
    "ECS_p": 0.39382,
    "ECS_n": 0.44944,
    "APower_p": 0.512073,
    "APower_n": 0.466711
}

==> anc/CHUQFederal/173/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.3078,
        "V_t": 21.401,
        "V_e": -0.326765,
        "r_o": 1.19968,
        "r_o_0": -0.249642,
        "a_0": 0.735508
    },
    "CH89Coulomb": {
        "r_c": 1.2642,
        "r_c_0": 0.158846
    },
    "CH89SpinOrbit": {
        "V_so": 5.61684,
        "r_so": 1.33224,
        "r_so_0": -1.0697,
        "a_so": 0.573545
    },
    "CH89ImagCentral": {
        "W_v0": 4.93563,
        "W_ve0": 41.4059,
        "W_vew": 30.8019,
        "W_s0": 10.8989,
        "W_st": 20.8094,
        "W_se0": 49.6304,
        "W_sew": 67.1584,
        "r_w": 1.24564,
        "r_w0": -0.451198,
        "a_w": 0.780272
    }
}

==> anc/CHUQFederal/174/modelErrors.json <==
{
    "ECS_p": 0.31471,
    "ECS_n": 0.41282,
    "APower_p": 0.626115,
    "APower_n": 0.527476
}

==> anc/CHUQFederal/174/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.112,
        "V_t": 5.80296,
        "V_e": -0.352941,
        "r_o": 1.20971,
        "r_o_0": -0.099054,
        "a_0": 0.730621
    },
    "CH89Coulomb": {
        "r_c": 1.5131,
        "r_c_0": 0.31918
    },
    "CH89SpinOrbit": {
        "V_so": 5.60676,
        "r_so": 1.13693,
        "r_so_0": -0.287649,
        "a_so": 0.55311
    },
    "CH89ImagCentral": {
        "W_v0": 6.85918,
        "W_ve0": 28.2387,
        "W_vew": 22.5883,
        "W_s0": 14.4368,
        "W_st": 31.3942,
        "W_se0": 15.2035,
        "W_sew": 75.1742,
        "r_w": 1.20526,
        "r_w0": -0.00533143,
        "a_w": 0.589479
    }
}

==> anc/CHUQFederal/175/modelErrors.json <==
{
    "ECS_p": 0.423622,
    "ECS_n": 0.29472,
    "APower_p": 0.684242,
    "APower_n": 0.438355
}

==> anc/CHUQFederal/175/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.8575,
        "V_t": 17.5569,
        "V_e": -0.377433,
        "r_o": 1.20777,
        "r_o_0": -0.220472,
        "a_0": 0.705401
    },
    "CH89Coulomb": {
        "r_c": 0.950417,
        "r_c_0": 0.244164
    },
    "CH89SpinOrbit": {
        "V_so": 4.76064,
        "r_so": 1.23479,
        "r_so_0": -0.753555,
        "a_so": 0.607965
    },
    "CH89ImagCentral": {
        "W_v0": 10.2503,
        "W_ve0": 39.2311,
        "W_vew": 9.95346,
        "W_s0": 11.4514,
        "W_st": 11.8308,
        "W_se0": 36.389,
        "W_sew": 56.9453,
        "r_w": 1.17998,
        "r_w0": 0.188216,
        "a_w": 0.711316
    }
}

==> anc/CHUQFederal/176/modelErrors.json <==
{
    "ECS_p": 0.303406,
    "ECS_n": 0.296354,
    "APower_p": 0.620438,
    "APower_n": 0.645308
}

==> anc/CHUQFederal/176/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.4061,
        "V_t": 21.9024,
        "V_e": -0.361319,
        "r_o": 1.18143,
        "r_o_0": -0.185034,
        "a_0": 0.700509
    },
    "CH89Coulomb": {
        "r_c": 1.07674,
        "r_c_0": 0.053985
    },
    "CH89SpinOrbit": {
        "V_so": 5.44716,
        "r_so": 1.21455,
        "r_so_0": -0.677588,
        "a_so": 0.559067
    },
    "CH89ImagCentral": {
        "W_v0": 8.60508,
        "W_ve0": 30.2715,
        "W_vew": 8.73652,
        "W_s0": 7.60247,
        "W_st": 14.7819,
        "W_se0": 46.9944,
        "W_sew": 19.4011,
        "r_w": 1.18306,
        "r_w0": 0.0162635,
        "a_w": 0.754669
    }
}

==> anc/CHUQFederal/177/modelErrors.json <==
{
    "ECS_p": 0.268553,
    "ECS_n": 0.333563,
    "APower_p": 0.706351,
    "APower_n": 0.795884
}

==> anc/CHUQFederal/177/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.897,
        "V_t": 19.4809,
        "V_e": -0.364351,
        "r_o": 1.18888,
        "r_o_0": -0.127792,
        "a_0": 0.779366
    },
    "CH89Coulomb": {
        "r_c": 1.16089,
        "r_c_0": 0.213068
    },
    "CH89SpinOrbit": {
        "V_so": 5.08599,
        "r_so": 1.30547,
        "r_so_0": -1.00523,
        "a_so": 0.576359
    },
    "CH89ImagCentral": {
        "W_v0": 12.1247,
        "W_ve0": 86.8142,
        "W_vew": 21.4575,
        "W_s0": 24.4825,
        "W_st": 40.3508,
        "W_se0": -34.3467,
        "W_sew": 67.3852,
        "r_w": 1.35369,
        "r_w0": -0.624833,
        "a_w": 0.688231
    }
}

==> anc/CHUQFederal/178/modelErrors.json <==
{
    "ECS_p": 0.591075,
    "ECS_n": 0.49728,
    "APower_p": 0.771081,
    "APower_n": 0.681236
}

==> anc/CHUQFederal/178/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.2928,
        "V_t": 5.17303,
        "V_e": -0.456491,
        "r_o": 1.20755,
        "r_o_0": -0.0787493,
        "a_0": 0.696025
    },
    "CH89Coulomb": {
        "r_c": 1.10449,
        "r_c_0": -0.0366162
    },
    "CH89SpinOrbit": {
        "V_so": 4.98364,
        "r_so": 1.45641,
        "r_so_0": -1.88428,
        "a_so": 0.590435
    },
    "CH89ImagCentral": {
        "W_v0": 22.9862,
        "W_ve0": 52.5057,
        "W_vew": 26.7716,
        "W_s0": 11.6047,
        "W_st": 44.7716,
        "W_se0": 14.0502,
        "W_sew": 57.9307,
        "r_w": 1.3494,
        "r_w0": -0.674228,
        "a_w": 0.642796
    }
}

==> anc/CHUQFederal/179/modelErrors.json <==
{
    "ECS_p": 0.490664,
    "ECS_n": 0.489386,
    "APower_p": 0.65308,
    "APower_n": 1.02061
}

==> anc/CHUQFederal/179/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.36,
        "V_t": 16.9823,
        "V_e": -0.368794,
        "r_o": 1.18817,
        "r_o_0": -0.213287,
        "a_0": 0.819236
    },
    "CH89Coulomb": {
        "r_c": 1.30269,
        "r_c_0": 0.0819747
    },
    "CH89SpinOrbit": {
        "V_so": 5.2109,
        "r_so": 1.21072,
        "r_so_0": -0.368263,
        "a_so": 0.544336
    },
    "CH89ImagCentral": {
        "W_v0": 6.40953,
        "W_ve0": 79.3501,
        "W_vew": 30.6058,
        "W_s0": 24.5827,
        "W_st": 33.0222,
        "W_se0": -8.27276,
        "W_sew": 67.3994,
        "r_w": 1.29212,
        "r_w0": -0.609153,
        "a_w": 0.640895
    }
}

==> anc/CHUQFederal/18/modelErrors.json <==
{
    "ECS_p": 0.272918,
    "ECS_n": 0.373178,
    "APower_p": 0.901462,
    "APower_n": 0.499864
}

==> anc/CHUQFederal/18/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.9737,
        "V_t": 19.7373,
        "V_e": -0.330179,
        "r_o": 1.20944,
        "r_o_0": -0.233269,
        "a_0": 0.702324
    },
    "CH89Coulomb": {
        "r_c": 1.2963,
        "r_c_0": -0.129748
    },
    "CH89SpinOrbit": {
        "V_so": 5.40757,
        "r_so": 1.28123,
        "r_so_0": -1.25721,
        "a_so": 0.62416
    },
    "CH89ImagCentral": {
        "W_v0": 6.41317,
        "W_ve0": 37.3297,
        "W_vew": 6.70688,
        "W_s0": 16.8293,
        "W_st": 14.8371,
        "W_se0": -3.25642,
        "W_sew": 56.3972,
        "r_w": 1.28992,
        "r_w0": -0.431145,
        "a_w": 0.752526
    }
}

==> anc/CHUQFederal/180/modelErrors.json <==
{
    "ECS_p": 0.323818,
    "ECS_n": 0.521985,
    "APower_p": 0.803161,
    "APower_n": 0.417777
}

==> anc/CHUQFederal/180/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.8123,
        "V_t": 26.3661,
        "V_e": -0.321244,
        "r_o": 1.19248,
        "r_o_0": -0.223033,
        "a_0": 0.7338
    },
    "CH89Coulomb": {
        "r_c": 1.29459,
        "r_c_0": 0.171359
    },
    "CH89SpinOrbit": {
        "V_so": 5.18391,
        "r_so": 1.51027,
        "r_so_0": -1.8537,
        "a_so": 0.556892
    },
    "CH89ImagCentral": {
        "W_v0": 20.6477,
        "W_ve0": 81.1748,
        "W_vew": 25.6955,
        "W_s0": 16.1634,
        "W_st": 18.7566,
        "W_se0": 15.2451,
        "W_sew": 77.6791,
        "r_w": 1.16671,
        "r_w0": -0.151999,
        "a_w": 0.717214
    }
}

==> anc/CHUQFederal/181/modelErrors.json <==
{
    "ECS_p": 0.184216,
    "ECS_n": 0.56937,
    "APower_p": 0.713632,
    "APower_n": 0.6484
}

==> anc/CHUQFederal/181/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.9015,
        "V_t": 20.1151,
        "V_e": -0.408166,
        "r_o": 1.1517,
        "r_o_0": -0.0309371,
        "a_0": 0.741128
    },
    "CH89Coulomb": {
        "r_c": 0.865297,
        "r_c_0": 0.0609401
    },
    "CH89SpinOrbit": {
        "V_so": 5.37223,
        "r_so": 1.31396,
        "r_so_0": -0.900211,
        "a_so": 0.625238
    },
    "CH89ImagCentral": {
        "W_v0": 7.654,
        "W_ve0": 42.7259,
        "W_vew": 45.2453,
        "W_s0": 17.5039,
        "W_st": 31.8273,
        "W_se0": -2.43589,
        "W_sew": 48.9975,
        "r_w": 1.19725,
        "r_w0": 0.0172588,
        "a_w": 0.6437
    }
}

==> anc/CHUQFederal/182/modelErrors.json <==
{
    "ECS_p": 0.383769,
    "ECS_n": 0.354258,
    "APower_p": 0.647349,
    "APower_n": 0.482607
}

==> anc/CHUQFederal/182/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6739,
        "V_t": 19.5171,
        "V_e": -0.362112,
        "r_o": 1.18349,
        "r_o_0": -0.204247,
        "a_0": 0.738688
    },
    "CH89Coulomb": {
        "r_c": 1.28314,
        "r_c_0": 0.2867
    },
    "CH89SpinOrbit": {
        "V_so": 6.1479,
        "r_so": 1.17062,
        "r_so_0": -0.54159,
        "a_so": 0.64033
    },
    "CH89ImagCentral": {
        "W_v0": 17.0774,
        "W_ve0": 55.1547,
        "W_vew": 34.4441,
        "W_s0": 12.2548,
        "W_st": 25.3679,
        "W_se0": -5.05082,
        "W_sew": 73.3784,
        "r_w": 1.37462,
        "r_w0": -0.892006,
        "a_w": 0.76495
    }
}

==> anc/CHUQFederal/183/modelErrors.json <==
{
    "ECS_p": 0.5133,
    "ECS_n": 0.378349,
    "APower_p": 0.705848,
    "APower_n": 0.448699
}

==> anc/CHUQFederal/183/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.9457,
        "V_t": 18.0058,
        "V_e": -0.340505,
        "r_o": 1.16619,
        "r_o_0": -0.0280735,
        "a_0": 0.72966
    },
    "CH89Coulomb": {
        "r_c": 1.38979,
        "r_c_0": 0.147829
    },
    "CH89SpinOrbit": {
        "V_so": 5.51057,
        "r_so": 1.24687,
        "r_so_0": -0.875968,
        "a_so": 0.656165
    },
    "CH89ImagCentral": {
        "W_v0": 10.8717,
        "W_ve0": 40.6655,
        "W_vew": 22.6125,
        "W_s0": 9.59207,
        "W_st": 8.78383,
        "W_se0": 38.1035,
        "W_sew": 55.5719,
        "r_w": 1.22657,
        "r_w0": 0.0442705,
        "a_w": 0.683891
    }
}

==> anc/CHUQFederal/184/modelErrors.json <==
{
    "ECS_p": 0.336275,
    "ECS_n": 0.306342,
    "APower_p": 0.700685,
    "APower_n": 0.632412
}

==> anc/CHUQFederal/184/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.9279,
        "V_t": 23.7282,
        "V_e": -0.338321,
        "r_o": 1.16431,
        "r_o_0": -0.0563581,
        "a_0": 0.723861
    },
    "CH89Coulomb": {
        "r_c": 1.23916,
        "r_c_0": 0.102351
    },
    "CH89SpinOrbit": {
        "V_so": 5.35611,
        "r_so": 1.41813,
        "r_so_0": -1.35588,
        "a_so": 0.537729
    },
    "CH89ImagCentral": {
        "W_v0": 9.49979,
        "W_ve0": 24.1122,
        "W_vew": 20.7728,
        "W_s0": 9.97831,
        "W_st": 22.5077,
        "W_se0": 22.7532,
        "W_sew": 61.9814,
        "r_w": 1.2838,
        "r_w0": -0.396997,
        "a_w": 0.702683
    }
}

==> anc/CHUQFederal/185/modelErrors.json <==
{
    "ECS_p": 0.385417,
    "ECS_n": 0.369487,
    "APower_p": 0.954968,
    "APower_n": 0.450429
}

==> anc/CHUQFederal/185/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.141,
        "V_t": 20.4907,
        "V_e": -0.369619,
        "r_o": 1.1381,
        "r_o_0": -0.0408093,
        "a_0": 0.755994
    },
    "CH89Coulomb": {
        "r_c": 1.32554,
        "r_c_0": 0.0743634
    },
    "CH89SpinOrbit": {
        "V_so": 5.59197,
        "r_so": 1.20611,
        "r_so_0": -0.648984,
        "a_so": 0.593228
    },
    "CH89ImagCentral": {
        "W_v0": 3.3469,
        "W_ve0": -0.167044,
        "W_vew": 54.0452,
        "W_s0": 11.3022,
        "W_st": 28.122,
        "W_se0": 24.5882,
        "W_sew": 40.5636,
        "r_w": 1.25604,
        "r_w0": -0.59783,
        "a_w": 0.833581
    }
}

==> anc/CHUQFederal/186/modelErrors.json <==
{
    "ECS_p": 0.483368,
    "ECS_n": 0.329406,
    "APower_p": 0.723378,
    "APower_n": 0.798626
}

==> anc/CHUQFederal/186/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.6693,
        "V_t": 16.2589,
        "V_e": -0.329359,
        "r_o": 1.22165,
        "r_o_0": -0.232138,
        "a_0": 0.731532
    },
    "CH89Coulomb": {
        "r_c": 1.33706,
        "r_c_0": 0.310093
    },
    "CH89SpinOrbit": {
        "V_so": 5.30655,
        "r_so": 1.32667,
        "r_so_0": -0.875439,
        "a_so": 0.58631
    },
    "CH89ImagCentral": {
        "W_v0": 9.64635,
        "W_ve0": 58.7805,
        "W_vew": 10.1684,
        "W_s0": 11.8374,
        "W_st": 17.1594,
        "W_se0": 35.2239,
        "W_sew": 35.4101,
        "r_w": 1.27216,
        "r_w0": -0.301677,
        "a_w": 0.744563
    }
}

==> anc/CHUQFederal/187/modelErrors.json <==
{
    "ECS_p": 0.21631,
    "ECS_n": 0.37501,
    "APower_p": 0.658323,
    "APower_n": 0.681285
}

==> anc/CHUQFederal/187/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7209,
        "V_t": 20.8334,
        "V_e": -0.324331,
        "r_o": 1.22036,
        "r_o_0": -0.338013,
        "a_0": 0.707859
    },
    "CH89Coulomb": {
        "r_c": 1.32728,
        "r_c_0": 0.143785
    },
    "CH89SpinOrbit": {
        "V_so": 6.04828,
        "r_so": 1.26544,
        "r_so_0": -1.01474,
        "a_so": 0.581653
    },
    "CH89ImagCentral": {
        "W_v0": 6.01898,
        "W_ve0": 32.2998,
        "W_vew": 25.4418,
        "W_s0": 8.7115,
        "W_st": 14.8626,
        "W_se0": 55.8377,
        "W_sew": 56.3047,
        "r_w": 1.25411,
        "r_w0": -0.23091,
        "a_w": 0.785781
    }
}

==> anc/CHUQFederal/188/modelErrors.json <==
{
    "ECS_p": 0.274049,
    "ECS_n": 0.364011,
    "APower_p": 1.16294,
    "APower_n": 0.632241
}

==> anc/CHUQFederal/188/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.7747,
        "V_t": 16.2775,
        "V_e": -0.324131,
        "r_o": 1.1664,
        "r_o_0": 0.0248498,
        "a_0": 0.680001
    },
    "CH89Coulomb": {
        "r_c": 1.13358,
        "r_c_0": 0.101023
    },
    "CH89SpinOrbit": {
        "V_so": 5.20803,
        "r_so": 1.38238,
        "r_so_0": -1.42197,
        "a_so": 0.587021
    },
    "CH89ImagCentral": {
        "W_v0": 14.2136,
        "W_ve0": 32.6572,
        "W_vew": 32.7141,
        "W_s0": 7.82512,
        "W_st": 39.8374,
        "W_se0": 18.1226,
        "W_sew": 28.815,
        "r_w": 1.3549,
        "r_w0": -0.337706,
        "a_w": 0.630452
    }
}

==> anc/CHUQFederal/189/modelErrors.json <==
{
    "ECS_p": 0.343587,
    "ECS_n": 0.501212,
    "APower_p": 0.644409,
    "APower_n": 0.636911
}

==> anc/CHUQFederal/189/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.0449,
        "V_t": 16.0821,
        "V_e": -0.336084,
        "r_o": 1.17421,
        "r_o_0": -0.11303,
        "a_0": 0.763748
    },
    "CH89Coulomb": {
        "r_c": 1.39861,
        "r_c_0": 0.0552306
    },
    "CH89SpinOrbit": {
        "V_so": 5.08657,
        "r_so": 1.32647,
        "r_so_0": -0.903295,
        "a_so": 0.52799
    },
    "CH89ImagCentral": {
        "W_v0": 5.16572,
        "W_ve0": 39.2614,
        "W_vew": 3.56429,
        "W_s0": 12.5407,
        "W_st": 20.0275,
        "W_se0": 33.8487,
        "W_sew": 32.8416,
        "r_w": 1.31872,
        "r_w0": -0.560968,
        "a_w": 0.735014
    }
}

==> anc/CHUQFederal/19/modelErrors.json <==
{
    "ECS_p": 0.241256,
    "ECS_n": 0.420107,
    "APower_p": 0.737818,
    "APower_n": 0.739968
}

==> anc/CHUQFederal/19/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.3449,
        "V_t": 21.2859,
        "V_e": -0.38299,
        "r_o": 1.1573,
        "r_o_0": -0.150741,
        "a_0": 0.749716
    },
    "CH89Coulomb": {
        "r_c": 1.13285,
        "r_c_0": 0.254503
    },
    "CH89SpinOrbit": {
        "V_so": 5.66145,
        "r_so": 1.31567,
        "r_so_0": -1.36659,
        "a_so": 0.59525
    },
    "CH89ImagCentral": {
        "W_v0": 12.6084,
        "W_ve0": 76.7789,
        "W_vew": 60.3442,
        "W_s0": 5.84682,
        "W_st": 14.5681,
        "W_se0": 50.6634,
        "W_sew": 26.9863,
        "r_w": 1.39795,
        "r_w0": -0.503181,
        "a_w": 0.710505
    }
}

==> anc/CHUQFederal/190/modelErrors.json <==
{
    "ECS_p": 0.381201,
    "ECS_n": 0.329961,
    "APower_p": 1.00703,
    "APower_n": 0.661571
}

==> anc/CHUQFederal/190/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.0905,
        "V_t": 22.65,
        "V_e": -0.326807,
        "r_o": 1.16511,
        "r_o_0": -0.24364,
        "a_0": 0.722134
    },
    "CH89Coulomb": {
        "r_c": 1.02164,
        "r_c_0": 0.164687
    },
    "CH89SpinOrbit": {
        "V_so": 4.71153,
        "r_so": 1.27247,
        "r_so_0": -0.881638,
        "a_so": 0.518552
    },
    "CH89ImagCentral": {
        "W_v0": 7.39225,
        "W_ve0": 30.947,
        "W_vew": 3.21014,
        "W_s0": 14.7412,
        "W_st": 14.0045,
        "W_se0": 12.4053,
        "W_sew": 39.0389,
        "r_w": 1.29393,
        "r_w0": -0.36315,
        "a_w": 0.801585
    }
}

==> anc/CHUQFederal/191/modelErrors.json <==
{
    "ECS_p": 0.420325,
    "ECS_n": 0.345096,
    "APower_p": 0.714103,
    "APower_n": 0.689137
}

==> anc/CHUQFederal/191/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.2239,
        "V_t": 19.0473,
        "V_e": -0.389628,
        "r_o": 1.18757,
        "r_o_0": -0.0820167,
        "a_0": 0.708704
    },
    "CH89Coulomb": {
        "r_c": 1.22378,
        "r_c_0": 0.158305
    },
    "CH89SpinOrbit": {
        "V_so": 6.50942,
        "r_so": 1.33176,
        "r_so_0": -1.07698,
        "a_so": 0.550297
    },
    "CH89ImagCentral": {
        "W_v0": 10.1233,
        "W_ve0": 25.9438,
        "W_vew": 23.9656,
        "W_s0": 10.2323,
        "W_st": 23.4069,
        "W_se0": 27.0066,
        "W_sew": 35.3404,
        "r_w": 1.3262,
        "r_w0": -0.80991,
        "a_w": 0.684402
    }
}

==> anc/CHUQFederal/192/modelErrors.json <==
{
    "ECS_p": 0.306183,
    "ECS_n": 0.336296,
    "APower_p": 0.680225,
    "APower_n": 0.448116
}

==> anc/CHUQFederal/192/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.2764,
        "V_t": 14.2916,
        "V_e": -0.353551,
        "r_o": 1.15303,
        "r_o_0": -0.0357512,
        "a_0": 0.766903
    },
    "CH89Coulomb": {
        "r_c": 1.27149,
        "r_c_0": 0.185663
    },
    "CH89SpinOrbit": {
        "V_so": 5.24669,
        "r_so": 1.33937,
        "r_so_0": -1.076,
        "a_so": 0.625767
    },
    "CH89ImagCentral": {
        "W_v0": 20.1008,
        "W_ve0": 51.8519,
        "W_vew": 19.7567,
        "W_s0": 9.48271,
        "W_st": 31.512,
        "W_se0": 27.6896,
        "W_sew": 18.0557,
        "r_w": 1.28758,
        "r_w0": -0.119656,
        "a_w": 0.615629
    }
}

==> anc/CHUQFederal/193/modelErrors.json <==
{
    "ECS_p": 0.348211,
    "ECS_n": 0.230736,
    "APower_p": 0.70449,
    "APower_n": 0.626929
}

==> anc/CHUQFederal/193/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.2673,
        "V_t": 17.1523,
        "V_e": -0.299937,
        "r_o": 1.18698,
        "r_o_0": -0.0985543,
        "a_0": 0.747068
    },
    "CH89Coulomb": {
        "r_c": 1.3102,
        "r_c_0": 0.0230246
    },
    "CH89SpinOrbit": {
        "V_so": 5.51685,
        "r_so": 1.31192,
        "r_so_0": -1.13478,
        "a_so": 0.64569
    },
    "CH89ImagCentral": {
        "W_v0": 4.61351,
        "W_ve0": 36.0187,
        "W_vew": 42.7052,
        "W_s0": 10.3044,
        "W_st": 12.6302,
        "W_se0": 30.0284,
        "W_sew": 55.1526,
        "r_w": 1.24232,
        "r_w0": 0.0969048,
        "a_w": 0.697265
    }
}

==> anc/CHUQFederal/194/modelErrors.json <==
{
    "ECS_p": 0.279419,
    "ECS_n": 0.510933,
    "APower_p": 0.873124,
    "APower_n": 0.725851
}

==> anc/CHUQFederal/194/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.261,
        "V_t": 21.8939,
        "V_e": -0.3482,
        "r_o": 1.15293,
        "r_o_0": -0.0681368,
        "a_0": 0.732857
    },
    "CH89Coulomb": {
        "r_c": 1.24717,
        "r_c_0": 0.255916
    },
    "CH89SpinOrbit": {
        "V_so": 5.68166,
        "r_so": 1.27088,
        "r_so_0": -0.853888,
        "a_so": 0.635825
    },
    "CH89ImagCentral": {
        "W_v0": 18.6774,
        "W_ve0": 61.7323,
        "W_vew": 34.9825,
        "W_s0": 8.88279,
        "W_st": 16.4503,
        "W_se0": 35.215,
        "W_sew": 30.9683,
        "r_w": 1.36344,
        "r_w0": -0.711617,
        "a_w": 0.682241
    }
}

==> anc/CHUQFederal/195/modelErrors.json <==
{
    "ECS_p": 0.244293,
    "ECS_n": 0.48417,
    "APower_p": 0.735197,
    "APower_n": 0.693877
}

==> anc/CHUQFederal/195/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.4438,
        "V_t": 19.2158,
        "V_e": -0.368583,
        "r_o": 1.18535,
        "r_o_0": -0.12298,
        "a_0": 0.715809
    },
    "CH89Coulomb": {
        "r_c": 1.15314,
        "r_c_0": 0.158451
    },
    "CH89SpinOrbit": {
        "V_so": 4.35165,
        "r_so": 1.44886,
        "r_so_0": -1.60996,
        "a_so": 0.59249
    },
    "CH89ImagCentral": {
        "W_v0": 4.45605,
        "W_ve0": 20.6141,
        "W_vew": 13.1756,
        "W_s0": 14.8691,
        "W_st": 19.3806,
        "W_se0": 21.9177,
        "W_sew": 39.6828,
        "r_w": 1.16054,
        "r_w0": 0.0737298,
        "a_w": 0.671796
    }
}

==> anc/CHUQFederal/196/modelErrors.json <==
{
    "ECS_p": 0.348009,
    "ECS_n": 0.364851,
    "APower_p": 0.779035,
    "APower_n": 0.614876
}

==> anc/CHUQFederal/196/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.3962,
        "V_t": 17.4659,
        "V_e": -0.362172,
        "r_o": 1.21474,
        "r_o_0": -0.261281,
        "a_0": 0.734303
    },
    "CH89Coulomb": {
        "r_c": 1.29156,
        "r_c_0": 0.0593486
    },
    "CH89SpinOrbit": {
        "V_so": 5.40786,
        "r_so": 1.33364,
        "r_so_0": -1.20573,
        "a_so": 0.597896
    },
    "CH89ImagCentral": {
        "W_v0": 16.7847,
        "W_ve0": 42.8378,
        "W_vew": 16.4826,
        "W_s0": 18.2967,
        "W_st": 32.9288,
        "W_se0": -0.162222,
        "W_sew": 29.873,
        "r_w": 1.30907,
        "r_w0": -0.640792,
        "a_w": 0.7598
    }
}

==> anc/CHUQFederal/197/modelErrors.json <==
{
    "ECS_p": 0.373503,
    "ECS_n": 0.380391,
    "APower_p": 0.912149,
    "APower_n": 0.622525
}

==> anc/CHUQFederal/197/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6811,
        "V_t": 15.9758,
        "V_e": -0.361584,
        "r_o": 1.18182,
        "r_o_0": -0.127369,
        "a_0": 0.717543
    },
    "CH89Coulomb": {
        "r_c": 1.06428,
        "r_c_0": 0.223347
    },
    "CH89SpinOrbit": {
        "V_so": 6.00221,
        "r_so": 1.38637,
        "r_so_0": -1.6922,
        "a_so": 0.614678
    },
    "CH89ImagCentral": {
        "W_v0": 10.7023,
        "W_ve0": 47.9675,
        "W_vew": 33.951,
        "W_s0": 13.12,
        "W_st": 28.7021,
        "W_se0": 22.0882,
        "W_sew": 74.5357,
        "r_w": 1.30237,
        "r_w0": -0.811978,
        "a_w": 0.744247
    }
}

==> anc/CHUQFederal/198/modelErrors.json <==
{
    "ECS_p": 0.262933,
    "ECS_n": 0.360684,
    "APower_p": 0.820997,
    "APower_n": 0.846083
}

==> anc/CHUQFederal/198/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.0189,
        "V_t": 24.7489,
        "V_e": -0.37086,
        "r_o": 1.18452,
        "r_o_0": -0.178707,
        "a_0": 0.74842
    },
    "CH89Coulomb": {
        "r_c": 0.951354,
        "r_c_0": 0.0890474
    },
    "CH89SpinOrbit": {
        "V_so": 5.15712,
        "r_so": 1.3419,
        "r_so_0": -1.28492,
        "a_so": 0.594151
    },
    "CH89ImagCentral": {
        "W_v0": 13.6624,
        "W_ve0": 40.7908,
        "W_vew": 17.1511,
        "W_s0": 11.6196,
        "W_st": 25.332,
        "W_se0": 29.2291,
        "W_sew": 45.4577,
        "r_w": 1.25721,
        "r_w0": -0.430518,
        "a_w": 0.725707
    }
}

==> anc/CHUQFederal/199/modelErrors.json <==
{
    "ECS_p": 0.381405,
    "ECS_n": 0.265304,
    "APower_p": 0.734075,
    "APower_n": 0.449867
}

==> anc/CHUQFederal/199/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.6,
        "V_t": 16.6066,
        "V_e": -0.340689,
        "r_o": 1.19864,
        "r_o_0": -0.320483,
        "a_0": 0.760198
    },
    "CH89Coulomb": {
        "r_c": 1.21891,
        "r_c_0": 0.212859
    },
    "CH89SpinOrbit": {
        "V_so": 4.98027,
        "r_so": 1.34615,
        "r_so_0": -1.56206,
        "a_so": 0.610306
    },
    "CH89ImagCentral": {
        "W_v0": 10.6635,
        "W_ve0": 44.4555,
        "W_vew": 32.9402,
        "W_s0": 14.7228,
        "W_st": 30.18,
        "W_se0": 0.0101167,
        "W_sew": 45.9295,
        "r_w": 1.16476,
        "r_w0": 0.00503668,
        "a_w": 0.753107
    }
}

==> anc/CHUQFederal/2/modelErrors.json <==
{
    "ECS_p": 0.408493,
    "ECS_n": 0.533768,
    "APower_p": 0.87396,
    "APower_n": 0.90434
}

==> anc/CHUQFederal/2/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.0039,
        "V_t": 7.06835,
        "V_e": -0.225702,
        "r_o": 1.13738,
        "r_o_0": 0.0741978,
        "a_0": 0.717533
    },
    "CH89Coulomb": {
        "r_c": 1.48358,
        "r_c_0": 0.380512
    },
    "CH89SpinOrbit": {
        "V_so": 3.49852,
        "r_so": 1.39577,
        "r_so_0": -1.90639,
        "a_so": 0.656377
    },
    "CH89ImagCentral": {
        "W_v0": 8.87891,
        "W_ve0": 12.8563,
        "W_vew": 10.2101,
        "W_s0": 9.87034,
        "W_st": 36.2413,
        "W_se0": 15.6659,
        "W_sew": 12.7678,
        "r_w": 1.40695,
        "r_w0": -0.242907,
        "a_w": 0.609688
    }
}

==> anc/CHUQFederal/20/modelErrors.json <==
{
    "ECS_p": 0.251198,
    "ECS_n": 0.38335,
    "APower_p": 0.663425,
    "APower_n": 0.622046
}

==> anc/CHUQFederal/20/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.4289,
        "V_t": 19.7077,
        "V_e": -0.323507,
        "r_o": 1.13986,
        "r_o_0": 0.0759595,
        "a_0": 0.735242
    },
    "CH89Coulomb": {
        "r_c": 1.30559,
        "r_c_0": 0.125134
    },
    "CH89SpinOrbit": {
        "V_so": 5.45519,
        "r_so": 1.33009,
        "r_so_0": -1.09412,
        "a_so": 0.583329
    },
    "CH89ImagCentral": {
        "W_v0": 15.203,
        "W_ve0": 86.0424,
        "W_vew": 35.3728,
        "W_s0": 14.6971,
        "W_st": 24.4944,
        "W_se0": 14.8342,
        "W_sew": 63.9684,
        "r_w": 1.2536,
        "r_w0": -0.240214,
        "a_w": 0.655657
    }
}

==> anc/CHUQFederal/200/modelErrors.json <==
{
    "ECS_p": 0.503196,
    "ECS_n": 0.426004,
    "APower_p": 0.771745,
    "APower_n": 0.784351
}

==> anc/CHUQFederal/200/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.5958,
        "V_t": 19.4826,
        "V_e": -0.344221,
        "r_o": 1.17687,
        "r_o_0": 0.0105374,
        "a_0": 0.643482
    },
    "CH89Coulomb": {
        "r_c": 1.333,
        "r_c_0": 0.350136
    },
    "CH89SpinOrbit": {
        "V_so": 4.58748,
        "r_so": 1.29908,
        "r_so_0": -1.13927,
        "a_so": 0.563305
    },
    "CH89ImagCentral": {
        "W_v0": 13.5616,
        "W_ve0": 55.7274,
        "W_vew": 38.1443,
        "W_s0": 11.0028,
        "W_st": 18.6455,
        "W_se0": 10.1082,
        "W_sew": 82.7454,
        "r_w": 1.38497,
        "r_w0": -0.998633,
        "a_w": 0.787133
    }
}

==> anc/CHUQFederal/201/modelErrors.json <==
{
    "ECS_p": 0.327168,
    "ECS_n": 0.584355,
    "APower_p": 0.702244,
    "APower_n": 0.573928
}

==> anc/CHUQFederal/201/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.0453,
        "V_t": 13.896,
        "V_e": -0.294232,
        "r_o": 1.15516,
        "r_o_0": -0.179601,
        "a_0": 0.756539
    },
    "CH89Coulomb": {
        "r_c": 1.3107,
        "r_c_0": 0.132801
    },
    "CH89SpinOrbit": {
        "V_so": 5.83641,
        "r_so": 1.32761,
        "r_so_0": -1.37689,
        "a_so": 0.581188
    },
    "CH89ImagCentral": {
        "W_v0": 4.7872,
        "W_ve0": 19.9259,
        "W_vew": 32.5374,
        "W_s0": 8.38247,
        "W_st": 15.687,
        "W_se0": 66.1297,
        "W_sew": 43.1282,
        "r_w": 1.26278,
        "r_w0": -0.389459,
        "a_w": 0.766043
    }
}

==> anc/CHUQFederal/202/modelErrors.json <==
{
    "ECS_p": 0.399587,
    "ECS_n": 0.424802,
    "APower_p": 0.506895,
    "APower_n": 0.461499
}

==> anc/CHUQFederal/202/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.3341,
        "V_t": 15.9986,
        "V_e": -0.355287,
        "r_o": 1.19688,
        "r_o_0": -0.156944,
        "a_0": 0.713325
    },
    "CH89Coulomb": {
        "r_c": 1.24716,
        "r_c_0": -0.0577085
    },
    "CH89SpinOrbit": {
        "V_so": 5.20779,
        "r_so": 1.44388,
        "r_so_0": -1.81189,
        "a_so": 0.566804
    },
    "CH89ImagCentral": {
        "W_v0": 7.16028,
        "W_ve0": 35.2527,
        "W_vew": 24.5575,
        "W_s0": 12.3915,
        "W_st": 26.1051,
        "W_se0": 27.2609,
        "W_sew": 39.6566,
        "r_w": 1.21597,
        "r_w0": -0.125501,
        "a_w": 0.659327
    }
}

==> anc/CHUQFederal/203/modelErrors.json <==
{
    "ECS_p": 0.354824,
    "ECS_n": 0.403524,
    "APower_p": 0.746718,
    "APower_n": 0.653206
}

==> anc/CHUQFederal/203/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.6067,
        "V_t": 10.6471,
        "V_e": -0.365804,
        "r_o": 1.22406,
        "r_o_0": -0.15418,
        "a_0": 0.720947
    },
    "CH89Coulomb": {
        "r_c": 1.2127,
        "r_c_0": 0.00977377
    },
    "CH89SpinOrbit": {
        "V_so": 4.44184,
        "r_so": 1.2861,
        "r_so_0": -0.86094,
        "a_so": 0.588515
    },
    "CH89ImagCentral": {
        "W_v0": 18.3047,
        "W_ve0": 48.5114,
        "W_vew": 8.57478,
        "W_s0": 12.745,
        "W_st": 12.449,
        "W_se0": 37.2335,
        "W_sew": 20.7622,
        "r_w": 1.26317,
        "r_w0": -0.33184,
        "a_w": 0.625909
    }
}

==> anc/CHUQFederal/204/modelErrors.json <==
{
    "ECS_p": 0.243906,
    "ECS_n": 0.481378,
    "APower_p": 0.797952,
    "APower_n": 0.361191
}

==> anc/CHUQFederal/204/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.2171,
        "V_t": 17.2812,
        "V_e": -0.376269,
        "r_o": 1.16626,
        "r_o_0": -0.0601856,
        "a_0": 0.733478
    },
    "CH89Coulomb": {
        "r_c": 1.28132,
        "r_c_0": 0.0267593
    },
    "CH89SpinOrbit": {
        "V_so": 5.97955,
        "r_so": 1.23438,
        "r_so_0": -0.542156,
        "a_so": 0.613021
    },
    "CH89ImagCentral": {
        "W_v0": 10.9402,
        "W_ve0": 33.8772,
        "W_vew": 42.8997,
        "W_s0": 13.3514,
        "W_st": 23.081,
        "W_se0": 4.78575,
        "W_sew": 42.0733,
        "r_w": 1.37005,
        "r_w0": -0.716336,
        "a_w": 0.691501
    }
}

==> anc/CHUQFederal/205/modelErrors.json <==
{
    "ECS_p": 0.360309,
    "ECS_n": 0.480224,
    "APower_p": 0.898488,
    "APower_n": 0.581119
}

==> anc/CHUQFederal/205/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.4607,
        "V_t": 12.351,
        "V_e": -0.382159,
        "r_o": 1.18048,
        "r_o_0": -0.0822455,
        "a_0": 0.704145
    },
    "CH89Coulomb": {
        "r_c": 1.44797,
        "r_c_0": 0.196502
    },
    "CH89SpinOrbit": {
        "V_so": 5.19689,
        "r_so": 1.36695,
        "r_so_0": -1.16338,
        "a_so": 0.530039
    },
    "CH89ImagCentral": {
        "W_v0": 6.11775,
        "W_ve0": -18.4454,
        "W_vew": 22.9841,
        "W_s0": 11.3959,
        "W_st": 16.5763,
        "W_se0": -11.0424,
        "W_sew": 57.5524,
        "r_w": 1.23774,
        "r_w0": -0.0627407,
        "a_w": 0.700785
    }
}

==> anc/CHUQFederal/206/modelErrors.json <==
{
    "ECS_p": 0.437407,
    "ECS_n": 0.51395,
    "APower_p": 0.745414,
    "APower_n": 0.430737
}

==> anc/CHUQFederal/206/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.5859,
        "V_t": 17.57,
        "V_e": -0.363325,
        "r_o": 1.18715,
        "r_o_0": -0.0744232,
        "a_0": 0.69304
    },
    "CH89Coulomb": {
        "r_c": 1.31049,
        "r_c_0": 0.225966
    },
    "CH89SpinOrbit": {
        "V_so": 5.18153,
        "r_so": 1.09552,
        "r_so_0": -0.173326,
        "a_so": 0.659615
    },
    "CH89ImagCentral": {
        "W_v0": 5.29783,
        "W_ve0": 8.4972,
        "W_vew": 17.8403,
        "W_s0": 8.25441,
        "W_st": 12.7382,
        "W_se0": 60.7677,
        "W_sew": 46.5638,
        "r_w": 1.29254,
        "r_w0": -0.528332,
        "a_w": 0.739196
    }
}

==> anc/CHUQFederal/207/modelErrors.json <==
{
    "ECS_p": 0.379799,
    "ECS_n": 0.318465,
    "APower_p": 0.928856,
    "APower_n": 0.616537
}

==> anc/CHUQFederal/207/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.8118,
        "V_t": 12.1617,
        "V_e": -0.371473,
        "r_o": 1.19283,
        "r_o_0": -0.276162,
        "a_0": 0.742002
    },
    "CH89Coulomb": {
        "r_c": 1.29035,
        "r_c_0": 0.0867104
    },
    "CH89SpinOrbit": {
        "V_so": 5.9061,
        "r_so": 1.37794,
        "r_so_0": -1.65583,
        "a_so": 0.531078
    },
    "CH89ImagCentral": {
        "W_v0": 6.56065,
        "W_ve0": -8.21639,
        "W_vew": 40.1352,
        "W_s0": 6.96281,
        "W_st": 24.4094,
        "W_se0": 24.7227,
        "W_sew": 61.3531,
        "r_w": 1.43001,
        "r_w0": -0.763658,
        "a_w": 0.779118
    }
}

==> anc/CHUQFederal/21/modelErrors.json <==
{
    "ECS_p": 0.293866,
    "ECS_n": 0.405677,
    "APower_p": 0.722374,
    "APower_n": 0.722313
}

==> anc/CHUQFederal/21/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.7497,
        "V_t": 21.7971,
        "V_e": -0.399837,
        "r_o": 1.10081,
        "r_o_0": 0.0787233,
        "a_0": 0.730954
    },
    "CH89Coulomb": {
        "r_c": 1.14595,
        "r_c_0": -0.0014943
    },
    "CH89SpinOrbit": {
        "V_so": 4.9127,
        "r_so": 1.33182,
        "r_so_0": -1.35867,
        "a_so": 0.543887
    },
    "CH89ImagCentral": {
        "W_v0": 7.38338,
        "W_ve0": 36.6238,
        "W_vew": 27.9261,
        "W_s0": 8.11381,
        "W_st": 13.6734,
        "W_se0": 43.0991,
        "W_sew": 29.1166,
        "r_w": 1.37284,
        "r_w0": -0.650336,
        "a_w": 0.7546
    }
}

==> anc/CHUQFederal/22/modelErrors.json <==
{
    "ECS_p": 0.302785,
    "ECS_n": 0.667486,
    "APower_p": 0.882343,
    "APower_n": 1.03541
}

==> anc/CHUQFederal/22/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.5618,
        "V_t": 22.694,
        "V_e": -0.353067,
        "r_o": 1.20526,
        "r_o_0": -0.202601,
        "a_0": 0.717066
    },
    "CH89Coulomb": {
        "r_c": 1.20734,
        "r_c_0": 0.225319
    },
    "CH89SpinOrbit": {
        "V_so": 6.0004,
        "r_so": 1.25984,
        "r_so_0": -0.646941,
        "a_so": 0.571131
    },
    "CH89ImagCentral": {
        "W_v0": 11.8736,
        "W_ve0": 25.4832,
        "W_vew": 40.3561,
        "W_s0": 10.3621,
        "W_st": 10.8105,
        "W_se0": 11.2205,
        "W_sew": 62.9043,
        "r_w": 1.19084,
        "r_w0": 0.00675902,
        "a_w": 0.718741
    }
}

==> anc/CHUQFederal/23/modelErrors.json <==
{
    "ECS_p": 0.395808,
    "ECS_n": 0.419189,
    "APower_p": 0.718202,
    "APower_n": 0.444771
}

==> anc/CHUQFederal/23/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.4196,
        "V_t": 18.4901,
        "V_e": -0.323536,
        "r_o": 1.19357,
        "r_o_0": -0.0506423,
        "a_0": 0.730551
    },
    "CH89Coulomb": {
        "r_c": 1.31473,
        "r_c_0": 0.282038
    },
    "CH89SpinOrbit": {
        "V_so": 3.79884,
        "r_so": 1.26687,
        "r_so_0": -1.10886,
        "a_so": 0.560402
    },
    "CH89ImagCentral": {
        "W_v0": 7.61979,
        "W_ve0": 66.8936,
        "W_vew": 23.4406,
        "W_s0": 21.133,
        "W_st": 14.2298,
        "W_se0": -2.0795,
        "W_sew": 64.9669,
        "r_w": 1.32071,
        "r_w0": -0.717131,
        "a_w": 0.669237
    }
}

==> anc/CHUQFederal/24/modelErrors.json <==
{
    "ECS_p": 0.402852,
    "ECS_n": 0.494518,
    "APower_p": 0.707378,
    "APower_n": 0.653271
}

==> anc/CHUQFederal/24/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.483,
        "V_t": 14.1,
        "V_e": -0.308431,
        "r_o": 1.16165,
        "r_o_0": -0.0180576,
        "a_0": 0.742865
    },
    "CH89Coulomb": {
        "r_c": 1.36865,
        "r_c_0": 0.127699
    },
    "CH89SpinOrbit": {
        "V_so": 4.64774,
        "r_so": 1.32551,
        "r_so_0": -1.10913,
        "a_so": 0.621306
    },
    "CH89ImagCentral": {
        "W_v0": 15.6085,
        "W_ve0": 51.1665,
        "W_vew": 22.3946,
        "W_s0": 8.45703,
        "W_st": 4.91551,
        "W_se0": 34.5977,
        "W_sew": 14.9387,
        "r_w": 1.38617,
        "r_w0": -0.284276,
        "a_w": 0.601543
    }
}

==> anc/CHUQFederal/25/modelErrors.json <==
{
    "ECS_p": 0.470252,
    "ECS_n": 0.39145,
    "APower_p": 0.801909,
    "APower_n": 0.496437
}

==> anc/CHUQFederal/25/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.0554,
        "V_t": 16.1231,
        "V_e": -0.345635,
        "r_o": 1.17322,
        "r_o_0": -0.0133341,
        "a_0": 0.711892
    },
    "CH89Coulomb": {
        "r_c": 1.35639,
        "r_c_0": 0.295193
    },
    "CH89SpinOrbit": {
        "V_so": 5.21196,
        "r_so": 1.13954,
        "r_so_0": -0.0767398,
        "a_so": 0.55997
    },
    "CH89ImagCentral": {
        "W_v0": 2.92065,
        "W_ve0": 0.482324,
        "W_vew": 4.4522,
        "W_s0": 10.4327,
        "W_st": 16.8868,
        "W_se0": 48.5311,
        "W_sew": 54.227,
        "r_w": 1.258,
        "r_w0": -0.404466,
        "a_w": 0.745266
    }
}

==> anc/CHUQFederal/26/modelErrors.json <==
{
    "ECS_p": 0.366502,
    "ECS_n": 0.443372,
    "APower_p": 0.662961,
    "APower_n": 0.403753
}

==> anc/CHUQFederal/26/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6215,
        "V_t": 17.818,
        "V_e": -0.335069,
        "r_o": 1.13899,
        "r_o_0": -0.100581,
        "a_0": 0.754532
    },
    "CH89Coulomb": {
        "r_c": 1.31856,
        "r_c_0": 0.0715445
    },
    "CH89SpinOrbit": {
        "V_so": 5.27055,
        "r_so": 1.13693,
        "r_so_0": -0.513419,
        "a_so": 0.526058
    },
    "CH89ImagCentral": {
        "W_v0": 9.34882,
        "W_ve0": 29.3168,
        "W_vew": 13.1716,
        "W_s0": 11.7582,
        "W_st": 15.9915,
        "W_se0": 16.0637,
        "W_sew": 28.109,
        "r_w": 1.39673,
        "r_w0": -0.584226,
        "a_w": 0.749926
    }
}

==> anc/CHUQFederal/27/modelErrors.json <==
{
    "ECS_p": 0.2585,
    "ECS_n": 0.267912,
    "APower_p": 0.766499,
    "APower_n": 0.618806
}

==> anc/CHUQFederal/27/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.4991,
        "V_t": 20.589,
        "V_e": -0.392539,
        "r_o": 1.17884,
        "r_o_0": -0.252234,
        "a_0": 0.772308
    },
    "CH89Coulomb": {
        "r_c": 1.24852,
        "r_c_0": 0.263683
    },
    "CH89SpinOrbit": {
        "V_so": 5.22604,
        "r_so": 1.30472,
        "r_so_0": -0.988297,
        "a_so": 0.453169
    },
    "CH89ImagCentral": {
        "W_v0": 9.99841,
        "W_ve0": 61.4077,
        "W_vew": 18.1125,
        "W_s0": 13.0296,
        "W_st": 24.6924,
        "W_se0": 17.076,
        "W_sew": 59.128,
        "r_w": 1.27211,
        "r_w0": -0.305542,
        "a_w": 0.706871
    }
}

==> anc/CHUQFederal/28/modelErrors.json <==
{
    "ECS_p": 0.27043,
    "ECS_n": 0.49264,
    "APower_p": 0.737199,
    "APower_n": 0.681
}

==> anc/CHUQFederal/28/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.9132,
        "V_t": 21.2024,
        "V_e": -0.381144,
        "r_o": 1.1898,
        "r_o_0": -0.228833,
        "a_0": 0.705099
    },
    "CH89Coulomb": {
        "r_c": 1.22958,
        "r_c_0": 0.0798165
    },
    "CH89SpinOrbit": {
        "V_so": 4.88682,
        "r_so": 1.42587,
        "r_so_0": -1.54255,
        "a_so": 0.590883
    },
    "CH89ImagCentral": {
        "W_v0": 11.6751,
        "W_ve0": 41.5553,
        "W_vew": 42.687,
        "W_s0": 8.77996,
        "W_st": 13.2018,
        "W_se0": 31.0652,
        "W_sew": 40.3833,
        "r_w": 1.31607,
        "r_w0": -0.487417,
        "a_w": 0.723326
    }
}

==> anc/CHUQFederal/29/modelErrors.json <==
{
    "ECS_p": 0.347309,
    "ECS_n": 0.282275,
    "APower_p": 0.774089,
    "APower_n": 0.618668
}

==> anc/CHUQFederal/29/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.0815,
        "V_t": 19.5319,
        "V_e": -0.364761,
        "r_o": 1.19262,
        "r_o_0": -0.28191,
        "a_0": 0.75756
    },
    "CH89Coulomb": {
        "r_c": 1.54037,
        "r_c_0": -0.0507345
    },
    "CH89SpinOrbit": {
        "V_so": 4.97812,
        "r_so": 1.36488,
        "r_so_0": -1.32202,
        "a_so": 0.52157
    },
    "CH89ImagCentral": {
        "W_v0": 13.7921,
        "W_ve0": 53.7008,
        "W_vew": 20.7769,
        "W_s0": 7.22157,
        "W_st": 15.4263,
        "W_se0": 45.364,
        "W_sew": 19.1498,
        "r_w": 1.16498,
        "r_w0": 0.032907,
        "a_w": 0.787035
    }
}

==> anc/CHUQFederal/3/modelErrors.json <==
{
    "ECS_p": 0.263144,
    "ECS_n": 0.377292,
    "APower_p": 0.808549,
    "APower_n": 0.654306
}

==> anc/CHUQFederal/3/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.7833,
        "V_t": 20.4082,
        "V_e": -0.401419,
        "r_o": 1.17761,
        "r_o_0": -0.271512,
        "a_0": 0.77664
    },
    "CH89Coulomb": {
        "r_c": 1.32874,
        "r_c_0": 0.222006
    },
    "CH89SpinOrbit": {
        "V_so": 5.43079,
        "r_so": 1.25257,
        "r_so_0": -0.899318,
        "a_so": 0.586703
    },
    "CH89ImagCentral": {
        "W_v0": 7.1133,
        "W_ve0": 21.7953,
        "W_vew": 16.2123,
        "W_s0": 12.2276,
        "W_st": 23.5801,
        "W_se0": 9.33929,
        "W_sew": 36.0055,
        "r_w": 1.3955,
        "r_w0": -0.396828,
        "a_w": 0.598206
    }
}

==> anc/CHUQFederal/30/modelErrors.json <==
{
    "ECS_p": 0.35437,
    "ECS_n": 0.351599,
    "APower_p": 0.97999,
    "APower_n": 0.543724
}

==> anc/CHUQFederal/30/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.5547,
        "V_t": 21.3793,
        "V_e": -0.368756,
        "r_o": 1.182,
        "r_o_0": -0.12914,
        "a_0": 0.725149
    },
    "CH89Coulomb": {
        "r_c": 1.18596,
        "r_c_0": 0.122494
    },
    "CH89SpinOrbit": {
        "V_so": 4.65167,
        "r_so": 1.36223,
        "r_so_0": -1.14444,
        "a_so": 0.645942
    },
    "CH89ImagCentral": {
        "W_v0": 20.2062,
        "W_ve0": 92.4837,
        "W_vew": 31.4956,
        "W_s0": 12.9912,
        "W_st": 13.3182,
        "W_se0": 22.377,
        "W_sew": 78.8914,
        "r_w": 1.3686,
        "r_w0": -0.952931,
        "a_w": 0.718934
    }
}

==> anc/CHUQFederal/31/modelErrors.json <==
{
    "ECS_p": 0.350072,
    "ECS_n": 0.33204,
    "APower_p": 0.815812,
    "APower_n": 0.613129
}

==> anc/CHUQFederal/31/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 60.4066,
        "V_t": 21.2367,
        "V_e": -0.401508,
        "r_o": 1.19461,
        "r_o_0": -0.377043,
        "a_0": 0.771522
    },
    "CH89Coulomb": {
        "r_c": 1.13998,
        "r_c_0": -0.0120964
    },
    "CH89SpinOrbit": {
        "V_so": 5.15585,
        "r_so": 1.09583,
        "r_so_0": -0.248258,
        "a_so": 0.558994
    },
    "CH89ImagCentral": {
        "W_v0": 4.76227,
        "W_ve0": 48.5381,
        "W_vew": 2.74218,
        "W_s0": 14.2894,
        "W_st": 15.4269,
        "W_se0": 22.4764,
        "W_sew": 49.2028,
        "r_w": 1.25157,
        "r_w0": -0.426017,
        "a_w": 0.754739
    }
}

==> anc/CHUQFederal/32/modelErrors.json <==
{
    "ECS_p": 0.372625,
    "ECS_n": 0.375461,
    "APower_p": 0.598701,
    "APower_n": 0.546962
}

==> anc/CHUQFederal/32/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.0679,
        "V_t": 18.4035,
        "V_e": -0.370494,
        "r_o": 1.15529,
        "r_o_0": -0.035439,
        "a_0": 0.749916
    },
    "CH89Coulomb": {
        "r_c": 1.22159,
        "r_c_0": 0.238361
    },
    "CH89SpinOrbit": {
        "V_so": 5.29689,
        "r_so": 1.18876,
        "r_so_0": -0.373666,
        "a_so": 0.496922
    },
    "CH89ImagCentral": {
        "W_v0": 5.93038,
        "W_ve0": 29.3763,
        "W_vew": 40.6537,
        "W_s0": 11.5426,
        "W_st": 20.8945,
        "W_se0": 24.7663,
        "W_sew": 36.5173,
        "r_w": 1.39542,
        "r_w0": -0.760153,
        "a_w": 0.713787
    }
}

==> anc/CHUQFederal/33/modelErrors.json <==
{
    "ECS_p": 0.241232,
    "ECS_n": 0.289184,
    "APower_p": 0.678364,
    "APower_n": 0.696382
}

==> anc/CHUQFederal/33/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.5954,
        "V_t": 18.4072,
        "V_e": -0.354785,
        "r_o": 1.21258,
        "r_o_0": -0.222889,
        "a_0": 0.718976
    },
    "CH89Coulomb": {
        "r_c": 1.35895,
        "r_c_0": 0.211903
    },
    "CH89SpinOrbit": {
        "V_so": 6.15238,
        "r_so": 1.19553,
        "r_so_0": -0.404389,
        "a_so": 0.618515
    },
    "CH89ImagCentral": {
        "W_v0": 5.01214,
        "W_ve0": 26.8324,
        "W_vew": 12.8127,
        "W_s0": 16.4938,
        "W_st": 21.0532,
        "W_se0": -4.10842,
        "W_sew": 47.9962,
        "r_w": 1.19357,
        "r_w0": 0.0327943,
        "a_w": 0.75187
    }
}

==> anc/CHUQFederal/34/modelErrors.json <==
{
    "ECS_p": 0.390385,
    "ECS_n": 0.419116,
    "APower_p": 0.721839,
    "APower_n": 0.667533
}

==> anc/CHUQFederal/34/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.42,
        "V_t": 13.4093,
        "V_e": -0.326179,
        "r_o": 1.17941,
        "r_o_0": -0.191823,
        "a_0": 0.746896
    },
    "CH89Coulomb": {
        "r_c": 0.977111,
        "r_c_0": -0.0637879
    },
    "CH89SpinOrbit": {
        "V_so": 5.28226,
        "r_so": 1.2962,
        "r_so_0": -0.827757,
        "a_so": 0.60726
    },
    "CH89ImagCentral": {
        "W_v0": 12.1584,
        "W_ve0": 38.8999,
        "W_vew": 12.5882,
        "W_s0": 15.665,
        "W_st": 31.0528,
        "W_se0": 5.20679,
        "W_sew": 48.8714,
        "r_w": 1.20175,
        "r_w0": 0.0738172,
        "a_w": 0.669918
    }
}

==> anc/CHUQFederal/35/modelErrors.json <==
{
    "ECS_p": 0.361107,
    "ECS_n": 0.41969,
    "APower_p": 0.824008,
    "APower_n": 0.382948
}

==> anc/CHUQFederal/35/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.3015,
        "V_t": 23.3732,
        "V_e": -0.389287,
        "r_o": 1.18654,
        "r_o_0": -0.205622,
        "a_0": 0.731008
    },
    "CH89Coulomb": {
        "r_c": 1.35601,
        "r_c_0": 0.136009
    },
    "CH89SpinOrbit": {
        "V_so": 5.87767,
        "r_so": 1.31804,
        "r_so_0": -1.01476,
        "a_so": 0.582451
    },
    "CH89ImagCentral": {
        "W_v0": 11.3433,
        "W_ve0": 51.4286,
        "W_vew": 32.4155,
        "W_s0": 10.394,
        "W_st": 14.1728,
        "W_se0": 75.2392,
        "W_sew": 54.0826,
        "r_w": 1.11359,
        "r_w0": -0.0186425,
        "a_w": 0.719443
    }
}

==> anc/CHUQFederal/36/modelErrors.json <==
{
    "ECS_p": 0.242099,
    "ECS_n": 0.408942,
    "APower_p": 0.78996,
    "APower_n": 0.473203
}

==> anc/CHUQFederal/36/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.2348,
        "V_t": 20.3204,
        "V_e": -0.295093,
        "r_o": 1.1848,
        "r_o_0": -0.156333,
        "a_0": 0.74717
    },
    "CH89Coulomb": {
        "r_c": 1.22818,
        "r_c_0": -0.00761479
    },
    "CH89SpinOrbit": {
        "V_so": 5.6726,
        "r_so": 1.35386,
        "r_so_0": -1.35722,
        "a_so": 0.625397
    },
    "CH89ImagCentral": {
        "W_v0": 17.2014,
        "W_ve0": 52.5509,
        "W_vew": 38.6541,
        "W_s0": 11.8297,
        "W_st": 23.7607,
        "W_se0": 3.6274,
        "W_sew": 47.2808,
        "r_w": 1.30869,
        "r_w0": -0.206556,
        "a_w": 0.654352
    }
}

==> anc/CHUQFederal/37/modelErrors.json <==
{
    "ECS_p": 0.311874,
    "ECS_n": 0.455263,
    "APower_p": 0.901405,
    "APower_n": 0.347449
}

==> anc/CHUQFederal/37/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.6862,
        "V_t": 15.9198,
        "V_e": -0.311825,
        "r_o": 1.23132,
        "r_o_0": -0.294222,
        "a_0": 0.729768
    },
    "CH89Coulomb": {
        "r_c": 1.32673,
        "r_c_0": 0.390908
    },
    "CH89SpinOrbit": {
        "V_so": 4.4467,
        "r_so": 1.42548,
        "r_so_0": -1.28149,
        "a_so": 0.582954
    },
    "CH89ImagCentral": {
        "W_v0": 5.38039,
        "W_ve0": 55.9417,
        "W_vew": 24.4794,
        "W_s0": 17.9298,
        "W_st": 20.3567,
        "W_se0": -4.18146,
        "W_sew": 52.4841,
        "r_w": 1.17787,
        "r_w0": 0.124476,
        "a_w": 0.744133
    }
}

==> anc/CHUQFederal/38/modelErrors.json <==
{
    "ECS_p": 0.351403,
    "ECS_n": 0.44493,
    "APower_p": 0.670907,
    "APower_n": 0.586113
}

==> anc/CHUQFederal/38/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.2516,
        "V_t": 20.5438,
        "V_e": -0.368362,
        "r_o": 1.18036,
        "r_o_0": -0.0628314,
        "a_0": 0.72284
    },
    "CH89Coulomb": {
        "r_c": 1.28353,
        "r_c_0": 0.0203893
    },
    "CH89SpinOrbit": {
        "V_so": 5.32467,
        "r_so": 1.25243,
        "r_so_0": -0.590067,
        "a_so": 0.616643
    },
    "CH89ImagCentral": {
        "W_v0": 4.03666,
        "W_ve0": 47.6028,
        "W_vew": 20.2353,
        "W_s0": 11.8885,
        "W_st": 14.0988,
        "W_se0": 58.8116,
        "W_sew": 51.5491,
        "r_w": 1.30204,
        "r_w0": -0.701739,
        "a_w": 0.717864
    }
}

==> anc/CHUQFederal/39/modelErrors.json <==
{
    "ECS_p": 0.400572,
    "ECS_n": 0.41681,
    "APower_p": 0.784928,
    "APower_n": 0.937258
}

==> anc/CHUQFederal/39/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.3195,
        "V_t": 12.3964,
        "V_e": -0.370668,
        "r_o": 1.17412,
        "r_o_0": -0.0780017,
        "a_0": 0.747124
    },
    "CH89Coulomb": {
        "r_c": 1.18721,
        "r_c_0": 0.0132089
    },
    "CH89SpinOrbit": {
        "V_so": 4.39156,
        "r_so": 1.28177,
        "r_so_0": -1.07013,
        "a_so": 0.540951
    },
    "CH89ImagCentral": {
        "W_v0": 8.9581,
        "W_ve0": 32.2142,
        "W_vew": 20.0104,
        "W_s0": 13.6199,
        "W_st": 24.8449,
        "W_se0": 19.2962,
        "W_sew": 29.1185,
        "r_w": 1.19634,
        "r_w0": 0.138375,
        "a_w": 0.644659
    }
}

==> anc/CHUQFederal/4/modelErrors.json <==
{
    "ECS_p": 0.360873,
    "ECS_n": 0.737768,
    "APower_p": 0.796427,
    "APower_n": 0.554253
}

==> anc/CHUQFederal/4/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.2933,
        "V_t": 14.8947,
        "V_e": -0.395244,
        "r_o": 1.17307,
        "r_o_0": -0.119476,
        "a_0": 0.722834
    },
    "CH89Coulomb": {
        "r_c": 0.951285,
        "r_c_0": -0.0101981
    },
    "CH89SpinOrbit": {
        "V_so": 5.7926,
        "r_so": 1.33748,
        "r_so_0": -1.23497,
        "a_so": 0.605475
    },
    "CH89ImagCentral": {
        "W_v0": 21.3255,
        "W_ve0": 54.4693,
        "W_vew": 26.1273,
        "W_s0": 8.51898,
        "W_st": 17.5126,
        "W_se0": 67.7164,
        "W_sew": 68.7909,
        "r_w": 1.28863,
        "r_w0": -0.501877,
        "a_w": 0.698753
    }
}

==> anc/CHUQFederal/40/modelErrors.json <==
{
    "ECS_p": 0.358587,
    "ECS_n": 0.367664,
    "APower_p": 0.828808,
    "APower_n": 0.558386
}

==> anc/CHUQFederal/40/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.7828,
        "V_t": 15.7081,
        "V_e": -0.290423,
        "r_o": 1.17551,
        "r_o_0": -0.0356078,
        "a_0": 0.678092
    },
    "CH89Coulomb": {
        "r_c": 1.41028,
        "r_c_0": 0.156611
    },
    "CH89SpinOrbit": {
        "V_so": 4.27916,
        "r_so": 1.28017,
        "r_so_0": -0.661925,
        "a_so": 0.572274
    },
    "CH89ImagCentral": {
        "W_v0": 17.728,
        "W_ve0": 87.8104,
        "W_vew": 50.6419,
        "W_s0": 13.3171,
        "W_st": 30.1565,
        "W_se0": 2.36662,
        "W_sew": 50.7992,
        "r_w": 1.2774,
        "r_w0": -0.335061,
        "a_w": 0.630059
    }
}

==> anc/CHUQFederal/41/modelErrors.json <==
{
    "ECS_p": 0.388432,
    "ECS_n": 0.272237,
    "APower_p": 0.576874,
    "APower_n": 0.465187
}

==> anc/CHUQFederal/41/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.2697,
        "V_t": 15.9288,
        "V_e": -0.354129,
        "r_o": 1.17965,
        "r_o_0": -0.133989,
        "a_0": 0.759777
    },
    "CH89Coulomb": {
        "r_c": 1.25846,
        "r_c_0": 0.0381799
    },
    "CH89SpinOrbit": {
        "V_so": 5.76916,
        "r_so": 1.25291,
        "r_so_0": -0.702613,
        "a_so": 0.600006
    },
    "CH89ImagCentral": {
        "W_v0": 3.77483,
        "W_ve0": 46.8335,
        "W_vew": 44.4899,
        "W_s0": 10.2489,
        "W_st": 15.9996,
        "W_se0": 99.6359,
        "W_sew": 55.3074,
        "r_w": 1.22157,
        "r_w0": -0.397016,
        "a_w": 0.711701
    }
}

==> anc/CHUQFederal/42/modelErrors.json <==
{
    "ECS_p": 0.528811,
    "ECS_n": 0.395087,
    "APower_p": 0.740167,
    "APower_n": 0.587503
}

==> anc/CHUQFederal/42/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.0844,
        "V_t": 19.9524,
        "V_e": -0.355853,
        "r_o": 1.19612,
        "r_o_0": -0.224737,
        "a_0": 0.74052
    },
    "CH89Coulomb": {
        "r_c": 1.1715,
        "r_c_0": -0.118939
    },
    "CH89SpinOrbit": {
        "V_so": 5.06103,
        "r_so": 1.36616,
        "r_so_0": -1.30448,
        "a_so": 0.58554
    },
    "CH89ImagCentral": {
        "W_v0": 9.73331,
        "W_ve0": 42.2199,
        "W_vew": 14.8206,
        "W_s0": 8.02998,
        "W_st": 12.1699,
        "W_se0": 46.5572,
        "W_sew": 15.0287,
        "r_w": 1.31366,
        "r_w0": -0.488634,
        "a_w": 0.721479
    }
}

==> anc/CHUQFederal/43/modelErrors.json <==
{
    "ECS_p": 0.246296,
    "ECS_n": 0.255175,
    "APower_p": 0.691182,
    "APower_n": 0.82727
}

==> anc/CHUQFederal/43/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.6433,
        "V_t": 16.7565,
        "V_e": -0.334108,
        "r_o": 1.17504,
        "r_o_0": -0.0282022,
        "a_0": 0.76574
    },
    "CH89Coulomb": {
        "r_c": 1.33192,
        "r_c_0": 0.12326
    },
    "CH89SpinOrbit": {
        "V_so": 4.82125,
        "r_so": 1.25893,
        "r_so_0": -0.653524,
        "a_so": 0.617613
    },
    "CH89ImagCentral": {
        "W_v0": 5.91014,
        "W_ve0": 37.6529,
        "W_vew": 6.52833,
        "W_s0": 10.9232,
        "W_st": 14.2368,
        "W_se0": 47.0434,
        "W_sew": 33.7583,
        "r_w": 1.21647,
        "r_w0": -0.126708,
        "a_w": 0.722746
    }
}

==> anc/CHUQFederal/44/modelErrors.json <==
{
    "ECS_p": 0.40046,
    "ECS_n": 0.358509,
    "APower_p": 0.480445,
    "APower_n": 0.825519
}

==> anc/CHUQFederal/44/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.1637,
        "V_t": 14.7874,
        "V_e": -0.401988,
        "r_o": 1.19528,
        "r_o_0": -0.240358,
        "a_0": 0.748963
    },
    "CH89Coulomb": {
        "r_c": 1.16522,
        "r_c_0": 0.181812
    },
    "CH89SpinOrbit": {
        "V_so": 5.96524,
        "r_so": 1.36588,
        "r_so_0": -1.34224,
        "a_so": 0.610855
    },
    "CH89ImagCentral": {
        "W_v0": 12.4339,
        "W_ve0": 32.2721,
        "W_vew": 27.6762,
        "W_s0": 9.51792,
        "W_st": 25.1251,
        "W_se0": 11.4948,
        "W_sew": 75.8755,
        "r_w": 1.27236,
        "r_w0": -0.169347,
        "a_w": 0.643086
    }
}

==> anc/CHUQFederal/45/modelErrors.json <==
{
    "ECS_p": 0.304276,
    "ECS_n": 0.443461,
    "APower_p": 0.704414,
    "APower_n": 0.663401
}

==> anc/CHUQFederal/45/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.8809,
        "V_t": 9.34163,
        "V_e": -0.365773,
        "r_o": 1.23237,
        "r_o_0": -0.257764,
        "a_0": 0.694801
    },
    "CH89Coulomb": {
        "r_c": 1.38245,
        "r_c_0": 0.117656
    },
    "CH89SpinOrbit": {
        "V_so": 4.63765,
        "r_so": 1.28129,
        "r_so_0": -1.13137,
        "a_so": 0.62081
    },
    "CH89ImagCentral": {
        "W_v0": 13.5448,
        "W_ve0": 45.9133,
        "W_vew": 34.7358,
        "W_s0": 13.2614,
        "W_st": 29.2916,
        "W_se0": 0.703899,
        "W_sew": 40.626,
        "r_w": 1.14834,
        "r_w0": 0.126514,
        "a_w": 0.674534
    }
}

==> anc/CHUQFederal/46/modelErrors.json <==
{
    "ECS_p": 0.393476,
    "ECS_n": 0.525633,
    "APower_p": 0.623038,
    "APower_n": 0.812093
}

==> anc/CHUQFederal/46/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.8736,
        "V_t": 30.1625,
        "V_e": -0.364251,
        "r_o": 1.15332,
        "r_o_0": -0.134483,
        "a_0": 0.718078
    },
    "CH89Coulomb": {
        "r_c": 1.21994,
        "r_c_0": 0.17737
    },
    "CH89SpinOrbit": {
        "V_so": 6.3127,
        "r_so": 1.35651,
        "r_so_0": -1.50959,
        "a_so": 0.617971
    },
    "CH89ImagCentral": {
        "W_v0": 10.1433,
        "W_ve0": 0.104915,
        "W_vew": 18.6071,
        "W_s0": 6.00315,
        "W_st": 30.0635,
        "W_se0": -25.1047,
        "W_sew": 57.8453,
        "r_w": 1.40316,
        "r_w0": -0.649081,
        "a_w": 0.745434
    }
}

==> anc/CHUQFederal/47/modelErrors.json <==
{
    "ECS_p": 0.47045,
    "ECS_n": 0.451547,
    "APower_p": 0.458537,
    "APower_n": 0.546242
}

==> anc/CHUQFederal/47/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.307,
        "V_t": 25.6991,
        "V_e": -0.368084,
        "r_o": 1.17131,
        "r_o_0": -0.0651347,
        "a_0": 0.73026
    },
    "CH89Coulomb": {
        "r_c": 1.10515,
        "r_c_0": -0.153568
    },
    "CH89SpinOrbit": {
        "V_so": 5.52937,
        "r_so": 1.34788,
        "r_so_0": -1.1777,
        "a_so": 0.557
    },
    "CH89ImagCentral": {
        "W_v0": 10.1121,
        "W_ve0": 43.3602,
        "W_vew": 46.3605,
        "W_s0": 9.81992,
        "W_st": 27.7602,
        "W_se0": 24.8683,
        "W_sew": 86.3555,
        "r_w": 1.2004,
        "r_w0": 0.0871927,
        "a_w": 0.613005
    }
}

==> anc/CHUQFederal/48/modelErrors.json <==
{
    "ECS_p": 0.345728,
    "ECS_n": 0.315786,
    "APower_p": 0.539774,
    "APower_n": 0.613979
}

==> anc/CHUQFederal/48/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.695,
        "V_t": 23.11,
        "V_e": -0.325925,
        "r_o": 1.15273,
        "r_o_0": -0.110876,
        "a_0": 0.793482
    },
    "CH89Coulomb": {
        "r_c": 1.39237,
        "r_c_0": 0.184003
    },
    "CH89SpinOrbit": {
        "V_so": 6.2708,
        "r_so": 1.27004,
        "r_so_0": -0.745174,
        "a_so": 0.581788
    },
    "CH89ImagCentral": {
        "W_v0": 12.3096,
        "W_ve0": 77.6888,
        "W_vew": 26.0837,
        "W_s0": 17.3686,
        "W_st": 32.8207,
        "W_se0": -14.3343,
        "W_sew": 69.9528,
        "r_w": 1.25809,
        "r_w0": -0.328855,
        "a_w": 0.737178
    }
}

==> anc/CHUQFederal/49/modelErrors.json <==
{
    "ECS_p": 0.366429,
    "ECS_n": 0.345012,
    "APower_p": 0.632756,
    "APower_n": 0.692314
}

==> anc/CHUQFederal/49/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.1878,
        "V_t": 15.7701,
        "V_e": -0.362203,
        "r_o": 1.18274,
        "r_o_0": -0.0799257,
        "a_0": 0.724648
    },
    "CH89Coulomb": {
        "r_c": 1.345,
        "r_c_0": 0.10539
    },
    "CH89SpinOrbit": {
        "V_so": 5.14547,
        "r_so": 1.20124,
        "r_so_0": -1.02196,
        "a_so": 0.589669
    },
    "CH89ImagCentral": {
        "W_v0": 5.96429,
        "W_ve0": 14.8821,
        "W_vew": 16.797,
        "W_s0": 13.6576,
        "W_st": 25.693,
        "W_se0": 3.90015,
        "W_sew": 36.9816,
        "r_w": 1.26705,
        "r_w0": -0.00349233,
        "a_w": 0.640285
    }
}

==> anc/CHUQFederal/5/modelErrors.json <==
{
    "ECS_p": 0.287609,
    "ECS_n": 0.554613,
    "APower_p": 0.60095,
    "APower_n": 0.693471
}

==> anc/CHUQFederal/5/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.5436,
        "V_t": 19.9101,
        "V_e": -0.256744,
        "r_o": 1.14255,
        "r_o_0": 0.0452652,
        "a_0": 0.718423
    },
    "CH89Coulomb": {
        "r_c": 1.28079,
        "r_c_0": 0.136316
    },
    "CH89SpinOrbit": {
        "V_so": 4.76633,
        "r_so": 1.29531,
        "r_so_0": -1.32056,
        "a_so": 0.644238
    },
    "CH89ImagCentral": {
        "W_v0": 11.7583,
        "W_ve0": 45.4272,
        "W_vew": 33.4762,
        "W_s0": 11.4775,
        "W_st": 52.8417,
        "W_se0": 10.9685,
        "W_sew": 19.5476,
        "r_w": 1.4509,
        "r_w0": -0.681104,
        "a_w": 0.683078
    }
}

==> anc/CHUQFederal/50/modelErrors.json <==
{
    "ECS_p": 0.399544,
    "ECS_n": 0.515418,
    "APower_p": 0.706517,
    "APower_n": 0.76785
}

==> anc/CHUQFederal/50/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7748,
        "V_t": 15.4543,
        "V_e": -0.325406,
        "r_o": 1.21075,
        "r_o_0": -0.279761,
        "a_0": 0.748045
    },
    "CH89Coulomb": {
        "r_c": 1.26457,
        "r_c_0": 0.0852847
    },
    "CH89SpinOrbit": {
        "V_so": 4.41733,
        "r_so": 1.29596,
        "r_so_0": -0.971942,
        "a_so": 0.62851
    },
    "CH89ImagCentral": {
        "W_v0": 5.55893,
        "W_ve0": 47.8106,
        "W_vew": 3.71836,
        "W_s0": 16.6259,
        "W_st": 9.5682,
        "W_se0": 12.2385,
        "W_sew": 58.9245,
        "r_w": 1.19053,
        "r_w0": -0.0388029,
        "a_w": 0.770328
    }
}

==> anc/CHUQFederal/51/modelErrors.json <==
{
    "ECS_p": 0.2934,
    "ECS_n": 0.641546,
    "APower_p": 0.845778,
    "APower_n": 0.653475
}

==> anc/CHUQFederal/51/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.9148,
        "V_t": 13.0227,
        "V_e": -0.355533,
        "r_o": 1.19477,
        "r_o_0": -0.128416,
        "a_0": 0.72371
    },
    "CH89Coulomb": {
        "r_c": 1.25302,
        "r_c_0": 0.503434
    },
    "CH89SpinOrbit": {
        "V_so": 5.82354,
        "r_so": 1.2628,
        "r_so_0": -0.820534,
        "a_so": 0.632924
    },
    "CH89ImagCentral": {
        "W_v0": 6.75547,
        "W_ve0": -19.9673,
        "W_vew": 8.49431,
        "W_s0": 11.4085,
        "W_st": 28.4816,
        "W_se0": -40.8148,
        "W_sew": 98.8972,
        "r_w": 1.29751,
        "r_w0": -0.210828,
        "a_w": 0.620049
    }
}

==> anc/CHUQFederal/52/modelErrors.json <==
{
    "ECS_p": 0.222477,
    "ECS_n": 0.547892,
    "APower_p": 0.916294,
    "APower_n": 0.541697
}

==> anc/CHUQFederal/52/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7772,
        "V_t": 19.5425,
        "V_e": -0.355101,
        "r_o": 1.1836,
        "r_o_0": -0.0744421,
        "a_0": 0.71427
    },
    "CH89Coulomb": {
        "r_c": 1.10031,
        "r_c_0": -0.0391198
    },
    "CH89SpinOrbit": {
        "V_so": 5.31978,
        "r_so": 1.41024,
        "r_so_0": -1.41845,
        "a_so": 0.581074
    },
    "CH89ImagCentral": {
        "W_v0": 8.68373,
        "W_ve0": 20.9137,
        "W_vew": 20.3843,
        "W_s0": 6.42495,
        "W_st": 16.369,
        "W_se0": 55.5693,
        "W_sew": 17.8319,
        "r_w": 1.25046,
        "r_w0": -0.217121,
        "a_w": 0.631834
    }
}

==> anc/CHUQFederal/53/modelErrors.json <==
{
    "ECS_p": 0.38258,
    "ECS_n": 0.351543,
    "APower_p": 0.799053,
    "APower_n": 0.492902
}

==> anc/CHUQFederal/53/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.7041,
        "V_t": 15.8566,
        "V_e": -0.416881,
        "r_o": 1.19797,
        "r_o_0": -0.239337,
        "a_0": 0.705912
    },
    "CH89Coulomb": {
        "r_c": 1.09328,
        "r_c_0": 0.0589347
    },
    "CH89SpinOrbit": {
        "V_so": 6.50113,
        "r_so": 1.37323,
        "r_so_0": -1.43695,
        "a_so": 0.567537
    },
    "CH89ImagCentral": {
        "W_v0": 13.4876,
        "W_ve0": 46.9916,
        "W_vew": 45.1471,
        "W_s0": 7.88626,
        "W_st": 24.11,
        "W_se0": 17.9256,
        "W_sew": 100.019,
        "r_w": 1.41776,
        "r_w0": -0.87297,
        "a_w": 0.773417
    }
}

==> anc/CHUQFederal/54/modelErrors.json <==
{
    "ECS_p": 0.418013,
    "ECS_n": 0.32443,
    "APower_p": 0.754956,
    "APower_n": 0.682139
}

==> anc/CHUQFederal/54/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.4299,
        "V_t": 17.5866,
        "V_e": -0.357614,
        "r_o": 1.1635,
        "r_o_0": -0.130479,
        "a_0": 0.748101
    },
    "CH89Coulomb": {
        "r_c": 1.26144,
        "r_c_0": 0.0715006
    },
    "CH89SpinOrbit": {
        "V_so": 4.94773,
        "r_so": 1.14429,
        "r_so_0": -0.568122,
        "a_so": 0.578585
    },
    "CH89ImagCentral": {
        "W_v0": 17.0263,
        "W_ve0": 64.7162,
        "W_vew": 38.6172,
        "W_s0": 11.702,
        "W_st": 40.1402,
        "W_se0": 11.5453,
        "W_sew": 25.3726,
        "r_w": 1.30917,
        "r_w0": -0.276281,
        "a_w": 0.690995
    }
}

==> anc/CHUQFederal/55/modelErrors.json <==
{
    "ECS_p": 0.439186,
    "ECS_n": 0.321188,
    "APower_p": 0.917282,
    "APower_n": 0.512318
}

==> anc/CHUQFederal/55/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.2972,
        "V_t": 24.8845,
        "V_e": -0.379832,
        "r_o": 1.15479,
        "r_o_0": -0.131032,
        "a_0": 0.775642
    },
    "CH89Coulomb": {
        "r_c": 0.99608,
        "r_c_0": 0.135015
    },
    "CH89SpinOrbit": {
        "V_so": 6.34098,
        "r_so": 1.33189,
        "r_so_0": -0.963716,
        "a_so": 0.650021
    },
    "CH89ImagCentral": {
        "W_v0": 8.16692,
        "W_ve0": 46.4385,
        "W_vew": 21.1874,
        "W_s0": 15.8531,
        "W_st": 38.7018,
        "W_se0": 21.745,
        "W_sew": 84.2427,
        "r_w": 1.31091,
        "r_w0": -0.701519,
        "a_w": 0.699376
    }
}

==> anc/CHUQFederal/56/modelErrors.json <==
{
    "ECS_p": 0.443435,
    "ECS_n": 0.25559,
    "APower_p": 0.685936,
    "APower_n": 0.798845
}

==> anc/CHUQFederal/56/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.0702,
        "V_t": 16.0512,
        "V_e": -0.34103,
        "r_o": 1.2174,
        "r_o_0": -0.245968,
        "a_0": 0.73219
    },
    "CH89Coulomb": {
        "r_c": 0.987047,
        "r_c_0": 0.155252
    },
    "CH89SpinOrbit": {
        "V_so": 4.94815,
        "r_so": 1.27936,
        "r_so_0": -0.912365,
        "a_so": 0.585887
    },
    "CH89ImagCentral": {
        "W_v0": 10.5501,
        "W_ve0": 36.7774,
        "W_vew": 6.54732,
        "W_s0": 19.1811,
        "W_st": 25.5731,
        "W_se0": 11.2135,
        "W_sew": 64.3258,
        "r_w": 1.22414,
        "r_w0": -0.206072,
        "a_w": 0.606653
    }
}

==> anc/CHUQFederal/57/modelErrors.json <==
{
    "ECS_p": 0.393104,
    "ECS_n": 0.494777,
    "APower_p": 0.923022,
    "APower_n": 0.610731
}

==> anc/CHUQFederal/57/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.4373,
        "V_t": 19.9552,
        "V_e": -0.321978,
        "r_o": 1.16819,
        "r_o_0": -0.0826747,
        "a_0": 0.740719
    },
    "CH89Coulomb": {
        "r_c": 1.15357,
        "r_c_0": 0.0797899
    },
    "CH89SpinOrbit": {
        "V_so": 5.25394,
        "r_so": 1.51019,
        "r_so_0": -1.54606,
        "a_so": 0.527485
    },
    "CH89ImagCentral": {
        "W_v0": 6.98914,
        "W_ve0": 22.5772,
        "W_vew": 15.6201,
        "W_s0": 11.805,
        "W_st": 12.35,
        "W_se0": 32.7813,
        "W_sew": 97.1423,
        "r_w": 1.3092,
        "r_w0": -0.15768,
        "a_w": 0.599833
    }
}

==> anc/CHUQFederal/58/modelErrors.json <==
{
    "ECS_p": 0.314642,
    "ECS_n": 0.417707,
    "APower_p": 0.694241,
    "APower_n": 0.605999
}

==> anc/CHUQFederal/58/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.3952,
        "V_t": 15.7158,
        "V_e": -0.357469,
        "r_o": 1.19698,
        "r_o_0": -0.0598064,
        "a_0": 0.691107
    },
    "CH89Coulomb": {
        "r_c": 1.16668,
        "r_c_0": -0.0669459
    },
    "CH89SpinOrbit": {
        "V_so": 4.37453,
        "r_so": 1.13141,
        "r_so_0": -0.442886,
        "a_so": 0.553546
    },
    "CH89ImagCentral": {
        "W_v0": 17.6939,
        "W_ve0": 45.9479,
        "W_vew": 16.1559,
        "W_s0": 26.7319,
        "W_st": 35.7416,
        "W_se0": -23.4721,
        "W_sew": 39.7902,
        "r_w": 1.37099,
        "r_w0": -0.690696,
        "a_w": 0.62313
    }
}

==> anc/CHUQFederal/59/modelErrors.json <==
{
    "ECS_p": 0.294246,
    "ECS_n": 0.331845,
    "APower_p": 0.684473,
    "APower_n": 0.761099
}

==> anc/CHUQFederal/59/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.4102,
        "V_t": 17.0444,
        "V_e": -0.333679,
        "r_o": 1.17856,
        "r_o_0": -0.142617,
        "a_0": 0.727217
    },
    "CH89Coulomb": {
        "r_c": 1.21612,
        "r_c_0": 0.0308138
    },
    "CH89SpinOrbit": {
        "V_so": 5.08714,
        "r_so": 1.42502,
        "r_so_0": -1.66749,
        "a_so": 0.59092
    },
    "CH89ImagCentral": {
        "W_v0": 11.2488,
        "W_ve0": 31.1469,
        "W_vew": 9.33397,
        "W_s0": 12.4132,
        "W_st": 25.3327,
        "W_se0": 16.3275,
        "W_sew": 19.6406,
        "r_w": 1.48174,
        "r_w0": -1.09632,
        "a_w": 0.782109
    }
}

==> anc/CHUQFederal/6/modelErrors.json <==
{
    "ECS_p": 0.24861,
    "ECS_n": 0.418738,
    "APower_p": 0.776813,
    "APower_n": 0.563177
}

==> anc/CHUQFederal/6/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.4428,
        "V_t": 20.7754,
        "V_e": -0.366056,
        "r_o": 1.10216,
        "r_o_0": 0.0979334,
        "a_0": 0.747898
    },
    "CH89Coulomb": {
        "r_c": 1.12331,
        "r_c_0": 0.10877
    },
    "CH89SpinOrbit": {
        "V_so": 6.20323,
        "r_so": 1.47527,
        "r_so_0": -1.81073,
        "a_so": 0.629665
    },
    "CH89ImagCentral": {
        "W_v0": 22.6134,
        "W_ve0": 62.8678,
        "W_vew": 38.2756,
        "W_s0": 13.9099,
        "W_st": 62.6278,
        "W_se0": -1.43287,
        "W_sew": 26.4052,
        "r_w": 1.35411,
        "r_w0": -0.457746,
        "a_w": 0.697153
    }
}

==> anc/CHUQFederal/60/modelErrors.json <==
{
    "ECS_p": 0.39333,
    "ECS_n": 0.397853,
    "APower_p": 0.601075,
    "APower_n": 0.609945
}

==> anc/CHUQFederal/60/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3114,
        "V_t": 21.208,
        "V_e": -0.402096,
        "r_o": 1.19617,
        "r_o_0": -0.173913,
        "a_0": 0.705771
    },
    "CH89Coulomb": {
        "r_c": 1.16946,
        "r_c_0": 0.226281
    },
    "CH89SpinOrbit": {
        "V_so": 5.906,
        "r_so": 1.36118,
        "r_so_0": -1.5217,
        "a_so": 0.580773
    },
    "CH89ImagCentral": {
        "W_v0": 9.6539,
        "W_ve0": 14.1204,
        "W_vew": 8.47928,
        "W_s0": 6.06981,
        "W_st": 18.5777,
        "W_se0": 52.971,
        "W_sew": 25.6866,
        "r_w": 1.19697,
        "r_w0": 0.0282517,
        "a_w": 0.636131
    }
}

==> anc/CHUQFederal/61/modelErrors.json <==
{
    "ECS_p": 0.251753,
    "ECS_n": 0.276894,
    "APower_p": 0.69087,
    "APower_n": 0.693251
}

==> anc/CHUQFederal/61/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.3431,
        "V_t": 13.5668,
        "V_e": -0.354826,
        "r_o": 1.20951,
        "r_o_0": -0.155874,
        "a_0": 0.698738
    },
    "CH89Coulomb": {
        "r_c": 1.29867,
        "r_c_0": 0.229426
    },
    "CH89SpinOrbit": {
        "V_so": 5.47905,
        "r_so": 1.2944,
        "r_so_0": -1.38319,
        "a_so": 0.569828
    },
    "CH89ImagCentral": {
        "W_v0": 14.9658,
        "W_ve0": 51.7772,
        "W_vew": 28.3869,
        "W_s0": 17.7493,
        "W_st": 42.8686,
        "W_se0": -8.60215,
        "W_sew": 33.7009,
        "r_w": 1.33282,
        "r_w0": -0.270305,
        "a_w": 0.614925
    }
}

==> anc/CHUQFederal/62/modelErrors.json <==
{
    "ECS_p": 0.247851,
    "ECS_n": 0.439061,
    "APower_p": 0.67085,
    "APower_n": 0.554863
}

==> anc/CHUQFederal/62/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.6786,
        "V_t": 11.5861,
        "V_e": -0.423229,
        "r_o": 1.21489,
        "r_o_0": -0.202675,
        "a_0": 0.713359
    },
    "CH89Coulomb": {
        "r_c": 1.13602,
        "r_c_0": 0.0350396
    },
    "CH89SpinOrbit": {
        "V_so": 5.99085,
        "r_so": 1.27311,
        "r_so_0": -0.850401,
        "a_so": 0.63067
    },
    "CH89ImagCentral": {
        "W_v0": 15.3952,
        "W_ve0": 67.3632,
        "W_vew": 34.8042,
        "W_s0": 8.22901,
        "W_st": 17.9595,
        "W_se0": 64.2372,
        "W_sew": 38.9684,
        "r_w": 1.25976,
        "r_w0": -0.389057,
        "a_w": 0.709402
    }
}

==> anc/CHUQFederal/63/modelErrors.json <==
{
    "ECS_p": 0.320157,
    "ECS_n": 0.294658,
    "APower_p": 0.826308,
    "APower_n": 0.729542
}

==> anc/CHUQFederal/63/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.8469,
        "V_t": 14.0272,
        "V_e": -0.354029,
        "r_o": 1.17669,
        "r_o_0": -0.0530403,
        "a_0": 0.751302
    },
    "CH89Coulomb": {
        "r_c": 1.3324,
        "r_c_0": 0.106001
    },
    "CH89SpinOrbit": {
        "V_so": 6.61727,
        "r_so": 1.39684,
        "r_so_0": -1.51658,
        "a_so": 0.598848
    },
    "CH89ImagCentral": {
        "W_v0": 9.12166,
        "W_ve0": 37.695,
        "W_vew": 25.6357,
        "W_s0": 9.42258,
        "W_st": 27.4101,
        "W_se0": 29.3186,
        "W_sew": 27.5776,
        "r_w": 1.28591,
        "r_w0": -0.0189321,
        "a_w": 0.602889
    }
}

==> anc/CHUQFederal/64/modelErrors.json <==
{
    "ECS_p": 0.338074,
    "ECS_n": 0.49028,
    "APower_p": 0.722362,
    "APower_n": 0.57632
}

==> anc/CHUQFederal/64/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.94,
        "V_t": 15.8965,
        "V_e": -0.367808,
        "r_o": 1.17916,
        "r_o_0": -0.0673945,
        "a_0": 0.690106
    },
    "CH89Coulomb": {
        "r_c": 1.06827,
        "r_c_0": -0.00778514
    },
    "CH89SpinOrbit": {
        "V_so": 4.4554,
        "r_so": 1.4257,
        "r_so_0": -1.86048,
        "a_so": 0.542763
    },
    "CH89ImagCentral": {
        "W_v0": 4.37616,
        "W_ve0": 3.87078,
        "W_vew": 15.7675,
        "W_s0": 17.0097,
        "W_st": 27.1782,
        "W_se0": -21.6405,
        "W_sew": 85.4091,
        "r_w": 1.27876,
        "r_w0": -0.348477,
        "a_w": 0.680981
    }
}

==> anc/CHUQFederal/65/modelErrors.json <==
{
    "ECS_p": 0.422013,
    "ECS_n": 0.296814,
    "APower_p": 0.619704,
    "APower_n": 0.604339
}

==> anc/CHUQFederal/65/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.0743,
        "V_t": 21.0848,
        "V_e": -0.351533,
        "r_o": 1.16963,
        "r_o_0": -0.0279112,
        "a_0": 0.720561
    },
    "CH89Coulomb": {
        "r_c": 1.18423,
        "r_c_0": -0.0674807
    },
    "CH89SpinOrbit": {
        "V_so": 5.25265,
        "r_so": 1.07593,
        "r_so_0": -0.152251,
        "a_so": 0.603672
    },
    "CH89ImagCentral": {
        "W_v0": 10.2529,
        "W_ve0": 45.9405,
        "W_vew": 15.7526,
        "W_s0": 11.768,
        "W_st": 21.4598,
        "W_se0": 27.3051,
        "W_sew": 39.9082,
        "r_w": 1.35029,
        "r_w0": -0.389277,
        "a_w": 0.661439
    }
}

==> anc/CHUQFederal/66/modelErrors.json <==
{
    "ECS_p": 0.353157,
    "ECS_n": 0.343515,
    "APower_p": 0.610465,
    "APower_n": 0.684512
}

==> anc/CHUQFederal/66/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.5155,
        "V_t": 19.5267,
        "V_e": -0.336528,
        "r_o": 1.17871,
        "r_o_0": -0.205054,
        "a_0": 0.737881
    },
    "CH89Coulomb": {
        "r_c": 1.34977,
        "r_c_0": -0.110097
    },
    "CH89SpinOrbit": {
        "V_so": 4.66719,
        "r_so": 1.42487,
        "r_so_0": -1.55188,
        "a_so": 0.607209
    },
    "CH89ImagCentral": {
        "W_v0": 24.3192,
        "W_ve0": 60.7899,
        "W_vew": 22.435,
        "W_s0": 7.10785,
        "W_st": 17.2715,
        "W_se0": 36.2601,
        "W_sew": 9.18171,
        "r_w": 1.39955,
        "r_w0": -0.590235,
        "a_w": 0.63427
    }
}

==> anc/CHUQFederal/67/modelErrors.json <==
{
    "ECS_p": 0.339028,
    "ECS_n": 0.311128,
    "APower_p": 0.97528,
    "APower_n": 0.409108
}

==> anc/CHUQFederal/67/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.2536,
        "V_t": 17.3876,
        "V_e": -0.395479,
        "r_o": 1.19195,
        "r_o_0": -0.0560319,
        "a_0": 0.692722
    },
    "CH89Coulomb": {
        "r_c": 1.21788,
        "r_c_0": 0.23894
    },
    "CH89SpinOrbit": {
        "V_so": 4.56876,
        "r_so": 1.28052,
        "r_so_0": -0.988826,
        "a_so": 0.48099
    },
    "CH89ImagCentral": {
        "W_v0": 11.3607,
        "W_ve0": 25.7858,
        "W_vew": 9.25204,
        "W_s0": 14.8951,
        "W_st": 19.024,
        "W_se0": 4.27034,
        "W_sew": 28.5062,
        "r_w": 1.36999,
        "r_w0": -0.662708,
        "a_w": 0.706952
    }
}

==> anc/CHUQFederal/68/modelErrors.json <==
{
    "ECS_p": 0.302793,
    "ECS_n": 0.514602,
    "APower_p": 0.74482,
    "APower_n": 0.656805
}

==> anc/CHUQFederal/68/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.4981,
        "V_t": 16.4463,
        "V_e": -0.32742,
        "r_o": 1.13364,
        "r_o_0": -0.00119833,
        "a_0": 0.7463
    },
    "CH89Coulomb": {
        "r_c": 1.11201,
        "r_c_0": -0.00738791
    },
    "CH89SpinOrbit": {
        "V_so": 4.91373,
        "r_so": 1.32565,
        "r_so_0": -1.23444,
        "a_so": 0.633955
    },
    "CH89ImagCentral": {
        "W_v0": 28.5352,
        "W_ve0": 101.545,
        "W_vew": 33.9844,
        "W_s0": 19.2954,
        "W_st": 40.7526,
        "W_se0": -3.71242,
        "W_sew": 34.6159,
        "r_w": 1.34877,
        "r_w0": -0.472948,
        "a_w": 0.684688
    }
}

==> anc/CHUQFederal/69/modelErrors.json <==
{
    "ECS_p": 0.330223,
    "ECS_n": 0.385158,
    "APower_p": 0.628841,
    "APower_n": 0.36307
}

==> anc/CHUQFederal/69/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.2583,
        "V_t": 21.168,
        "V_e": -0.361978,
        "r_o": 1.16922,
        "r_o_0": -0.0832766,
        "a_0": 0.753693
    },
    "CH89Coulomb": {
        "r_c": 1.24603,
        "r_c_0": -0.142794
    },
    "CH89SpinOrbit": {
        "V_so": 5.52984,
        "r_so": 1.47022,
        "r_so_0": -1.80278,
        "a_so": 0.593057
    },
    "CH89ImagCentral": {
        "W_v0": 7.20833,
        "W_ve0": 33.4405,
        "W_vew": 13.2224,
        "W_s0": 7.81234,
        "W_st": 13.9217,
        "W_se0": 71.3093,
        "W_sew": 25.4364,
        "r_w": 1.22142,
        "r_w0": -0.124278,
        "a_w": 0.688254
    }
}

==> anc/CHUQFederal/7/modelErrors.json <==
{
    "ECS_p": 0.471895,
    "ECS_n": 0.372235,
    "APower_p": 0.759654,
    "APower_n": 0.470558
}

==> anc/CHUQFederal/7/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.5761,
        "V_t": 14.8154,
        "V_e": -0.392249,
        "r_o": 1.23003,
        "r_o_0": -0.172074,
        "a_0": 0.703446
    },
    "CH89Coulomb": {
        "r_c": 1.31859,
        "r_c_0": 0.3357
    },
    "CH89SpinOrbit": {
        "V_so": 6.06675,
        "r_so": 1.34532,
        "r_so_0": -1.10765,
        "a_so": 0.569195
    },
    "CH89ImagCentral": {
        "W_v0": 11.0728,
        "W_ve0": 23.5716,
        "W_vew": 43.4493,
        "W_s0": 12.3013,
        "W_st": 31.2045,
        "W_se0": 12.1918,
        "W_sew": 40.4567,
        "r_w": 1.22774,
        "r_w0": -0.237085,
        "a_w": 0.611233
    }
}

==> anc/CHUQFederal/70/modelErrors.json <==
{
    "ECS_p": 0.355949,
    "ECS_n": 0.347474,
    "APower_p": 0.622828,
    "APower_n": 0.673182
}

==> anc/CHUQFederal/70/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.5239,
        "V_t": 19.0546,
        "V_e": -0.316207,
        "r_o": 1.14763,
        "r_o_0": -0.147291,
        "a_0": 0.744462
    },
    "CH89Coulomb": {
        "r_c": 1.18024,
        "r_c_0": -0.0266928
    },
    "CH89SpinOrbit": {
        "V_so": 6.20185,
        "r_so": 1.20938,
        "r_so_0": -0.766247,
        "a_so": 0.627631
    },
    "CH89ImagCentral": {
        "W_v0": 15.0355,
        "W_ve0": 45.4127,
        "W_vew": 36.5538,
        "W_s0": 6.80779,
        "W_st": 25.0639,
        "W_se0": 22.9046,
        "W_sew": 32.1618,
        "r_w": 1.32173,
        "r_w0": -0.176768,
        "a_w": 0.699444
    }
}

==> anc/CHUQFederal/71/modelErrors.json <==
{
    "ECS_p": 0.352624,
    "ECS_n": 0.598492,
    "APower_p": 0.649264,
    "APower_n": 0.811007
}

==> anc/CHUQFederal/71/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.7392,
        "V_t": 20.9052,
        "V_e": -0.322031,
        "r_o": 1.19508,
        "r_o_0": -0.135208,
        "a_0": 0.699378
    },
    "CH89Coulomb": {
        "r_c": 1.25701,
        "r_c_0": 0.196177
    },
    "CH89SpinOrbit": {
        "V_so": 5.29166,
        "r_so": 1.37936,
        "r_so_0": -1.3689,
        "a_so": 0.639909
    },
    "CH89ImagCentral": {
        "W_v0": 9.70935,
        "W_ve0": 24.6089,
        "W_vew": 19.7515,
        "W_s0": 10.7055,
        "W_st": 20.1523,
        "W_se0": 20.4652,
        "W_sew": 40.7441,
        "r_w": 1.30022,
        "r_w0": -0.392571,
        "a_w": 0.675559
    }
}

==> anc/CHUQFederal/72/modelErrors.json <==
{
    "ECS_p": 0.368108,
    "ECS_n": 0.325698,
    "APower_p": 0.582784,
    "APower_n": 0.551543
}

==> anc/CHUQFederal/72/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.1607,
        "V_t": 17.0041,
        "V_e": -0.38602,
        "r_o": 1.21598,
        "r_o_0": -0.19812,
        "a_0": 0.705304
    },
    "CH89Coulomb": {
        "r_c": 1.16521,
        "r_c_0": -0.121449
    },
    "CH89SpinOrbit": {
        "V_so": 3.33554,
        "r_so": 1.33839,
        "r_so_0": -0.875859,
        "a_so": 0.574495
    },
    "CH89ImagCentral": {
        "W_v0": 15.1888,
        "W_ve0": 75.78,
        "W_vew": 34.1825,
        "W_s0": 15.7194,
        "W_st": 29.6745,
        "W_se0": 12.4682,
        "W_sew": 41.2287,
        "r_w": 1.14092,
        "r_w0": 0.170716,
        "a_w": 0.61504
    }
}

==> anc/CHUQFederal/73/modelErrors.json <==
{
    "ECS_p": 0.172012,
    "ECS_n": 0.603948,
    "APower_p": 0.739706,
    "APower_n": 0.519266
}

==> anc/CHUQFederal/73/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.7818,
        "V_t": 23.1639,
        "V_e": -0.393921,
        "r_o": 1.17884,
        "r_o_0": -0.175343,
        "a_0": 0.709087
    },
    "CH89Coulomb": {
        "r_c": 1.05239,
        "r_c_0": 0.106177
    },
    "CH89SpinOrbit": {
        "V_so": 6.19695,
        "r_so": 1.33159,
        "r_so_0": -1.21313,
        "a_so": 0.652278
    },
    "CH89ImagCentral": {
        "W_v0": 8.46727,
        "W_ve0": 5.02464,
        "W_vew": 31.7213,
        "W_s0": 5.55616,
        "W_st": 13.0401,
        "W_se0": 67.1028,
        "W_sew": 89.4389,
        "r_w": 1.31008,
        "r_w0": -0.444623,
        "a_w": 0.759252
    }
}

==> anc/CHUQFederal/74/modelErrors.json <==
{
    "ECS_p": 0.328645,
    "ECS_n": 0.326145,
    "APower_p": 0.699469,
    "APower_n": 0.856158
}

==> anc/CHUQFederal/74/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6122,
        "V_t": 14.089,
        "V_e": -0.370166,
        "r_o": 1.212,
        "r_o_0": -0.261669,
        "a_0": 0.726029
    },
    "CH89Coulomb": {
        "r_c": 1.03325,
        "r_c_0": -0.0419326
    },
    "CH89SpinOrbit": {
        "V_so": 6.10313,
        "r_so": 1.16037,
        "r_so_0": -0.341315,
        "a_so": 0.615135
    },
    "CH89ImagCentral": {
        "W_v0": 3.36647,
        "W_ve0": -9.56025,
        "W_vew": 27.3228,
        "W_s0": 13.927,
        "W_st": 29.5304,
        "W_se0": 6.76727,
        "W_sew": 57.7096,
        "r_w": 1.2546,
        "r_w0": -0.362219,
        "a_w": 0.733854
    }
}

==> anc/CHUQFederal/75/modelErrors.json <==
{
    "ECS_p": 0.359631,
    "ECS_n": 0.25272,
    "APower_p": 0.825719,
    "APower_n": 0.717318
}

==> anc/CHUQFederal/75/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.0811,
        "V_t": 19.3029,
        "V_e": -0.413228,
        "r_o": 1.20578,
        "r_o_0": -0.181604,
        "a_0": 0.692304
    },
    "CH89Coulomb": {
        "r_c": 1.21589,
        "r_c_0": 0.0239109
    },
    "CH89SpinOrbit": {
        "V_so": 4.97433,
        "r_so": 1.3107,
        "r_so_0": -1.28573,
        "a_so": 0.507846
    },
    "CH89ImagCentral": {
        "W_v0": 15.7837,
        "W_ve0": 75.313,
        "W_vew": 40.2184,
        "W_s0": 8.02437,
        "W_st": 18.9768,
        "W_se0": 52.7522,
        "W_sew": 38.2942,
        "r_w": 1.30723,
        "r_w0": -0.409222,
        "a_w": 0.674817
    }
}

==> anc/CHUQFederal/76/modelErrors.json <==
{
    "ECS_p": 0.425467,
    "ECS_n": 0.42128,
    "APower_p": 0.844608,
    "APower_n": 0.653569
}

==> anc/CHUQFederal/76/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.1458,
        "V_t": 20.2444,
        "V_e": -0.404018,
        "r_o": 1.13132,
        "r_o_0": 0.117409,
        "a_0": 0.699526
    },
    "CH89Coulomb": {
        "r_c": 1.15229,
        "r_c_0": 0.185997
    },
    "CH89SpinOrbit": {
        "V_so": 4.51638,
        "r_so": 1.17408,
        "r_so_0": -0.622865,
        "a_so": 0.53684
    },
    "CH89ImagCentral": {
        "W_v0": 9.78388,
        "W_ve0": 19.8192,
        "W_vew": 21.6999,
        "W_s0": 6.0924,
        "W_st": 16.7494,
        "W_se0": 71.3246,
        "W_sew": 31.2045,
        "r_w": 1.42128,
        "r_w0": -0.834828,
        "a_w": 0.666978
    }
}

==> anc/CHUQFederal/77/modelErrors.json <==
{
    "ECS_p": 0.396423,
    "ECS_n": 0.402051,
    "APower_p": 0.795716,
    "APower_n": 0.566091
}

==> anc/CHUQFederal/77/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.8721,
        "V_t": 19.9149,
        "V_e": -0.348755,
        "r_o": 1.17821,
        "r_o_0": -0.0724067,
        "a_0": 0.708039
    },
    "CH89Coulomb": {
        "r_c": 1.17174,
        "r_c_0": -0.0269022
    },
    "CH89SpinOrbit": {
        "V_so": 4.52508,
        "r_so": 1.21626,
        "r_so_0": -0.589268,
        "a_so": 0.582929
    },
    "CH89ImagCentral": {
        "W_v0": 5.24573,
        "W_ve0": 58.4217,
        "W_vew": 30.8517,
        "W_s0": 12.7771,
        "W_st": 13.6109,
        "W_se0": 58.5582,
        "W_sew": 105.831,
        "r_w": 1.36833,
        "r_w0": -0.968492,
        "a_w": 0.694249
    }
}

==> anc/CHUQFederal/78/modelErrors.json <==
{
    "ECS_p": 0.23021,
    "ECS_n": 0.294033,
    "APower_p": 0.666807,
    "APower_n": 0.700143
}

==> anc/CHUQFederal/78/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.3933,
        "V_t": 15.1267,
        "V_e": -0.358006,
        "r_o": 1.18655,
        "r_o_0": -0.198438,
        "a_0": 0.745238
    },
    "CH89Coulomb": {
        "r_c": 0.978893,
        "r_c_0": 0.277777
    },
    "CH89SpinOrbit": {
        "V_so": 5.74603,
        "r_so": 1.42784,
        "r_so_0": -1.42987,
        "a_so": 0.605658
    },
    "CH89ImagCentral": {
        "W_v0": 6.03177,
        "W_ve0": 30.7656,
        "W_vew": 20.4775,
        "W_s0": 10.5932,
        "W_st": 13.5273,
        "W_se0": 42.9528,
        "W_sew": 68.0781,
        "r_w": 1.35749,
        "r_w0": -0.579151,
        "a_w": 0.685113
    }
}

==> anc/CHUQFederal/79/modelErrors.json <==
{
    "ECS_p": 0.374182,
    "ECS_n": 0.640275,
    "APower_p": 0.896447,
    "APower_n": 0.755041
}

==> anc/CHUQFederal/79/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.6291,
        "V_t": 24.4157,
        "V_e": -0.178846,
        "r_o": 1.16264,
        "r_o_0": -0.212832,
        "a_0": 0.754889
    },
    "CH89Coulomb": {
        "r_c": 1.54194,
        "r_c_0": 0.209844
    },
    "CH89SpinOrbit": {
        "V_so": 0.324301,
        "r_so": 1.38583,
        "r_so_0": -2.57849,
        "a_so": 0.566692
    },
    "CH89ImagCentral": {
        "W_v0": 11.2635,
        "W_ve0": 22.8991,
        "W_vew": 29.4121,
        "W_s0": 9.41166,
        "W_st": 39.5159,
        "W_se0": 19.5317,
        "W_sew": 24.1072,
        "r_w": 1.38086,
        "r_w0": -0.615241,
        "a_w": 0.709761
    }
}

==> anc/CHUQFederal/8/modelErrors.json <==
{
    "ECS_p": 0.393663,
    "ECS_n": 0.390221,
    "APower_p": 0.669467,
    "APower_n": 0.706424
}

==> anc/CHUQFederal/8/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 53.5175,
        "V_t": 22.8571,
        "V_e": -0.32586,
        "r_o": 1.20112,
        "r_o_0": -0.0922311,
        "a_0": 0.739143
    },
    "CH89Coulomb": {
        "r_c": 1.21372,
        "r_c_0": 0.107556
    },
    "CH89SpinOrbit": {
        "V_so": 5.20901,
        "r_so": 1.21178,
        "r_so_0": -0.376607,
        "a_so": 0.58985
    },
    "CH89ImagCentral": {
        "W_v0": 9.36974,
        "W_ve0": 37.4391,
        "W_vew": 28.0105,
        "W_s0": 8.61685,
        "W_st": 13.9646,
        "W_se0": 47.3539,
        "W_sew": 39.1216,
        "r_w": 1.26222,
        "r_w0": -0.326999,
        "a_w": 0.705262
    }
}

==> anc/CHUQFederal/80/modelErrors.json <==
{
    "ECS_p": 0.159821,
    "ECS_n": 0.535903,
    "APower_p": 0.775061,
    "APower_n": 0.868541
}

==> anc/CHUQFederal/80/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.1122,
        "V_t": 18.8133,
        "V_e": -0.362407,
        "r_o": 1.20772,
        "r_o_0": -0.300661,
        "a_0": 0.763363
    },
    "CH89Coulomb": {
        "r_c": 1.12214,
        "r_c_0": 0.118809
    },
    "CH89SpinOrbit": {
        "V_so": 7.17816,
        "r_so": 1.30301,
        "r_so_0": -1.15911,
        "a_so": 0.642541
    },
    "CH89ImagCentral": {
        "W_v0": 8.74923,
        "W_ve0": 27.0113,
        "W_vew": 45.0344,
        "W_s0": 10.0782,
        "W_st": 31.5411,
        "W_se0": 2.39485,
        "W_sew": 61.9118,
        "r_w": 1.39202,
        "r_w0": -0.518713,
        "a_w": 0.663078
    }
}

==> anc/CHUQFederal/81/modelErrors.json <==
{
    "ECS_p": 0.345861,
    "ECS_n": 0.45571,
    "APower_p": 0.826378,
    "APower_n": 0.438712
}

==> anc/CHUQFederal/81/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 60.4816,
        "V_t": 25.6126,
        "V_e": -0.361435,
        "r_o": 1.14413,
        "r_o_0": -0.238191,
        "a_0": 0.796292
    },
    "CH89Coulomb": {
        "r_c": 1.33097,
        "r_c_0": 0.208575
    },
    "CH89SpinOrbit": {
        "V_so": 5.8751,
        "r_so": 1.37843,
        "r_so_0": -1.62618,
        "a_so": 0.42101
    },
    "CH89ImagCentral": {
        "W_v0": 5.74421,
        "W_ve0": 7.0136,
        "W_vew": 24.5908,
        "W_s0": 9.35983,
        "W_st": 15.6114,
        "W_se0": 48.2237,
        "W_sew": 82.0738,
        "r_w": 1.22543,
        "r_w0": -0.193193,
        "a_w": 0.798231
    }
}

==> anc/CHUQFederal/82/modelErrors.json <==
{
    "ECS_p": 0.422695,
    "ECS_n": 0.396024,
    "APower_p": 0.626737,
    "APower_n": 0.573886
}

==> anc/CHUQFederal/82/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 52.2253,
        "V_t": 13.531,
        "V_e": -0.256786,
        "r_o": 1.11105,
        "r_o_0": 0.302446,
        "a_0": 0.690652
    },
    "CH89Coulomb": {
        "r_c": 1.2462,
        "r_c_0": 0.214674
    },
    "CH89SpinOrbit": {
        "V_so": 5.07862,
        "r_so": 1.2682,
        "r_so_0": -0.862834,
        "a_so": 0.585982
    },
    "CH89ImagCentral": {
        "W_v0": 3.29668,
        "W_ve0": 32.9851,
        "W_vew": 28.6139,
        "W_s0": 8.99359,
        "W_st": 24.9219,
        "W_se0": 59.23,
        "W_sew": 34.0694,
        "r_w": 1.41374,
        "r_w0": -0.726624,
        "a_w": 0.654165
    }
}

==> anc/CHUQFederal/83/modelErrors.json <==
{
    "ECS_p": 0.412843,
    "ECS_n": 0.238171,
    "APower_p": 0.762538,
    "APower_n": 0.574744
}

==> anc/CHUQFederal/83/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.4261,
        "V_t": 21.0139,
        "V_e": -0.349584,
        "r_o": 1.17908,
        "r_o_0": -0.197467,
        "a_0": 0.76652
    },
    "CH89Coulomb": {
        "r_c": 1.26703,
        "r_c_0": -0.0878862
    },
    "CH89SpinOrbit": {
        "V_so": 5.93021,
        "r_so": 1.30539,
        "r_so_0": -0.850987,
        "a_so": 0.59423
    },
    "CH89ImagCentral": {
        "W_v0": 6.76316,
        "W_ve0": 56.3507,
        "W_vew": 11.2362,
        "W_s0": 12.729,
        "W_st": 24.7608,
        "W_se0": 34.0893,
        "W_sew": 52.4827,
        "r_w": 1.19619,
        "r_w0": -0.171261,
        "a_w": 0.756484
    }
}

==> anc/CHUQFederal/84/modelErrors.json <==
{
    "ECS_p": 0.696155,
    "ECS_n": 0.517481,
    "APower_p": 0.493834,
    "APower_n": 0.629144
}

==> anc/CHUQFederal/84/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.8166,
        "V_t": 18.6807,
        "V_e": -0.355218,
        "r_o": 1.18706,
        "r_o_0": -0.132412,
        "a_0": 0.7163
    },
    "CH89Coulomb": {
        "r_c": 1.29349,
        "r_c_0": 0.178212
    },
    "CH89SpinOrbit": {
        "V_so": 5.15149,
        "r_so": 1.3279,
        "r_so_0": -1.28197,
        "a_so": 0.571693
    },
    "CH89ImagCentral": {
        "W_v0": 10.0497,
        "W_ve0": 32.7847,
        "W_vew": 9.5759,
        "W_s0": 9.8493,
        "W_st": 7.23233,
        "W_se0": 52.4671,
        "W_sew": 29.5404,
        "r_w": 1.34544,
        "r_w0": -0.838888,
        "a_w": 0.748085
    }
}

==> anc/CHUQFederal/85/modelErrors.json <==
{
    "ECS_p": 0.551741,
    "ECS_n": 0.585304,
    "APower_p": 0.502971,
    "APower_n": 0.408309
}

==> anc/CHUQFederal/85/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.5321,
        "V_t": 19.3866,
        "V_e": -0.319896,
        "r_o": 1.14652,
        "r_o_0": -0.0146922,
        "a_0": 0.771597
    },
    "CH89Coulomb": {
        "r_c": 1.24589,
        "r_c_0": -0.105888
    },
    "CH89SpinOrbit": {
        "V_so": 5.5087,
        "r_so": 1.27955,
        "r_so_0": -0.899333,
        "a_so": 0.608551
    },
    "CH89ImagCentral": {
        "W_v0": 3.38221,
        "W_ve0": -1.17497,
        "W_vew": 48.6486,
        "W_s0": 13.44,
        "W_st": 27.0761,
        "W_se0": 37.5341,
        "W_sew": 68.7202,
        "r_w": 1.28427,
        "r_w0": -0.56074,
        "a_w": 0.707491
    }
}

==> anc/CHUQFederal/86/modelErrors.json <==
{
    "ECS_p": 0.3037,
    "ECS_n": 0.708485,
    "APower_p": 0.534128,
    "APower_n": 0.887806
}

==> anc/CHUQFederal/86/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 58.2522,
        "V_t": 13.3105,
        "V_e": -0.402112,
        "r_o": 1.20243,
        "r_o_0": -0.253869,
        "a_0": 0.711722
    },
    "CH89Coulomb": {
        "r_c": 1.21073,
        "r_c_0": 0.228075
    },
    "CH89SpinOrbit": {
        "V_so": 6.31927,
        "r_so": 1.40301,
        "r_so_0": -1.75904,
        "a_so": 0.654118
    },
    "CH89ImagCentral": {
        "W_v0": 12.9767,
        "W_ve0": 16.4138,
        "W_vew": 49.0083,
        "W_s0": 5.92725,
        "W_st": 28.0081,
        "W_se0": 10.1653,
        "W_sew": 43.6838,
        "r_w": 1.39071,
        "r_w0": -0.638596,
        "a_w": 0.717067
    }
}

==> anc/CHUQFederal/87/modelErrors.json <==
{
    "ECS_p": 0.296078,
    "ECS_n": 0.404139,
    "APower_p": 0.717694,
    "APower_n": 0.58882
}

==> anc/CHUQFederal/87/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.2291,
        "V_t": 17.5307,
        "V_e": -0.340845,
        "r_o": 1.1917,
        "r_o_0": -0.12493,
        "a_0": 0.733
    },
    "CH89Coulomb": {
        "r_c": 1.11005,
        "r_c_0": 0.042932
    },
    "CH89SpinOrbit": {
        "V_so": 5.51781,
        "r_so": 1.30889,
        "r_so_0": -0.951138,
        "a_so": 0.550833
    },
    "CH89ImagCentral": {
        "W_v0": 6.02848,
        "W_ve0": 51.2505,
        "W_vew": 32.4268,
        "W_s0": 10.4614,
        "W_st": 10.807,
        "W_se0": 80.4947,
        "W_sew": 56.8801,
        "r_w": 1.33123,
        "r_w0": -0.764963,
        "a_w": 0.663246
    }
}

==> anc/CHUQFederal/88/modelErrors.json <==
{
    "ECS_p": 0.380212,
    "ECS_n": 0.279305,
    "APower_p": 0.843653,
    "APower_n": 0.672553
}

==> anc/CHUQFederal/88/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.3502,
        "V_t": 18.1381,
        "V_e": -0.350631,
        "r_o": 1.19996,
        "r_o_0": -0.235469,
        "a_0": 0.754838
    },
    "CH89Coulomb": {
        "r_c": 1.13677,
        "r_c_0": 0.30731
    },
    "CH89SpinOrbit": {
        "V_so": 6.16563,
        "r_so": 1.41705,
        "r_so_0": -1.46224,
        "a_so": 0.557471
    },
    "CH89ImagCentral": {
        "W_v0": 17.0759,
        "W_ve0": 63.6938,
        "W_vew": 23.984,
        "W_s0": 10.9737,
        "W_st": 16.9442,
        "W_se0": 30.1127,
        "W_sew": 56.6978,
        "r_w": 1.26844,
        "r_w0": -0.359551,
        "a_w": 0.751283
    }
}

==> anc/CHUQFederal/89/modelErrors.json <==
{
    "ECS_p": 0.412987,
    "ECS_n": 0.27209,
    "APower_p": 0.707367,
    "APower_n": 0.649107
}

==> anc/CHUQFederal/89/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.7052,
        "V_t": 23.5299,
        "V_e": -0.356089,
        "r_o": 1.18094,
        "r_o_0": -0.134719,
        "a_0": 0.740097
    },
    "CH89Coulomb": {
        "r_c": 1.21462,
        "r_c_0": -0.110392
    },
    "CH89SpinOrbit": {
        "V_so": 5.20037,
        "r_so": 1.39227,
        "r_so_0": -1.40992,
        "a_so": 0.586473
    },
    "CH89ImagCentral": {
        "W_v0": 9.20352,
        "W_ve0": 42.7538,
        "W_vew": 12.4655,
        "W_s0": 14.9988,
        "W_st": 33.694,
        "W_se0": 17.0236,
        "W_sew": 43.3116,
        "r_w": 1.30309,
        "r_w0": -0.667788,
        "a_w": 0.737055
    }
}

==> anc/CHUQFederal/9/modelErrors.json <==
{
    "ECS_p": 0.448183,
    "ECS_n": 0.37617,
    "APower_p": 0.81762,
    "APower_n": 0.537146
}

==> anc/CHUQFederal/9/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.4408,
        "V_t": 14.9212,
        "V_e": -0.302227,
        "r_o": 1.20185,
        "r_o_0": -0.206916,
        "a_0": 0.72756
    },
    "CH89Coulomb": {
        "r_c": 1.22438,
        "r_c_0": 0.359466
    },
    "CH89SpinOrbit": {
        "V_so": 5.50774,
        "r_so": 1.3329,
        "r_so_0": -1.1429,
        "a_so": 0.595486
    },
    "CH89ImagCentral": {
        "W_v0": 8.96948,
        "W_ve0": 25.6779,
        "W_vew": 15.6278,
        "W_s0": 17.407,
        "W_st": 30.8509,
        "W_se0": -7.87926,
        "W_sew": 39.6101,
        "r_w": 1.36974,
        "r_w0": -0.741591,
        "a_w": 0.65721
    }
}

==> anc/CHUQFederal/90/modelErrors.json <==
{
    "ECS_p": 0.33946,
    "ECS_n": 0.498825,
    "APower_p": 0.839959,
    "APower_n": 0.51465
}

==> anc/CHUQFederal/90/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 59.2355,
        "V_t": 25.7205,
        "V_e": -0.337229,
        "r_o": 1.17161,
        "r_o_0": -0.252409,
        "a_0": 0.727486
    },
    "CH89Coulomb": {
        "r_c": 1.15434,
        "r_c_0": 0.0446816
    },
    "CH89SpinOrbit": {
        "V_so": 5.60564,
        "r_so": 1.2768,
        "r_so_0": -1.03383,
        "a_so": 0.60245
    },
    "CH89ImagCentral": {
        "W_v0": 10.9387,
        "W_ve0": 27.2788,
        "W_vew": 15.4339,
        "W_s0": 11.6277,
        "W_st": 27.9348,
        "W_se0": 10.2546,
        "W_sew": 47.6953,
        "r_w": 1.21094,
        "r_w0": -0.181919,
        "a_w": 0.779365
    }
}

==> anc/CHUQFederal/91/modelErrors.json <==
{
    "ECS_p": 0.366154,
    "ECS_n": 0.489333,
    "APower_p": 0.882069,
    "APower_n": 0.796504
}

==> anc/CHUQFederal/91/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.8698,
        "V_t": 20.6711,
        "V_e": -0.400174,
        "r_o": 1.19036,
        "r_o_0": -0.21415,
        "a_0": 0.774812
    },
    "CH89Coulomb": {
        "r_c": 1.20086,
        "r_c_0": -0.132631
    },
    "CH89SpinOrbit": {
        "V_so": 5.97658,
        "r_so": 1.31822,
        "r_so_0": -1.19157,
        "a_so": 0.673351
    },
    "CH89ImagCentral": {
        "W_v0": 7.36119,
        "W_ve0": 26.8327,
        "W_vew": 23.5888,
        "W_s0": 20.4536,
        "W_st": 27.1774,
        "W_se0": -22.9858,
        "W_sew": 44.0537,
        "r_w": 1.2372,
        "r_w0": 0.0133195,
        "a_w": 0.714931
    }
}

==> anc/CHUQFederal/92/modelErrors.json <==
{
    "ECS_p": 0.32517,
    "ECS_n": 0.242813,
    "APower_p": 0.625771,
    "APower_n": 0.542453
}

==> anc/CHUQFederal/92/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.9837,
        "V_t": 19.1317,
        "V_e": -0.382002,
        "r_o": 1.18368,
        "r_o_0": -0.12162,
        "a_0": 0.716065
    },
    "CH89Coulomb": {
        "r_c": 1.1758,
        "r_c_0": 0.0590634
    },
    "CH89SpinOrbit": {
        "V_so": 4.57582,
        "r_so": 1.42607,
        "r_so_0": -1.71912,
        "a_so": 0.586646
    },
    "CH89ImagCentral": {
        "W_v0": 8.15853,
        "W_ve0": 33.7933,
        "W_vew": 6.35499,
        "W_s0": 10.4987,
        "W_st": 10.5437,
        "W_se0": 43.2994,
        "W_sew": 20.3681,
        "r_w": 1.32224,
        "r_w0": -0.652409,
        "a_w": 0.707923
    }
}

==> anc/CHUQFederal/93/modelErrors.json <==
{
    "ECS_p": 0.249318,
    "ECS_n": 0.241505,
    "APower_p": 0.65408,
    "APower_n": 0.463011
}

==> anc/CHUQFederal/93/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.8727,
        "V_t": 18.66,
        "V_e": -0.318263,
        "r_o": 1.15687,
        "r_o_0": -0.00692757,
        "a_0": 0.728441
    },
    "CH89Coulomb": {
        "r_c": 1.3068,
        "r_c_0": 0.191105
    },
    "CH89SpinOrbit": {
        "V_so": 5.37151,
        "r_so": 1.33595,
        "r_so_0": -1.13464,
        "a_so": 0.661032
    },
    "CH89ImagCentral": {
        "W_v0": 15.4173,
        "W_ve0": 62.3985,
        "W_vew": 23.8379,
        "W_s0": 18.2666,
        "W_st": 37.9668,
        "W_se0": -18.8009,
        "W_sew": 53.2111,
        "r_w": 1.23307,
        "r_w0": 0.00521165,
        "a_w": 0.689277
    }
}

==> anc/CHUQFederal/94/modelErrors.json <==
{
    "ECS_p": 0.36762,
    "ECS_n": 0.395275,
    "APower_p": 0.735017,
    "APower_n": 0.864455
}

==> anc/CHUQFederal/94/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.8316,
        "V_t": 9.40623,
        "V_e": -0.314361,
        "r_o": 1.1711,
        "r_o_0": -0.0501574,
        "a_0": 0.74619
    },
    "CH89Coulomb": {
        "r_c": 1.21333,
        "r_c_0": 0.173372
    },
    "CH89SpinOrbit": {
        "V_so": 4.56242,
        "r_so": 1.11522,
        "r_so_0": 0.100482,
        "a_so": 0.620352
    },
    "CH89ImagCentral": {
        "W_v0": 6.55397,
        "W_ve0": 27.7883,
        "W_vew": 31.8108,
        "W_s0": 11.8983,
        "W_st": 25.5488,
        "W_se0": 25.454,
        "W_sew": 27.0511,
        "r_w": 1.35942,
        "r_w0": -0.545531,
        "a_w": 0.694485
    }
}

==> anc/CHUQFederal/95/modelErrors.json <==
{
    "ECS_p": 0.279353,
    "ECS_n": 0.586243,
    "APower_p": 0.818747,
    "APower_n": 0.652419
}

==> anc/CHUQFederal/95/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 57.6097,
        "V_t": 18.4286,
        "V_e": -0.362194,
        "r_o": 1.17724,
        "r_o_0": -0.167007,
        "a_0": 0.745657
    },
    "CH89Coulomb": {
        "r_c": 1.04086,
        "r_c_0": 0.231333
    },
    "CH89SpinOrbit": {
        "V_so": 6.32119,
        "r_so": 1.22346,
        "r_so_0": -0.699334,
        "a_so": 0.58615
    },
    "CH89ImagCentral": {
        "W_v0": 8.55479,
        "W_ve0": 18.0468,
        "W_vew": 33.1205,
        "W_s0": 9.43754,
        "W_st": 21.4504,
        "W_se0": 23.5963,
        "W_sew": 48.2492,
        "r_w": 1.24436,
        "r_w0": 0.0120357,
        "a_w": 0.636671
    }
}

==> anc/CHUQFederal/96/modelErrors.json <==
{
    "ECS_p": 0.185986,
    "ECS_n": 0.367226,
    "APower_p": 0.562661,
    "APower_n": 0.668572
}

==> anc/CHUQFederal/96/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 54.7477,
        "V_t": 16.1873,
        "V_e": -0.343831,
        "r_o": 1.17749,
        "r_o_0": -0.0703928,
        "a_0": 0.746105
    },
    "CH89Coulomb": {
        "r_c": 1.44956,
        "r_c_0": 0.21736
    },
    "CH89SpinOrbit": {
        "V_so": 4.80113,
        "r_so": 1.2468,
        "r_so_0": -0.862161,
        "a_so": 0.596986
    },
    "CH89ImagCentral": {
        "W_v0": 10.5326,
        "W_ve0": 37.693,
        "W_vew": 18.8544,
        "W_s0": 12.1391,
        "W_st": 26.6958,
        "W_se0": 21.817,
        "W_sew": 24.3572,
        "r_w": 1.3359,
        "r_w0": -0.464249,
        "a_w": 0.670643
    }
}

==> anc/CHUQFederal/97/modelErrors.json <==
{
    "ECS_p": 0.291106,
    "ECS_n": 0.382289,
    "APower_p": 0.687288,
    "APower_n": 0.712565
}

==> anc/CHUQFederal/97/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.7577,
        "V_t": 13.0233,
        "V_e": -0.352407,
        "r_o": 1.1948,
        "r_o_0": -0.197251,
        "a_0": 0.721031
    },
    "CH89Coulomb": {
        "r_c": 1.14508,
        "r_c_0": 0.0150956
    },
    "CH89SpinOrbit": {
        "V_so": 5.15365,
        "r_so": 1.41591,
        "r_so_0": -1.74756,
        "a_so": 0.613468
    },
    "CH89ImagCentral": {
        "W_v0": 13.302,
        "W_ve0": 43.7924,
        "W_vew": 30.2017,
        "W_s0": 10.8021,
        "W_st": 28.8166,
        "W_se0": 22.9892,
        "W_sew": 30.6829,
        "r_w": 1.20386,
        "r_w0": 0.13194,
        "a_w": 0.696088
    }
}

==> anc/CHUQFederal/98/modelErrors.json <==
{
    "ECS_p": 0.374283,
    "ECS_n": 0.440758,
    "APower_p": 0.735462,
    "APower_n": 0.865303
}

==> anc/CHUQFederal/98/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 56.9426,
        "V_t": 14.2124,
        "V_e": -0.379513,
        "r_o": 1.23383,
        "r_o_0": -0.364139,
        "a_0": 0.727713
    },
    "CH89Coulomb": {
        "r_c": 1.25467,
        "r_c_0": -0.0271041
    },
    "CH89SpinOrbit": {
        "V_so": 5.69283,
        "r_so": 1.33282,
        "r_so_0": -1.22636,
        "a_so": 0.65555
    },
    "CH89ImagCentral": {
        "W_v0": 14.2309,
        "W_ve0": 67.1255,
        "W_vew": 32.5467,
        "W_s0": 8.11327,
        "W_st": 11.3594,
        "W_se0": 54.8063,
        "W_sew": 41.8024,
        "r_w": 1.18692,
        "r_w0": -0.00966625,
        "a_w": 0.745917
    }
}

==> anc/CHUQFederal/99/modelErrors.json <==
{
    "ECS_p": 0.312067,
    "ECS_n": 0.406854,
    "APower_p": 0.714869,
    "APower_n": 0.567078
}

==> anc/CHUQFederal/99/parameters.json <==
{
    "CH89RealCentral": {
        "V_0": 55.3938,
        "V_t": 23.3269,
        "V_e": -0.351255,
        "r_o": 1.19634,
        "r_o_0": -0.110248,
        "a_0": 0.703209
    },
    "CH89Coulomb": {
        "r_c": 1.16684,
        "r_c_0": 0.198282
    },
    "CH89SpinOrbit": {
        "V_so": 5.08338,
        "r_so": 1.15776,
        "r_so_0": -0.388657,
        "a_so": 0.566585
    },
    "CH89ImagCentral": {
        "W_v0": 10.5718,
        "W_ve0": 46.3508,
        "W_vew": 14.3513,
        "W_s0": 16.2233,
        "W_st": 23.099,
        "W_se0": 20.7979,
        "W_sew": 75.4399,
        "r_w": 1.22024,
        "r_w0": -0.537041,
        "a_w": 0.723985
    }
}

==> anc/KDUQDemocratic/0/modelErrors.json <==
{
    "ECS_p": 0.304209,
    "ECS_n": 0.148284,
    "APower_p": 0.470307,
    "APower_n": 0.298272,
    "RCS_p": 0.00550159,
    "TCS_n": 0.0264511
}

==> anc/KDUQDemocratic/0/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.8803,
        "V1_asymm": 9.84292,
        "V1_A": 0.0351429,
        "V2_0_n": 0.00675093,
        "V2_A_n": 6.59867e-06,
        "V3_0_n": 9.4373e-06,
        "V3_A_n": 4.62045e-08,
        "V2_0_p": 0.00708712,
        "V2_A_p": 3.01033e-06,
        "V3_0_p": 1.10421e-05,
        "V3_A_p": 5.06897e-08,
        "V4_0": -1.8025e-08,
        "r_0": 1.30775,
        "r_A": 0.421613,
        "a_0": 0.673248,
        "a_A": 3.3172e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.19698,
        "r_C_A": 0.55062,
        "r_C_A2": 1.05662
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.42614,
        "V1_A": -0.000708422,
        "V2_0": 0.00399079,
        "r_0": 1.07648,
        "r_A": 0.121362,
        "a_0": 0.643657
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.54439,
        "W2_0": 148.29
    },
    "KDImagVolume": {
        "W1_0_n": 19.4348,
        "W1_A_n": 0.0181852,
        "W1_0_p": 12.6899,
        "W1_A_p": 0.0165429,
        "W2_0": 70.6598,
        "W2_A": 0.160408
    },
    "KDImagSurface": {
        "D1_0": 10.8439,
        "D1_asymm": 6.15297,
        "D2_0": 0.00438523,
        "D2_A": 0.0127384,
        "D2_A2": 3.51457,
        "D2_A3": 256.31,
        "D3_0": 7.75362,
        "r_0": 1.20824,
        "r_A": -0.0140764,
        "a_0_n": 0.526669,
        "a_A_n": 0.000165662,
        "a_0_p": 0.545001,
        "a_A_p": 0.000938537
    }
}

==> anc/KDUQDemocratic/1/modelErrors.json <==
{
    "ECS_p": 0.281757,
    "ECS_n": 0.216387,
    "APower_p": 0.390765,
    "APower_n": 0.137022,
    "RCS_p": 0.0170151,
    "TCS_n": 0.0260519
}

==> anc/KDUQDemocratic/1/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.6005,
        "V1_asymm": 10.804,
        "V1_A": 0.0279025,
        "V2_0_n": 0.00772853,
        "V2_A_n": -3.61876e-07,
        "V3_0_n": 2.88974e-05,
        "V3_A_n": -8.45131e-09,
        "V2_0_p": 0.00917042,
        "V2_A_p": -8.22975e-06,
        "V3_0_p": 4.01492e-05,
        "V3_A_p": -2.90361e-08,
        "V4_0": 5.20057e-08,
        "r_0": 1.19494,
        "r_A": 0.0723435,
        "a_0": 0.647307,
        "a_A": -0.000485817
    },
    "KDCoulomb": {
        "r_C_0": 1.16953,
        "r_C_A": 0.877934,
        "r_C_A2": 20.1841
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.83046,
        "V1_A": -0.00516891,
        "V2_0": 0.00526827,
        "r_0": 1.14935,
        "r_A": 0.687636,
        "a_0": 0.52903
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.75962,
        "W2_0": 247.234
    },
    "KDImagVolume": {
        "W1_0_n": 22.9162,
        "W1_A_n": 0.0668634,
        "W1_0_p": 27.811,
        "W1_A_p": 0.100207,
        "W2_0": 118.359,
        "W2_A": 0.529214
    },
    "KDImagSurface": {
        "D1_0": 18.8847,
        "D1_asymm": -1.44003,
        "D2_0": 0.0703515,
        "D2_A": -0.0474169,
        "D2_A2": 8.0985,
        "D2_A3": 248.865,
        "D3_0": 16.9661,
        "r_0": 1.24563,
        "r_A": 0.0038042,
        "a_0_n": 0.576431,
        "a_A_n": -0.000142021,
        "a_0_p": 0.51203,
        "a_A_p": 0.00206416
    }
}

==> anc/KDUQDemocratic/10/modelErrors.json <==
{
    "ECS_p": 0.340115,
    "ECS_n": 0.217185,
    "APower_p": 0.374071,
    "APower_n": 0.291439,
    "RCS_p": 0.0151245,
    "TCS_n": 0.0294875
}

==> anc/KDUQDemocratic/10/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3417,
        "V1_asymm": 16.3951,
        "V1_A": 0.0189495,
        "V2_0_n": 0.00644583,
        "V2_A_n": 2.52837e-06,
        "V3_0_n": 1.18772e-05,
        "V3_A_n": 1.48401e-08,
        "V2_0_p": 0.0077502,
        "V2_A_p": -8.50424e-06,
        "V3_0_p": 2.00756e-05,
        "V3_A_p": -2.52715e-08,
        "V4_0": 7.89539e-09,
        "r_0": 1.27338,
        "r_A": 0.316436,
        "a_0": 0.698954,
        "a_A": 0.00057108
    },
    "KDCoulomb": {
        "r_C_0": 1.08391,
        "r_C_A": 0.570832,
        "r_C_A2": 10.6618
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.64256,
        "V1_A": 0.00534392,
        "V2_0": 0.00545807,
        "r_0": 1.22281,
        "r_A": 0.813294,
        "a_0": 0.642947
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.16119,
        "W2_0": 199.428
    },
    "KDImagVolume": {
        "W1_0_n": 20.0187,
        "W1_A_n": 0.0714196,
        "W1_0_p": 16.5494,
        "W1_A_p": 0.0773826,
        "W2_0": 90.492,
        "W2_A": 0.210545
    },
    "KDImagSurface": {
        "D1_0": 21.733,
        "D1_asymm": 40.135,
        "D2_0": 0.0381167,
        "D2_A": -0.00953791,
        "D2_A2": 21.699,
        "D2_A3": 249.443,
        "D3_0": 19.8699,
        "r_0": 1.48432,
        "r_A": 0.0543992,
        "a_0_n": 0.519494,
        "a_A_n": -0.00257164,
        "a_0_p": 0.45486,
        "a_A_p": 0.00229136
    }
}

==> anc/KDUQDemocratic/100/modelErrors.json <==
{
    "ECS_p": 0.275346,
    "ECS_n": 0.194137,
    "APower_p": 0.404629,
    "APower_n": 0.25562,
    "RCS_p": 0.0154862,
    "TCS_n": 0.0192428
}

==> anc/KDUQDemocratic/100/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.035,
        "V1_asymm": 13.6562,
        "V1_A": 0.0410246,
        "V2_0_n": 0.00702677,
        "V2_A_n": 1.33099e-07,
        "V3_0_n": 2.05093e-05,
        "V3_A_n": 1.51854e-09,
        "V2_0_p": 0.00729373,
        "V2_A_p": 4.3827e-06,
        "V3_0_p": 2.41543e-05,
        "V3_A_p": 1.61288e-08,
        "V4_0": 2.93415e-08,
        "r_0": 1.3123,
        "r_A": 0.614714,
        "a_0": 0.706888,
        "a_A": 0.000249396
    },
    "KDCoulomb": {
        "r_C_0": 1.22092,
        "r_C_A": -0.00578901,
        "r_C_A2": 6.85102
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.24289,
        "V1_A": 0.00302572,
        "V2_0": 0.00221164,
        "r_0": 1.16657,
        "r_A": 0.510429,
        "a_0": 0.615618
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.640085,
        "W2_0": 252.417
    },
    "KDImagVolume": {
        "W1_0_n": 20.9397,
        "W1_A_n": 0.00278116,
        "W1_0_p": 18.5991,
        "W1_A_p": 0.0201416,
        "W2_0": 112.472,
        "W2_A": -0.0486947
    },
    "KDImagSurface": {
        "D1_0": 10.2055,
        "D1_asymm": 6.05274,
        "D2_0": -0.0304717,
        "D2_A": 0.0464073,
        "D2_A2": 13.3294,
        "D2_A3": 393.461,
        "D3_0": 9.80117,
        "r_0": 1.41551,
        "r_A": 0.036856,
        "a_0_n": 0.62087,
        "a_A_n": -0.000151459,
        "a_0_p": 0.448437,
        "a_A_p": 0.00370192
    }
}

==> anc/KDUQDemocratic/101/modelErrors.json <==
{
    "ECS_p": 0.35011,
    "ECS_n": 0.186636,
    "APower_p": 0.326534,
    "APower_n": 0.218706,
    "RCS_p": 0.0156134,
    "TCS_n": 0.0198673
}

==> anc/KDUQDemocratic/101/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.8202,
        "V1_asymm": 10.1916,
        "V1_A": 0.0188832,
        "V2_0_n": 0.0061417,
        "V2_A_n": 1.09149e-06,
        "V3_0_n": 9.07348e-06,
        "V3_A_n": 1.84767e-08,
        "V2_0_p": 0.00786286,
        "V2_A_p": -7.53227e-07,
        "V3_0_p": 1.71267e-05,
        "V3_A_p": 3.10896e-09,
        "V4_0": -1.90366e-08,
        "r_0": 1.27177,
        "r_A": 0.287893,
        "a_0": 0.676636,
        "a_A": 6.54405e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.33769,
        "r_C_A": 1.416,
        "r_C_A2": 35.4547
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.63771,
        "V1_A": 0.00488332,
        "V2_0": 0.00603025,
        "r_0": 1.23127,
        "r_A": 0.741979,
        "a_0": 0.588755
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.12498,
        "W2_0": 201.518
    },
    "KDImagVolume": {
        "W1_0_n": 14.0881,
        "W1_A_n": 0.031416,
        "W1_0_p": 17.2417,
        "W1_A_p": -0.00299138,
        "W2_0": 64.6882,
        "W2_A": 0.145011
    },
    "KDImagSurface": {
        "D1_0": 15.7265,
        "D1_asymm": 12.3419,
        "D2_0": 0.0221929,
        "D2_A": 0.00526899,
        "D2_A2": 17.9255,
        "D2_A3": 102.265,
        "D3_0": 13.5203,
        "r_0": 1.36311,
        "r_A": 0.0180794,
        "a_0_n": 0.561505,
        "a_A_n": -0.000200224,
        "a_0_p": 0.502637,
        "a_A_p": 0.0017694
    }
}

==> anc/KDUQDemocratic/102/modelErrors.json <==
{
    "ECS_p": 0.339625,
    "ECS_n": 0.232281,
    "APower_p": 0.403047,
    "APower_n": 0.342131,
    "RCS_p": 0.00939136,
    "TCS_n": 0.0305011
}

==> anc/KDUQDemocratic/102/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3969,
        "V1_asymm": 12.6663,
        "V1_A": 0.0198998,
        "V2_0_n": 0.00778546,
        "V2_A_n": 1.0427e-05,
        "V3_0_n": 2.81049e-05,
        "V3_A_n": 6.49107e-08,
        "V2_0_p": 0.00827019,
        "V2_A_p": -3.19429e-06,
        "V3_0_p": 3.231e-05,
        "V3_A_p": -1.10657e-08,
        "V4_0": 4.15831e-08,
        "r_0": 1.2013,
        "r_A": 0.0959189,
        "a_0": 0.690556,
        "a_A": -0.000396581
    },
    "KDCoulomb": {
        "r_C_0": 1.3232,
        "r_C_A": -0.138573,
        "r_C_A2": 20.612
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.92069,
        "V1_A": 0.0125398,
        "V2_0": 0.0106994,
        "r_0": 1.29939,
        "r_A": 1.1355,
        "a_0": 0.584886
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.47388,
        "W2_0": 167.876
    },
    "KDImagVolume": {
        "W1_0_n": 19.5075,
        "W1_A_n": 0.0138426,
        "W1_0_p": 14.0475,
        "W1_A_p": 0.078601,
        "W2_0": 82.2727,
        "W2_A": 0.210136
    },
    "KDImagSurface": {
        "D1_0": 22.9573,
        "D1_asymm": 11.1854,
        "D2_0": -0.0363939,
        "D2_A": 0.0658851,
        "D2_A2": 14.2203,
        "D2_A3": 616.901,
        "D3_0": 16.3264,
        "r_0": 1.16981,
        "r_A": -0.0223832,
        "a_0_n": 0.533513,
        "a_A_n": 0.000114716,
        "a_0_p": 0.513095,
        "a_A_p": 0.00178905
    }
}

==> anc/KDUQDemocratic/103/modelErrors.json <==
{
    "ECS_p": 0.310869,
    "ECS_n": 0.168025,
    "APower_p": 0.329323,
    "APower_n": 0.258128,
    "RCS_p": 0.00523289,
    "TCS_n": 0.0201954
}

==> anc/KDUQDemocratic/103/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1973,
        "V1_asymm": 21.0443,
        "V1_A": 0.0180429,
        "V2_0_n": 0.00585167,
        "V2_A_n": 7.8866e-06,
        "V3_0_n": 1.5652e-06,
        "V3_A_n": 5.00995e-08,
        "V2_0_p": 0.00653886,
        "V2_A_p": 8.65722e-06,
        "V3_0_p": 7.48143e-06,
        "V3_A_p": 5.21364e-08,
        "V4_0": -3.53141e-08,
        "r_0": 1.27308,
        "r_A": 0.316144,
        "a_0": 0.644668,
        "a_A": -0.000286478
    },
    "KDCoulomb": {
        "r_C_0": 1.11541,
        "r_C_A": 1.05034,
        "r_C_A2": 31.6024
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.86318,
        "V1_A": 0.00896176,
        "V2_0": 0.00438017,
        "r_0": 1.22962,
        "r_A": 0.812673,
        "a_0": 0.577182
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.65368,
        "W2_0": 95.0855
    },
    "KDImagVolume": {
        "W1_0_n": 18.2096,
        "W1_A_n": 0.0145038,
        "W1_0_p": 15.6983,
        "W1_A_p": 0.0357833,
        "W2_0": 62.9368,
        "W2_A": 0.249178
    },
    "KDImagSurface": {
        "D1_0": 11.8671,
        "D1_asymm": 13.847,
        "D2_0": 0.0502271,
        "D2_A": -0.032425,
        "D2_A2": 6.80938,
        "D2_A3": 263.508,
        "D3_0": 12.0768,
        "r_0": 1.3605,
        "r_A": 0.0125525,
        "a_0_n": 0.577858,
        "a_A_n": -0.000437255,
        "a_0_p": 0.471845,
        "a_A_p": 0.000935653
    }
}

==> anc/KDUQDemocratic/104/modelErrors.json <==
{
    "ECS_p": 0.326336,
    "ECS_n": 0.196297,
    "APower_p": 0.415256,
    "APower_n": 0.232759,
    "RCS_p": 0.0260277,
    "TCS_n": 0.0254837
}

==> anc/KDUQDemocratic/104/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7638,
        "V1_asymm": 12.6227,
        "V1_A": 0.01536,
        "V2_0_n": 0.00558294,
        "V2_A_n": -4.58026e-06,
        "V3_0_n": 9.08587e-06,
        "V3_A_n": -5.74477e-09,
        "V2_0_p": 0.00557626,
        "V2_A_p": 5.85933e-06,
        "V3_0_p": 8.50224e-06,
        "V3_A_p": 1.64313e-09,
        "V4_0": -9.43909e-09,
        "r_0": 1.24614,
        "r_A": 0.356231,
        "a_0": 0.658805,
        "a_A": -0.000406627
    },
    "KDCoulomb": {
        "r_C_0": 1.1604,
        "r_C_A": 0.214324,
        "r_C_A2": 16.0613
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.54658,
        "V1_A": -0.00486507,
        "V2_0": 0.00238839,
        "r_0": 1.17006,
        "r_A": 0.668847,
        "a_0": 0.633611
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.64553,
        "W2_0": 259.257
    },
    "KDImagVolume": {
        "W1_0_n": 13.8516,
        "W1_A_n": 0.0207065,
        "W1_0_p": 19.6266,
        "W1_A_p": 0.0372124,
        "W2_0": 75.8826,
        "W2_A": 0.0958924
    },
    "KDImagSurface": {
        "D1_0": 16.8712,
        "D1_asymm": 10.8068,
        "D2_0": 0.0172834,
        "D2_A": 0.0056563,
        "D2_A2": 18.9175,
        "D2_A3": 269.653,
        "D3_0": 15.0044,
        "r_0": 1.36651,
        "r_A": 0.0120575,
        "a_0_n": 0.484705,
        "a_A_n": -0.000712405,
        "a_0_p": 0.533918,
        "a_A_p": 0.000361291
    }
}

==> anc/KDUQDemocratic/105/modelErrors.json <==
{
    "ECS_p": 0.291915,
    "ECS_n": 0.120957,
    "APower_p": 0.300666,
    "APower_n": 0.106433,
    "RCS_p": 0.0113839,
    "TCS_n": 0.0257603
}

==> anc/KDUQDemocratic/105/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5895,
        "V1_asymm": 18.0185,
        "V1_A": 0.02248,
        "V2_0_n": 0.00648677,
        "V2_A_n": -4.21309e-07,
        "V3_0_n": 1.39231e-05,
        "V3_A_n": 1.93771e-08,
        "V2_0_p": 0.00736168,
        "V2_A_p": 7.75492e-06,
        "V3_0_p": 2.03153e-05,
        "V3_A_p": 4.8657e-08,
        "V4_0": -2.00105e-09,
        "r_0": 1.29807,
        "r_A": 0.438845,
        "a_0": 0.687013,
        "a_A": 8.35514e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.16868,
        "r_C_A": -0.0305686,
        "r_C_A2": 7.4409
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.38776,
        "V1_A": 0.0171611,
        "V2_0": 0.0048934,
        "r_0": 1.22622,
        "r_A": 0.698236,
        "a_0": 0.499974
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.76737,
        "W2_0": 289.661
    },
    "KDImagVolume": {
        "W1_0_n": 18.8979,
        "W1_A_n": 0.0290994,
        "W1_0_p": 16.1195,
        "W1_A_p": 0.0815579,
        "W2_0": 106.054,
        "W2_A": 0.287699
    },
    "KDImagSurface": {
        "D1_0": 15.6864,
        "D1_asymm": 10.7036,
        "D2_0": -0.0269452,
        "D2_A": 0.0472719,
        "D2_A2": 10.6151,
        "D2_A3": 244.422,
        "D3_0": 14.0386,
        "r_0": 1.27709,
        "r_A": 0.00506549,
        "a_0_n": 0.550442,
        "a_A_n": -0.000456363,
        "a_0_p": 0.580672,
        "a_A_p": 0.000332038
    }
}

==> anc/KDUQDemocratic/106/modelErrors.json <==
{
    "ECS_p": 0.284178,
    "ECS_n": 0.193869,
    "APower_p": 0.310144,
    "APower_n": 0.183382,
    "RCS_p": 0.0185591,
    "TCS_n": 0.030354
}

==> anc/KDUQDemocratic/106/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.3241,
        "V1_asymm": 10.2451,
        "V1_A": 0.0316471,
        "V2_0_n": 0.00722948,
        "V2_A_n": -8.43794e-07,
        "V3_0_n": 2.56467e-05,
        "V3_A_n": 1.79848e-08,
        "V2_0_p": 0.00730356,
        "V2_A_p": 5.79467e-06,
        "V3_0_p": 2.82542e-05,
        "V3_A_p": 1.74923e-08,
        "V4_0": 3.86659e-08,
        "r_0": 1.274,
        "r_A": 0.489376,
        "a_0": 0.730829,
        "a_A": 7.29374e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.29959,
        "r_C_A": 0.934637,
        "r_C_A2": 23.4736
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.96747,
        "V1_A": -0.00495584,
        "V2_0": 0.00756357,
        "r_0": 1.29701,
        "r_A": 1.13618,
        "a_0": 0.554717
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.28883,
        "W2_0": 248.29
    },
    "KDImagVolume": {
        "W1_0_n": 21.4792,
        "W1_A_n": 0.0114126,
        "W1_0_p": 25.3978,
        "W1_A_p": -0.0194055,
        "W2_0": 102.113,
        "W2_A": -0.0876182
    },
    "KDImagSurface": {
        "D1_0": 20.3489,
        "D1_asymm": 10.7439,
        "D2_0": 0.0429909,
        "D2_A": -0.0121571,
        "D2_A2": 15.5109,
        "D2_A3": 266.068,
        "D3_0": 14.6048,
        "r_0": 1.43419,
        "r_A": 0.0260515,
        "a_0_n": 0.555054,
        "a_A_n": 0.000633147,
        "a_0_p": 0.498057,
        "a_A_p": 0.00122213
    }
}

==> anc/KDUQDemocratic/107/modelErrors.json <==
{
    "ECS_p": 0.287628,
    "ECS_n": 0.191301,
    "APower_p": 0.343901,
    "APower_n": 0.319263,
    "RCS_p": 0.00345209,
    "TCS_n": 0.0275936
}

==> anc/KDUQDemocratic/107/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.6537,
        "V1_asymm": 13.0443,
        "V1_A": 0.0332744,
        "V2_0_n": 0.00597153,
        "V2_A_n": -6.82877e-06,
        "V3_0_n": 1.68587e-05,
        "V3_A_n": -2.9483e-08,
        "V2_0_p": 0.00931398,
        "V2_A_p": -1.12939e-05,
        "V3_0_p": 4.43026e-05,
        "V3_A_p": -1.29163e-07,
        "V4_0": 3.50122e-08,
        "r_0": 1.33847,
        "r_A": 0.688657,
        "a_0": 0.697866,
        "a_A": 0.000180287
    },
    "KDCoulomb": {
        "r_C_0": 1.15118,
        "r_C_A": 1.17908,
        "r_C_A2": -3.60953
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.19859,
        "V1_A": 0.00954975,
        "V2_0": 0.00195207,
        "r_0": 1.07648,
        "r_A": 0.0557196,
        "a_0": 0.601656
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.84284,
        "W2_0": 204.837
    },
    "KDImagVolume": {
        "W1_0_n": 28.4335,
        "W1_A_n": -0.0391946,
        "W1_0_p": 18.2745,
        "W1_A_p": 0.0227746,
        "W2_0": 146.067,
        "W2_A": -0.117571
    },
    "KDImagSurface": {
        "D1_0": 18.249,
        "D1_asymm": 6.15204,
        "D2_0": 0.00803612,
        "D2_A": 0.0176797,
        "D2_A2": 16.6731,
        "D2_A3": 263.798,
        "D3_0": 17.3895,
        "r_0": 1.35486,
        "r_A": 0.01464,
        "a_0_n": 0.538555,
        "a_A_n": -0.000602888,
        "a_0_p": 0.604319,
        "a_A_p": 0.00095109
    }
}

==> anc/KDUQDemocratic/108/modelErrors.json <==
{
    "ECS_p": 0.201499,
    "ECS_n": 0.258473,
    "APower_p": 0.426113,
    "APower_n": 0.185557,
    "RCS_p": 0.00687122,
    "TCS_n": 0.0335131
}

==> anc/KDUQDemocratic/108/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.952,
        "V1_asymm": 18.8828,
        "V1_A": 0.0237264,
        "V2_0_n": 0.00742212,
        "V2_A_n": 9.05992e-06,
        "V3_0_n": 1.89805e-05,
        "V3_A_n": 5.02624e-08,
        "V2_0_p": 0.0072163,
        "V2_A_p": 2.93012e-06,
        "V3_0_p": 2.19938e-05,
        "V3_A_p": -2.60598e-08,
        "V4_0": 1.18623e-08,
        "r_0": 1.29134,
        "r_A": 0.477744,
        "a_0": 0.675636,
        "a_A": 0.000146824
    },
    "KDCoulomb": {
        "r_C_0": 1.25942,
        "r_C_A": 1.02249,
        "r_C_A2": 25.4475
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.26667,
        "V1_A": 0.00812372,
        "V2_0": 0.00562395,
        "r_0": 1.20352,
        "r_A": 0.858249,
        "a_0": 0.562911
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.07278,
        "W2_0": 153.598
    },
    "KDImagVolume": {
        "W1_0_n": 21.8645,
        "W1_A_n": 0.101022,
        "W1_0_p": 17.2959,
        "W1_A_p": 0.156824,
        "W2_0": 159.519,
        "W2_A": 0.456439
    },
    "KDImagSurface": {
        "D1_0": 11.2742,
        "D1_asymm": 3.46691,
        "D2_0": 0.0117033,
        "D2_A": -0.000606704,
        "D2_A2": -1.54121,
        "D2_A3": 216.462,
        "D3_0": 11.1658,
        "r_0": 1.47153,
        "r_A": 0.058169,
        "a_0_n": 0.612215,
        "a_A_n": -0.000111233,
        "a_0_p": 0.467482,
        "a_A_p": 0.00254154
    }
}

==> anc/KDUQDemocratic/109/modelErrors.json <==
{
    "ECS_p": 0.433281,
    "ECS_n": 0.210727,
    "APower_p": 0.317069,
    "APower_n": 0.231324,
    "RCS_p": 0.0156996,
    "TCS_n": 0.0272695
}

==> anc/KDUQDemocratic/109/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.7845,
        "V1_asymm": 12.1023,
        "V1_A": 0.0157854,
        "V2_0_n": 0.0062831,
        "V2_A_n": -3.34592e-06,
        "V3_0_n": 1.13073e-05,
        "V3_A_n": -2.34176e-08,
        "V2_0_p": 0.00866014,
        "V2_A_p": 2.81813e-06,
        "V3_0_p": 2.73114e-05,
        "V3_A_p": 2.84547e-08,
        "V4_0": 9.85416e-09,
        "r_0": 1.26953,
        "r_A": 0.23524,
        "a_0": 0.662223,
        "a_A": -0.000156488
    },
    "KDCoulomb": {
        "r_C_0": 1.2372,
        "r_C_A": -0.461834,
        "r_C_A2": -5.52095
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.73351,
        "V1_A": 0.00179879,
        "V2_0": 0.00480812,
        "r_0": 1.239,
        "r_A": 0.796301,
        "a_0": 0.563961
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.13905,
        "W2_0": 267.578
    },
    "KDImagVolume": {
        "W1_0_n": 24.9306,
        "W1_A_n": -0.00422212,
        "W1_0_p": 18.4767,
        "W1_A_p": 0.0147525,
        "W2_0": 151.122,
        "W2_A": -0.0777773
    },
    "KDImagSurface": {
        "D1_0": 13.8115,
        "D1_asymm": -5.94169,
        "D2_0": 0.0203881,
        "D2_A": 0.0134019,
        "D2_A2": 3.91277,
        "D2_A3": -320.194,
        "D3_0": 12.8599,
        "r_0": 1.32472,
        "r_A": 0.00898912,
        "a_0_n": 0.537104,
        "a_A_n": 1.86638e-05,
        "a_0_p": 0.538083,
        "a_A_p": 0.00184256
    }
}

==> anc/KDUQDemocratic/11/modelErrors.json <==
{
    "ECS_p": 0.293627,
    "ECS_n": 0.219227,
    "APower_p": 0.366876,
    "APower_n": 0.279855,
    "RCS_p": 0.0162032,
    "TCS_n": 0.0212876
}

==> anc/KDUQDemocratic/11/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.5109,
        "V1_asymm": 17.0968,
        "V1_A": 0.0419555,
        "V2_0_n": 0.00797319,
        "V2_A_n": 8.88604e-06,
        "V3_0_n": 2.52831e-05,
        "V3_A_n": 3.5521e-08,
        "V2_0_p": 0.00957904,
        "V2_A_p": -9.46398e-06,
        "V3_0_p": 3.80561e-05,
        "V3_A_p": -4.97116e-08,
        "V4_0": 2.64636e-08,
        "r_0": 1.27472,
        "r_A": 0.519745,
        "a_0": 0.710155,
        "a_A": 0.000148888
    },
    "KDCoulomb": {
        "r_C_0": 1.00042,
        "r_C_A": 0.328108,
        "r_C_A2": 9.27522
    },
    "KDRealSpinOrbit": {
        "V1_0": 9.0635,
        "V1_A": -0.0145108,
        "V2_0": 0.0129269,
        "r_0": 1.18455,
        "r_A": 0.479905,
        "a_0": 0.552152
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.88606,
        "W2_0": 157.255
    },
    "KDImagVolume": {
        "W1_0_n": 30.6026,
        "W1_A_n": -0.0232944,
        "W1_0_p": 30.8278,
        "W1_A_p": 0.0146947,
        "W2_0": 184.074,
        "W2_A": -0.117719
    },
    "KDImagSurface": {
        "D1_0": 9.35747,
        "D1_asymm": -2.93176,
        "D2_0": -0.0391413,
        "D2_A": 0.0510297,
        "D2_A2": 3.98385,
        "D2_A3": 373.848,
        "D3_0": 9.33301,
        "r_0": 1.38012,
        "r_A": 0.0336538,
        "a_0_n": 0.604688,
        "a_A_n": -0.000136577,
        "a_0_p": 0.538381,
        "a_A_p": 0.00240279
    }
}

==> anc/KDUQDemocratic/110/modelErrors.json <==
{
    "ECS_p": 0.372959,
    "ECS_n": 0.278248,
    "APower_p": 0.45984,
    "APower_n": 0.248307,
    "RCS_p": 0.0183646,
    "TCS_n": 0.0240619
}

==> anc/KDUQDemocratic/110/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6019,
        "V1_asymm": 18.4997,
        "V1_A": 0.0156595,
        "V2_0_n": 0.00531876,
        "V2_A_n": -3.74845e-06,
        "V3_0_n": 2.95535e-06,
        "V3_A_n": -1.14056e-08,
        "V2_0_p": 0.00740819,
        "V2_A_p": -8.19689e-07,
        "V3_0_p": 1.73799e-05,
        "V3_A_p": -1.81311e-08,
        "V4_0": -1.36268e-08,
        "r_0": 1.26341,
        "r_A": 0.259594,
        "a_0": 0.721471,
        "a_A": 0.000244053
    },
    "KDCoulomb": {
        "r_C_0": 1.37196,
        "r_C_A": 1.44351,
        "r_C_A2": 27.1089
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.3533,
        "V1_A": 0.00892371,
        "V2_0": 0.00499416,
        "r_0": 1.20909,
        "r_A": 0.718235,
        "a_0": 0.536481
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.54671,
        "W2_0": 198.851
    },
    "KDImagVolume": {
        "W1_0_n": 24.1818,
        "W1_A_n": -0.00909194,
        "W1_0_p": 21.6002,
        "W1_A_p": 0.0437414,
        "W2_0": 155.613,
        "W2_A": -0.299332
    },
    "KDImagSurface": {
        "D1_0": 21.2679,
        "D1_asymm": 21.3821,
        "D2_0": 0.0267437,
        "D2_A": 0.00401969,
        "D2_A2": 3.0286,
        "D2_A3": 89.7477,
        "D3_0": 13.9194,
        "r_0": 1.35206,
        "r_A": 0.0232749,
        "a_0_n": 0.561483,
        "a_A_n": 0.000190538,
        "a_0_p": 0.461756,
        "a_A_p": 0.00171843
    }
}

==> anc/KDUQDemocratic/111/modelErrors.json <==
{
    "ECS_p": 0.236103,
    "ECS_n": 0.224977,
    "APower_p": 0.323161,
    "APower_n": 0.354433,
    "RCS_p": 0.021728,
    "TCS_n": 0.0227323
}

==> anc/KDUQDemocratic/111/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7111,
        "V1_asymm": 17.9594,
        "V1_A": 0.0197584,
        "V2_0_n": 0.00484195,
        "V2_A_n": -5.06827e-06,
        "V3_0_n": -3.33796e-06,
        "V3_A_n": -4.44851e-08,
        "V2_0_p": 0.00589537,
        "V2_A_p": 6.34764e-06,
        "V3_0_p": 6.11121e-06,
        "V3_A_p": 1.97164e-08,
        "V4_0": -1.97087e-08,
        "r_0": 1.32805,
        "r_A": 0.552341,
        "a_0": 0.695633,
        "a_A": -4.18258e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.24807,
        "r_C_A": 0.114682,
        "r_C_A2": 23.5976
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.0656,
        "V1_A": 6.05924e-05,
        "V2_0": 0.00264286,
        "r_0": 1.27496,
        "r_A": 0.916047,
        "a_0": 0.596036
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.04363,
        "W2_0": 296.683
    },
    "KDImagVolume": {
        "W1_0_n": 20.1057,
        "W1_A_n": -0.0081905,
        "W1_0_p": 14.9182,
        "W1_A_p": 0.0527106,
        "W2_0": 63.1193,
        "W2_A": 0.421593
    },
    "KDImagSurface": {
        "D1_0": 13.9046,
        "D1_asymm": 21.3403,
        "D2_0": 0.0177014,
        "D2_A": 0.00453257,
        "D2_A2": 29.5023,
        "D2_A3": 82.2443,
        "D3_0": 11.3865,
        "r_0": 1.44548,
        "r_A": 0.0412665,
        "a_0_n": 0.513955,
        "a_A_n": -0.000828219,
        "a_0_p": 0.533721,
        "a_A_p": 0.000507473
    }
}

==> anc/KDUQDemocratic/112/modelErrors.json <==
{
    "ECS_p": 0.26871,
    "ECS_n": 0.200291,
    "APower_p": 0.301988,
    "APower_n": 0.247736,
    "RCS_p": 0.0262917,
    "TCS_n": 0.027721
}

==> anc/KDUQDemocratic/112/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.141,
        "V1_asymm": 18.7521,
        "V1_A": 0.0240931,
        "V2_0_n": 0.00530269,
        "V2_A_n": 9.71223e-07,
        "V3_0_n": -9.21898e-07,
        "V3_A_n": -8.63997e-09,
        "V2_0_p": 0.0046434,
        "V2_A_p": 1.40588e-05,
        "V3_0_p": 2.04318e-06,
        "V3_A_p": 3.82828e-08,
        "V4_0": -2.33962e-08,
        "r_0": 1.28562,
        "r_A": 0.491911,
        "a_0": 0.669981,
        "a_A": -0.0004329
    },
    "KDCoulomb": {
        "r_C_0": 1.23289,
        "r_C_A": 0.899979,
        "r_C_A2": 0.416933
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.09783,
        "V1_A": 0.000824368,
        "V2_0": 0.00289603,
        "r_0": 1.23601,
        "r_A": 0.934323,
        "a_0": 0.635561
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.62898,
        "W2_0": 290.026
    },
    "KDImagVolume": {
        "W1_0_n": 24.8886,
        "W1_A_n": -0.033687,
        "W1_0_p": 24.1336,
        "W1_A_p": 0.00559121,
        "W2_0": 113.537,
        "W2_A": -0.0364582
    },
    "KDImagSurface": {
        "D1_0": 11.4181,
        "D1_asymm": 2.66578,
        "D2_0": -0.025081,
        "D2_A": 0.0386786,
        "D2_A2": 1.22145,
        "D2_A3": 492.188,
        "D3_0": 8.35924,
        "r_0": 1.44037,
        "r_A": 0.0437769,
        "a_0_n": 0.52938,
        "a_A_n": -0.000106156,
        "a_0_p": 0.536128,
        "a_A_p": 0.000891264
    }
}

==> anc/KDUQDemocratic/113/modelErrors.json <==
{
    "ECS_p": 0.292991,
    "ECS_n": 0.205622,
    "APower_p": 0.409181,
    "APower_n": 0.217606,
    "RCS_p": 0.0153613,
    "TCS_n": 0.0244399
}

==> anc/KDUQDemocratic/113/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.0566,
        "V1_asymm": 27.1432,
        "V1_A": 0.0146163,
        "V2_0_n": 0.00550311,
        "V2_A_n": 1.80468e-06,
        "V3_0_n": 5.40704e-06,
        "V3_A_n": 1.81314e-08,
        "V2_0_p": 0.00523721,
        "V2_A_p": 1.26895e-05,
        "V3_0_p": -9.31943e-08,
        "V3_A_p": 8.45791e-08,
        "V4_0": -2.44467e-08,
        "r_0": 1.22997,
        "r_A": 0.399415,
        "a_0": 0.724087,
        "a_A": -0.000174577
    },
    "KDCoulomb": {
        "r_C_0": 1.25441,
        "r_C_A": -0.219232,
        "r_C_A2": 24.1555
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.60781,
        "V1_A": -0.000371901,
        "V2_0": 0.001233,
        "r_0": 1.18998,
        "r_A": 0.910837,
        "a_0": 0.648881
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.71858,
        "W2_0": 194.604
    },
    "KDImagVolume": {
        "W1_0_n": 13.9649,
        "W1_A_n": 0.00868158,
        "W1_0_p": 21.7861,
        "W1_A_p": 0.0550906,
        "W2_0": 64.3534,
        "W2_A": 0.0961593
    },
    "KDImagSurface": {
        "D1_0": 27.7734,
        "D1_asymm": 37.1224,
        "D2_0": 0.0234674,
        "D2_A": 0.0165972,
        "D2_A2": -2.03596,
        "D2_A3": 9.86801,
        "D3_0": 18.4169,
        "r_0": 1.42966,
        "r_A": 0.0332321,
        "a_0_n": 0.56997,
        "a_A_n": -0.000769007,
        "a_0_p": 0.476452,
        "a_A_p": 0.00108531
    }
}

==> anc/KDUQDemocratic/114/modelErrors.json <==
{
    "ECS_p": 0.419143,
    "ECS_n": 0.243741,
    "APower_p": 0.36469,
    "APower_n": 0.291185,
    "RCS_p": 0.0051918,
    "TCS_n": 0.0316177
}

==> anc/KDUQDemocratic/114/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8058,
        "V1_asymm": 12.9679,
        "V1_A": 0.0134604,
        "V2_0_n": 0.00753392,
        "V2_A_n": 2.87608e-06,
        "V3_0_n": 2.57524e-05,
        "V3_A_n": 3.12298e-08,
        "V2_0_p": 0.0100443,
        "V2_A_p": -1.12945e-05,
        "V3_0_p": 4.33588e-05,
        "V3_A_p": -9.12936e-08,
        "V4_0": 3.24322e-08,
        "r_0": 1.21218,
        "r_A": 0.159997,
        "a_0": 0.70646,
        "a_A": -0.000240851
    },
    "KDCoulomb": {
        "r_C_0": 1.09202,
        "r_C_A": 0.549887,
        "r_C_A2": -21.6375
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.28646,
        "V1_A": -0.0024323,
        "V2_0": 0.00458224,
        "r_0": 1.27388,
        "r_A": 0.993501,
        "a_0": 0.545013
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.28667,
        "W2_0": 338.715
    },
    "KDImagVolume": {
        "W1_0_n": 22.3122,
        "W1_A_n": 0.0405966,
        "W1_0_p": 26.6164,
        "W1_A_p": 0.0932566,
        "W2_0": 148.766,
        "W2_A": 0.0532676
    },
    "KDImagSurface": {
        "D1_0": 27.1586,
        "D1_asymm": 15.2601,
        "D2_0": -0.00315746,
        "D2_A": 0.038867,
        "D2_A2": 5.95313,
        "D2_A3": 332.589,
        "D3_0": 16.0857,
        "r_0": 1.31064,
        "r_A": 0.0145842,
        "a_0_n": 0.541909,
        "a_A_n": 0.000222352,
        "a_0_p": 0.54363,
        "a_A_p": 0.00184586
    }
}

==> anc/KDUQDemocratic/115/modelErrors.json <==
{
    "ECS_p": 0.395745,
    "ECS_n": 0.219608,
    "APower_p": 0.393833,
    "APower_n": 0.141863,
    "RCS_p": 0.0193846,
    "TCS_n": 0.0310151
}

==> anc/KDUQDemocratic/115/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.1217,
        "V1_asymm": 18.3458,
        "V1_A": 0.0298257,
        "V2_0_n": 0.0061458,
        "V2_A_n": 7.22003e-06,
        "V3_0_n": 8.22187e-06,
        "V3_A_n": 2.58063e-08,
        "V2_0_p": 0.00660866,
        "V2_A_p": 4.74085e-06,
        "V3_0_p": 8.82084e-06,
        "V3_A_p": 5.75077e-08,
        "V4_0": -2.56869e-09,
        "r_0": 1.23696,
        "r_A": 0.258113,
        "a_0": 0.661066,
        "a_A": -0.000197349
    },
    "KDCoulomb": {
        "r_C_0": 1.1293,
        "r_C_A": 1.29893,
        "r_C_A2": 27.402
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.73898,
        "V1_A": -0.0159708,
        "V2_0": 0.00316153,
        "r_0": 1.23791,
        "r_A": 0.760513,
        "a_0": 0.613483
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.68188,
        "W2_0": 142.977
    },
    "KDImagVolume": {
        "W1_0_n": 23.1683,
        "W1_A_n": 0.0770617,
        "W1_0_p": 12.618,
        "W1_A_p": 0.127272,
        "W2_0": 131.249,
        "W2_A": 0.373928
    },
    "KDImagSurface": {
        "D1_0": 13.3456,
        "D1_asymm": 5.59726,
        "D2_0": -0.0154751,
        "D2_A": 0.032005,
        "D2_A2": 1.2533,
        "D2_A3": 249.926,
        "D3_0": 12.2371,
        "r_0": 1.39972,
        "r_A": 0.0328146,
        "a_0_n": 0.496907,
        "a_A_n": -0.000529172,
        "a_0_p": 0.49101,
        "a_A_p": 0.00232043
    }
}

==> anc/KDUQDemocratic/116/modelErrors.json <==
{
    "ECS_p": 0.319736,
    "ECS_n": 0.187614,
    "APower_p": 0.321187,
    "APower_n": 0.359968,
    "RCS_p": 0.0268668,
    "TCS_n": 0.024202
}

==> anc/KDUQDemocratic/116/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7535,
        "V1_asymm": 20.5943,
        "V1_A": 0.0145436,
        "V2_0_n": 0.00445399,
        "V2_A_n": -5.20106e-06,
        "V3_0_n": -6.70031e-06,
        "V3_A_n": -3.18194e-08,
        "V2_0_p": 0.00709847,
        "V2_A_p": 3.7891e-06,
        "V3_0_p": 9.03892e-06,
        "V3_A_p": 8.81188e-09,
        "V4_0": -3.53285e-08,
        "r_0": 1.26543,
        "r_A": 0.291278,
        "a_0": 0.70056,
        "a_A": 2.82576e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.35855,
        "r_C_A": 0.316006,
        "r_C_A2": 4.01152
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.19718,
        "V1_A": 0.00779843,
        "V2_0": 0.00390243,
        "r_0": 1.26699,
        "r_A": 0.85959,
        "a_0": 0.5916
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.67714,
        "W2_0": 333.872
    },
    "KDImagVolume": {
        "W1_0_n": 19.4002,
        "W1_A_n": -0.00539865,
        "W1_0_p": 16.0033,
        "W1_A_p": 0.0314407,
        "W2_0": 64.9397,
        "W2_A": 0.170214
    },
    "KDImagSurface": {
        "D1_0": 25.488,
        "D1_asymm": 18.8125,
        "D2_0": 0.0127651,
        "D2_A": 0.0241547,
        "D2_A2": 11.3223,
        "D2_A3": 211.52,
        "D3_0": 18.4772,
        "r_0": 1.34404,
        "r_A": 0.0168062,
        "a_0_n": 0.56235,
        "a_A_n": -0.00023415,
        "a_0_p": 0.514408,
        "a_A_p": 0.000754849
    }
}

==> anc/KDUQDemocratic/117/modelErrors.json <==
{
    "ECS_p": 0.256829,
    "ECS_n": 0.200311,
    "APower_p": 0.36407,
    "APower_n": 0.241868,
    "RCS_p": 0.0216254,
    "TCS_n": 0.0151535
}

==> anc/KDUQDemocratic/117/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1299,
        "V1_asymm": 14.5996,
        "V1_A": 0.0120376,
        "V2_0_n": 0.00643879,
        "V2_A_n": -1.74235e-07,
        "V3_0_n": 7.88539e-06,
        "V3_A_n": -8.11637e-09,
        "V2_0_p": 0.00682318,
        "V2_A_p": 2.85487e-06,
        "V3_0_p": 1.11238e-05,
        "V3_A_p": 4.00186e-08,
        "V4_0": -1.71571e-08,
        "r_0": 1.25015,
        "r_A": 0.230954,
        "a_0": 0.654837,
        "a_A": -0.000251768
    },
    "KDCoulomb": {
        "r_C_0": 1.27514,
        "r_C_A": 0.285463,
        "r_C_A2": 0.0203554
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.69996,
        "V1_A": -0.0125011,
        "V2_0": 0.00405984,
        "r_0": 1.25434,
        "r_A": 0.831878,
        "a_0": 0.649102
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.93752,
        "W2_0": 243.819
    },
    "KDImagVolume": {
        "W1_0_n": 18.0516,
        "W1_A_n": -0.0164904,
        "W1_0_p": 12.3251,
        "W1_A_p": 0.0655893,
        "W2_0": 96.2608,
        "W2_A": 0.0294212
    },
    "KDImagSurface": {
        "D1_0": 9.24456,
        "D1_asymm": 5.62972,
        "D2_0": -0.0494245,
        "D2_A": 0.0627979,
        "D2_A2": 8.19928,
        "D2_A3": 286.365,
        "D3_0": 8.57819,
        "r_0": 1.4199,
        "r_A": 0.0393674,
        "a_0_n": 0.570698,
        "a_A_n": -0.00035526,
        "a_0_p": 0.510441,
        "a_A_p": 0.00182601
    }
}

==> anc/KDUQDemocratic/118/modelErrors.json <==
{
    "ECS_p": 0.364345,
    "ECS_n": 0.216842,
    "APower_p": 0.367711,
    "APower_n": 0.108884,
    "RCS_p": 0.00943678,
    "TCS_n": 0.0188743
}

==> anc/KDUQDemocratic/118/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1613,
        "V1_asymm": 6.82091,
        "V1_A": 0.0284155,
        "V2_0_n": 0.0066538,
        "V2_A_n": 1.48108e-06,
        "V3_0_n": 1.53108e-05,
        "V3_A_n": 6.63446e-09,
        "V2_0_p": 0.00552443,
        "V2_A_p": 6.67964e-06,
        "V3_0_p": 1.1377e-05,
        "V3_A_p": 5.76047e-08,
        "V4_0": 8.55662e-09,
        "r_0": 1.28812,
        "r_A": 0.430359,
        "a_0": 0.694131,
        "a_A": 0.000330559
    },
    "KDCoulomb": {
        "r_C_0": 1.30273,
        "r_C_A": 1.66554,
        "r_C_A2": 10.8576
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.8701,
        "V1_A": -0.00640422,
        "V2_0": 0.0117733,
        "r_0": 1.27362,
        "r_A": 1.07213,
        "a_0": 0.597029
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.99145,
        "W2_0": 191.377
    },
    "KDImagVolume": {
        "W1_0_n": 28.1869,
        "W1_A_n": -0.00182665,
        "W1_0_p": 24.3701,
        "W1_A_p": 0.0368692,
        "W2_0": 155.8,
        "W2_A": -0.0109293
    },
    "KDImagSurface": {
        "D1_0": 15.4348,
        "D1_asymm": 21.2073,
        "D2_0": 0.0340091,
        "D2_A": -0.0157645,
        "D2_A2": 11.7826,
        "D2_A3": 464.016,
        "D3_0": 12.9092,
        "r_0": 1.39449,
        "r_A": 0.0329367,
        "a_0_n": 0.510767,
        "a_A_n": -0.00051045,
        "a_0_p": 0.539074,
        "a_A_p": 0.00115985
    }
}

==> anc/KDUQDemocratic/119/modelErrors.json <==
{
    "ECS_p": 0.242149,
    "ECS_n": 0.186569,
    "APower_p": 0.404391,
    "APower_n": 0.177333,
    "RCS_p": 0.0216555,
    "TCS_n": 0.0213083
}

==> anc/KDUQDemocratic/119/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0087,
        "V1_asymm": 13.0616,
        "V1_A": 0.0327228,
        "V2_0_n": 0.00724401,
        "V2_A_n": -1.04315e-06,
        "V3_0_n": 2.43319e-05,
        "V3_A_n": -1.22598e-08,
        "V2_0_p": 0.00691933,
        "V2_A_p": 5.34581e-06,
        "V3_0_p": 2.74466e-05,
        "V3_A_p": 1.12692e-08,
        "V4_0": 4.2407e-08,
        "r_0": 1.32475,
        "r_A": 0.543917,
        "a_0": 0.715118,
        "a_A": 0.000193143
    },
    "KDCoulomb": {
        "r_C_0": 1.09726,
        "r_C_A": -0.542622,
        "r_C_A2": 16.008
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.14882,
        "V1_A": 0.00928722,
        "V2_0": 0.00738252,
        "r_0": 1.31412,
        "r_A": 1.11482,
        "a_0": 0.5692
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.66707,
        "W2_0": 181.769
    },
    "KDImagVolume": {
        "W1_0_n": 21.2875,
        "W1_A_n": -0.00972379,
        "W1_0_p": 21.055,
        "W1_A_p": -0.00609076,
        "W2_0": 106.026,
        "W2_A": -0.00875784
    },
    "KDImagSurface": {
        "D1_0": 15.7168,
        "D1_asymm": 14.8904,
        "D2_0": 0.0469678,
        "D2_A": -0.0243381,
        "D2_A2": 2.20337,
        "D2_A3": 235.16,
        "D3_0": 12.7704,
        "r_0": 1.28725,
        "r_A": 0.0071827,
        "a_0_n": 0.576011,
        "a_A_n": -3.52162e-05,
        "a_0_p": 0.582842,
        "a_A_p": 0.000844492
    }
}

==> anc/KDUQDemocratic/12/modelErrors.json <==
{
    "ECS_p": 0.313515,
    "ECS_n": 0.202682,
    "APower_p": 0.408201,
    "APower_n": 0.339841,
    "RCS_p": 0.0187951,
    "TCS_n": 0.0184625
}

==> anc/KDUQDemocratic/12/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.2167,
        "V1_asymm": 13.2058,
        "V1_A": 0.0264347,
        "V2_0_n": 0.00774721,
        "V2_A_n": 6.29928e-06,
        "V3_0_n": 2.90959e-05,
        "V3_A_n": 4.15818e-08,
        "V2_0_p": 0.00644499,
        "V2_A_p": 9.01289e-06,
        "V3_0_p": 1.32319e-05,
        "V3_A_p": 9.53685e-08,
        "V4_0": 4.33629e-08,
        "r_0": 1.23477,
        "r_A": 0.35546,
        "a_0": 0.67033,
        "a_A": -0.000608945
    },
    "KDCoulomb": {
        "r_C_0": 1.33811,
        "r_C_A": 1.39933,
        "r_C_A2": 21.47
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.36915,
        "V1_A": 0.00294888,
        "V2_0": 0.00406947,
        "r_0": 1.17409,
        "r_A": 0.425077,
        "a_0": 0.617442
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.90341,
        "W2_0": 235.375
    },
    "KDImagVolume": {
        "W1_0_n": 21.541,
        "W1_A_n": 0.0225309,
        "W1_0_p": 24.1275,
        "W1_A_p": 0.0246172,
        "W2_0": 133.147,
        "W2_A": 0.0486159
    },
    "KDImagSurface": {
        "D1_0": 16.5196,
        "D1_asymm": 9.47894,
        "D2_0": 0.0234129,
        "D2_A": -0.000515714,
        "D2_A2": 9.5009,
        "D2_A3": 381.82,
        "D3_0": 14.8457,
        "r_0": 1.48872,
        "r_A": 0.0488741,
        "a_0_n": 0.555856,
        "a_A_n": -0.000447651,
        "a_0_p": 0.469438,
        "a_A_p": 0.00217113
    }
}

==> anc/KDUQDemocratic/120/modelErrors.json <==
{
    "ECS_p": 0.222854,
    "ECS_n": 0.175297,
    "APower_p": 0.388806,
    "APower_n": 0.278221,
    "RCS_p": 0.00582822,
    "TCS_n": 0.0310414
}

==> anc/KDUQDemocratic/120/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.5193,
        "V1_asymm": 10.0673,
        "V1_A": 0.0448674,
        "V2_0_n": 0.00732872,
        "V2_A_n": 2.25138e-06,
        "V3_0_n": 2.59769e-05,
        "V3_A_n": 5.17826e-08,
        "V2_0_p": 0.00649631,
        "V2_A_p": -2.04855e-06,
        "V3_0_p": 1.6289e-05,
        "V3_A_p": -1.35672e-08,
        "V4_0": 2.16852e-08,
        "r_0": 1.27768,
        "r_A": 0.59128,
        "a_0": 0.692,
        "a_A": -0.000217586
    },
    "KDCoulomb": {
        "r_C_0": 0.942449,
        "r_C_A": 0.923317,
        "r_C_A2": 25.2323
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.75337,
        "V1_A": 0.00217871,
        "V2_0": 0.00368518,
        "r_0": 1.15412,
        "r_A": 0.605009,
        "a_0": 0.624407
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.00334,
        "W2_0": 208.856
    },
    "KDImagVolume": {
        "W1_0_n": 16.8209,
        "W1_A_n": 0.0228887,
        "W1_0_p": 27.6821,
        "W1_A_p": 0.0103297,
        "W2_0": 108.005,
        "W2_A": -0.0778911
    },
    "KDImagSurface": {
        "D1_0": 13.6519,
        "D1_asymm": 4.60162,
        "D2_0": -0.0163258,
        "D2_A": 0.0374507,
        "D2_A2": 16.2203,
        "D2_A3": 276.078,
        "D3_0": 12.4215,
        "r_0": 1.41469,
        "r_A": 0.0302112,
        "a_0_n": 0.591944,
        "a_A_n": 0.000379127,
        "a_0_p": 0.494176,
        "a_A_p": 0.00154076
    }
}

==> anc/KDUQDemocratic/121/modelErrors.json <==
{
    "ECS_p": 0.27013,
    "ECS_n": 0.222913,
    "APower_p": 0.305065,
    "APower_n": 0.204665,
    "RCS_p": 0.00443248,
    "TCS_n": 0.0219794
}

==> anc/KDUQDemocratic/121/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6954,
        "V1_asymm": 13.1937,
        "V1_A": 0.036125,
        "V2_0_n": 0.00605444,
        "V2_A_n": 3.06123e-06,
        "V3_0_n": 1.07612e-05,
        "V3_A_n": 3.6245e-08,
        "V2_0_p": 0.00667916,
        "V2_A_p": 3.45531e-06,
        "V3_0_p": 1.84251e-05,
        "V3_A_p": -6.92731e-10,
        "V4_0": -2.54191e-09,
        "r_0": 1.29915,
        "r_A": 0.503122,
        "a_0": 0.643358,
        "a_A": -0.000374108
    },
    "KDCoulomb": {
        "r_C_0": 1.18109,
        "r_C_A": 0.283154,
        "r_C_A2": 34.3498
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.69493,
        "V1_A": 0.0151809,
        "V2_0": 0.0109463,
        "r_0": 1.31731,
        "r_A": 1.20488,
        "a_0": 0.595284
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.99018,
        "W2_0": 141.218
    },
    "KDImagVolume": {
        "W1_0_n": 29.6793,
        "W1_A_n": -0.0197938,
        "W1_0_p": 30.3366,
        "W1_A_p": -0.0123377,
        "W2_0": 159.36,
        "W2_A": -0.147063
    },
    "KDImagSurface": {
        "D1_0": 14.3915,
        "D1_asymm": 1.15856,
        "D2_0": -0.00237058,
        "D2_A": 0.0225942,
        "D2_A2": 14.9483,
        "D2_A3": 644.525,
        "D3_0": 11.671,
        "r_0": 1.3316,
        "r_A": 0.00988431,
        "a_0_n": 0.590047,
        "a_A_n": 0.000319105,
        "a_0_p": 0.511616,
        "a_A_p": 0.0016809
    }
}

==> anc/KDUQDemocratic/122/modelErrors.json <==
{
    "ECS_p": 0.281233,
    "ECS_n": 0.232137,
    "APower_p": 0.310553,
    "APower_n": 0.132808,
    "RCS_p": 0.0212254,
    "TCS_n": 0.0375018
}

==> anc/KDUQDemocratic/122/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9613,
        "V1_asymm": 16.1623,
        "V1_A": 0.0116066,
        "V2_0_n": 0.0063112,
        "V2_A_n": -4.2855e-06,
        "V3_0_n": 1.21943e-05,
        "V3_A_n": -1.9139e-08,
        "V2_0_p": 0.00714522,
        "V2_A_p": 2.44247e-06,
        "V3_0_p": 2.30875e-05,
        "V3_A_p": -5.76637e-10,
        "V4_0": 1.05598e-08,
        "r_0": 1.20337,
        "r_A": 0.0508359,
        "a_0": 0.673659,
        "a_A": 2.65541e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.18849,
        "r_C_A": -0.29527,
        "r_C_A2": -13.3766
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.56166,
        "V1_A": 0.00205512,
        "V2_0": 0.00565982,
        "r_0": 1.2721,
        "r_A": 1.14077,
        "a_0": 0.578572
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.87543,
        "W2_0": 178.393
    },
    "KDImagVolume": {
        "W1_0_n": 22.9986,
        "W1_A_n": 0.00560709,
        "W1_0_p": 23.0813,
        "W1_A_p": 0.0478557,
        "W2_0": 110.289,
        "W2_A": 0.0195538
    },
    "KDImagSurface": {
        "D1_0": 12.8237,
        "D1_asymm": 11.8881,
        "D2_0": -0.0258646,
        "D2_A": 0.0456876,
        "D2_A2": 11.5107,
        "D2_A3": 267.085,
        "D3_0": 9.77475,
        "r_0": 1.26774,
        "r_A": 0.00177997,
        "a_0_n": 0.597672,
        "a_A_n": 0.00017853,
        "a_0_p": 0.521675,
        "a_A_p": 0.00111492
    }
}

==> anc/KDUQDemocratic/123/modelErrors.json <==
{
    "ECS_p": 0.347307,
    "ECS_n": 0.185812,
    "APower_p": 0.273414,
    "APower_n": 0.130552,
    "RCS_p": 0.00773226,
    "TCS_n": 0.0196787
}

==> anc/KDUQDemocratic/123/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.9386,
        "V1_asymm": 15.0267,
        "V1_A": 0.0364536,
        "V2_0_n": 0.00601546,
        "V2_A_n": 5.12737e-07,
        "V3_0_n": 7.90935e-06,
        "V3_A_n": 2.17418e-08,
        "V2_0_p": 0.00684714,
        "V2_A_p": -3.76719e-06,
        "V3_0_p": 7.73418e-06,
        "V3_A_p": -1.12523e-08,
        "V4_0": -2.29419e-08,
        "r_0": 1.27842,
        "r_A": 0.442108,
        "a_0": 0.66324,
        "a_A": -0.000436388
    },
    "KDCoulomb": {
        "r_C_0": 1.25007,
        "r_C_A": 1.29979,
        "r_C_A2": 16.5055
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.8389,
        "V1_A": -0.00120184,
        "V2_0": 0.00272051,
        "r_0": 1.30687,
        "r_A": 1.11134,
        "a_0": 0.622121
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.40261,
        "W2_0": 508.361
    },
    "KDImagVolume": {
        "W1_0_n": 13.657,
        "W1_A_n": 0.0147276,
        "W1_0_p": 14.8738,
        "W1_A_p": 0.0293519,
        "W2_0": 61.6833,
        "W2_A": 0.0802686
    },
    "KDImagSurface": {
        "D1_0": 20.9351,
        "D1_asymm": 14.4166,
        "D2_0": 0.0289016,
        "D2_A": -0.00188433,
        "D2_A2": 8.95307,
        "D2_A3": 322.349,
        "D3_0": 17.1723,
        "r_0": 1.39142,
        "r_A": 0.0209812,
        "a_0_n": 0.473795,
        "a_A_n": -0.000602527,
        "a_0_p": 0.503906,
        "a_A_p": 0.000298013
    }
}

==> anc/KDUQDemocratic/124/modelErrors.json <==
{
    "ECS_p": 0.307465,
    "ECS_n": 0.250571,
    "APower_p": 0.42663,
    "APower_n": 0.174735,
    "RCS_p": 0.0103116,
    "TCS_n": 0.0231392
}

==> anc/KDUQDemocratic/124/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.2671,
        "V1_asymm": 13.5209,
        "V1_A": 0.049232,
        "V2_0_n": 0.00644471,
        "V2_A_n": 9.19643e-07,
        "V3_0_n": 1.30483e-05,
        "V3_A_n": 4.69969e-09,
        "V2_0_p": 0.0074195,
        "V2_A_p": -2.01049e-06,
        "V3_0_p": 1.6286e-05,
        "V3_A_p": 2.87154e-09,
        "V4_0": 6.48044e-09,
        "r_0": 1.29191,
        "r_A": 0.496134,
        "a_0": 0.696275,
        "a_A": -0.000193278
    },
    "KDCoulomb": {
        "r_C_0": 1.29526,
        "r_C_A": 0.0322711,
        "r_C_A2": 0.697727
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.42226,
        "V1_A": -0.00183807,
        "V2_0": 0.00130195,
        "r_0": 1.17385,
        "r_A": 0.622662,
        "a_0": 0.589029
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.22976,
        "W2_0": 163.473
    },
    "KDImagVolume": {
        "W1_0_n": 18.3469,
        "W1_A_n": -0.00208918,
        "W1_0_p": 19.7699,
        "W1_A_p": 0.0372253,
        "W2_0": 59.2699,
        "W2_A": 0.184669
    },
    "KDImagSurface": {
        "D1_0": 15.3587,
        "D1_asymm": 9.5522,
        "D2_0": 0.0310314,
        "D2_A": -0.00515779,
        "D2_A2": 8.9662,
        "D2_A3": 392.862,
        "D3_0": 13.2006,
        "r_0": 1.28948,
        "r_A": 0.00579043,
        "a_0_n": 0.532883,
        "a_A_n": -0.000487918,
        "a_0_p": 0.515628,
        "a_A_p": 0.000820746
    }
}

==> anc/KDUQDemocratic/125/modelErrors.json <==
{
    "ECS_p": 0.231444,
    "ECS_n": 0.189735,
    "APower_p": 0.356487,
    "APower_n": 0.254177,
    "RCS_p": 0.0236724,
    "TCS_n": 0.0263782
}

==> anc/KDUQDemocratic/125/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 53.9959,
        "V1_asymm": 15.6259,
        "V1_A": 0.00388303,
        "V2_0_n": 0.00492903,
        "V2_A_n": -1.9133e-06,
        "V3_0_n": -1.6628e-06,
        "V3_A_n": 5.28304e-09,
        "V2_0_p": 0.00576837,
        "V2_A_p": 6.56186e-06,
        "V3_0_p": 1.12274e-05,
        "V3_A_p": -2.1752e-08,
        "V4_0": -3.60252e-08,
        "r_0": 1.25889,
        "r_A": 0.198498,
        "a_0": 0.698849,
        "a_A": 0.000264983
    },
    "KDCoulomb": {
        "r_C_0": 0.92211,
        "r_C_A": 1.67658,
        "r_C_A2": 6.4432
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.83656,
        "V1_A": 0.0209351,
        "V2_0": 0.0122475,
        "r_0": 1.25916,
        "r_A": 0.824084,
        "a_0": 0.554097
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.40778,
        "W2_0": 227.838
    },
    "KDImagVolume": {
        "W1_0_n": 16.1935,
        "W1_A_n": 0.0237249,
        "W1_0_p": 13.122,
        "W1_A_p": 0.0376936,
        "W2_0": 67.3271,
        "W2_A": -0.00767563
    },
    "KDImagSurface": {
        "D1_0": 28.3666,
        "D1_asymm": 46.2536,
        "D2_0": 0.0655822,
        "D2_A": -0.0247024,
        "D2_A2": -1.96433,
        "D2_A3": -37.765,
        "D3_0": 18.55,
        "r_0": 1.29801,
        "r_A": 0.00812546,
        "a_0_n": 0.60185,
        "a_A_n": 0.000317281,
        "a_0_p": 0.554815,
        "a_A_p": 0.000544294
    }
}

==> anc/KDUQDemocratic/126/modelErrors.json <==
{
    "ECS_p": 0.362645,
    "ECS_n": 0.193464,
    "APower_p": 0.25471,
    "APower_n": 0.317536,
    "RCS_p": 0.0348661,
    "TCS_n": 0.0193401
}

==> anc/KDUQDemocratic/126/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9602,
        "V1_asymm": 15.9539,
        "V1_A": 0.0291919,
        "V2_0_n": 0.0063228,
        "V2_A_n": 6.30867e-06,
        "V3_0_n": 6.97831e-06,
        "V3_A_n": 3.49947e-08,
        "V2_0_p": 0.0063918,
        "V2_A_p": -5.84618e-07,
        "V3_0_p": 7.55324e-06,
        "V3_A_p": -2.4366e-09,
        "V4_0": -2.36342e-08,
        "r_0": 1.28927,
        "r_A": 0.405335,
        "a_0": 0.740531,
        "a_A": 0.000416202
    },
    "KDCoulomb": {
        "r_C_0": 1.06836,
        "r_C_A": 0.837624,
        "r_C_A2": 20.4763
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.03377,
        "V1_A": -0.00796616,
        "V2_0": 0.00569151,
        "r_0": 1.15679,
        "r_A": 0.398135,
        "a_0": 0.580793
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.49335,
        "W2_0": 191.557
    },
    "KDImagVolume": {
        "W1_0_n": 20.9719,
        "W1_A_n": -0.00234337,
        "W1_0_p": 19.9218,
        "W1_A_p": 0.0882457,
        "W2_0": 111.901,
        "W2_A": -0.0416472
    },
    "KDImagSurface": {
        "D1_0": 17.7913,
        "D1_asymm": -2.42679,
        "D2_0": 0.0293896,
        "D2_A": -0.0021995,
        "D2_A2": 24.0029,
        "D2_A3": 232.07,
        "D3_0": 15.1695,
        "r_0": 1.28559,
        "r_A": 0.0117662,
        "a_0_n": 0.555351,
        "a_A_n": 7.64816e-05,
        "a_0_p": 0.501356,
        "a_A_p": 0.00228972
    }
}

==> anc/KDUQDemocratic/127/modelErrors.json <==
{
    "ECS_p": 0.268337,
    "ECS_n": 0.207575,
    "APower_p": 0.389056,
    "APower_n": 0.141486,
    "RCS_p": 0.0110146,
    "TCS_n": 0.0226326
}

==> anc/KDUQDemocratic/127/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4854,
        "V1_asymm": 7.70566,
        "V1_A": 0.0280634,
        "V2_0_n": 0.00740001,
        "V2_A_n": -1.67922e-07,
        "V3_0_n": 2.5971e-05,
        "V3_A_n": 4.1969e-09,
        "V2_0_p": 0.00718444,
        "V2_A_p": 5.44188e-06,
        "V3_0_p": 2.36114e-05,
        "V3_A_p": 3.9341e-08,
        "V4_0": 4.10768e-08,
        "r_0": 1.29554,
        "r_A": 0.457613,
        "a_0": 0.702154,
        "a_A": 0.000129594
    },
    "KDCoulomb": {
        "r_C_0": 0.909065,
        "r_C_A": 0.560488,
        "r_C_A2": 30.9877
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.10857,
        "V1_A": -0.0163479,
        "V2_0": 0.00656749,
        "r_0": 1.17942,
        "r_A": 0.556668,
        "a_0": 0.567208
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.13942,
        "W2_0": 224.671
    },
    "KDImagVolume": {
        "W1_0_n": 26.6112,
        "W1_A_n": 0.0208561,
        "W1_0_p": 26.4729,
        "W1_A_p": 0.0301732,
        "W2_0": 154.406,
        "W2_A": 0.137746
    },
    "KDImagSurface": {
        "D1_0": 20.6014,
        "D1_asymm": 9.89991,
        "D2_0": 0.0255897,
        "D2_A": 0.00797035,
        "D2_A2": -7.76113,
        "D2_A3": 513.315,
        "D3_0": 17.3611,
        "r_0": 1.44076,
        "r_A": 0.0311265,
        "a_0_n": 0.486715,
        "a_A_n": -0.000597728,
        "a_0_p": 0.392347,
        "a_A_p": 0.00236951
    }
}

==> anc/KDUQDemocratic/128/modelErrors.json <==
{
    "ECS_p": 0.255333,
    "ECS_n": 0.169343,
    "APower_p": 0.35404,
    "APower_n": 0.157849,
    "RCS_p": 0.00011679,
    "TCS_n": 0.0348928
}

==> anc/KDUQDemocratic/128/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1216,
        "V1_asymm": 10.3729,
        "V1_A": 0.0366507,
        "V2_0_n": 0.00737585,
        "V2_A_n": 4.73729e-06,
        "V3_0_n": 1.98958e-05,
        "V3_A_n": 3.65857e-08,
        "V2_0_p": 0.00483396,
        "V2_A_p": 8.77292e-06,
        "V3_0_p": 5.73379e-06,
        "V3_A_p": 2.91739e-08,
        "V4_0": 9.44425e-09,
        "r_0": 1.32891,
        "r_A": 0.556246,
        "a_0": 0.692637,
        "a_A": 3.07295e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.12077,
        "r_C_A": 0.618325,
        "r_C_A2": 0.43555
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.49273,
        "V1_A": 0.00850061,
        "V2_0": 0.00373483,
        "r_0": 1.18363,
        "r_A": 0.513241,
        "a_0": 0.662296
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.9794,
        "W2_0": 186.789
    },
    "KDImagVolume": {
        "W1_0_n": 16.3371,
        "W1_A_n": -0.00658677,
        "W1_0_p": 14.3651,
        "W1_A_p": -0.00599969,
        "W2_0": 86.3925,
        "W2_A": -0.176643
    },
    "KDImagSurface": {
        "D1_0": 11.0862,
        "D1_asymm": 18.0786,
        "D2_0": 0.0192549,
        "D2_A": -0.00164387,
        "D2_A2": 5.89212,
        "D2_A3": 359.15,
        "D3_0": 5.70663,
        "r_0": 1.33973,
        "r_A": 0.0144626,
        "a_0_n": 0.594979,
        "a_A_n": 0.000738033,
        "a_0_p": 0.539402,
        "a_A_p": 5.53403e-05
    }
}

==> anc/KDUQDemocratic/129/modelErrors.json <==
{
    "ECS_p": 0.262857,
    "ECS_n": 0.23901,
    "APower_p": 0.457589,
    "APower_n": 0.171458,
    "RCS_p": 0.015036,
    "TCS_n": 0.0155941
}

==> anc/KDUQDemocratic/129/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.8085,
        "V1_asymm": 9.36259,
        "V1_A": 0.0303048,
        "V2_0_n": 0.00662052,
        "V2_A_n": 5.29617e-06,
        "V3_0_n": 1.27287e-05,
        "V3_A_n": 4.11161e-08,
        "V2_0_p": 0.00634787,
        "V2_A_p": 5.20592e-06,
        "V3_0_p": 5.51161e-06,
        "V3_A_p": 4.37068e-08,
        "V4_0": -1.07397e-08,
        "r_0": 1.3194,
        "r_A": 0.448632,
        "a_0": 0.687095,
        "a_A": 0.000215923
    },
    "KDCoulomb": {
        "r_C_0": 1.17947,
        "r_C_A": 1.19089,
        "r_C_A2": -10.6585
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.90243,
        "V1_A": -0.00999657,
        "V2_0": 0.00376212,
        "r_0": 1.28721,
        "r_A": 0.935554,
        "a_0": 0.623973
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.46867,
        "W2_0": 426.219
    },
    "KDImagVolume": {
        "W1_0_n": 15.3403,
        "W1_A_n": 0.0138776,
        "W1_0_p": 15.7819,
        "W1_A_p": 0.00478746,
        "W2_0": 68.856,
        "W2_A": 0.0308416
    },
    "KDImagSurface": {
        "D1_0": 14.2084,
        "D1_asymm": 7.50347,
        "D2_0": 0.0531845,
        "D2_A": -0.0278812,
        "D2_A2": 0.900461,
        "D2_A3": 227.781,
        "D3_0": 8.0712,
        "r_0": 1.30805,
        "r_A": 0.00978327,
        "a_0_n": 0.521398,
        "a_A_n": -0.000102419,
        "a_0_p": 0.497509,
        "a_A_p": 0.00124265
    }
}

==> anc/KDUQDemocratic/13/modelErrors.json <==
{
    "ECS_p": 0.315917,
    "ECS_n": 0.189673,
    "APower_p": 0.427993,
    "APower_n": 0.0832728,
    "RCS_p": 0.0181371,
    "TCS_n": 0.018372
}

==> anc/KDUQDemocratic/13/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.015,
        "V1_asymm": 9.60015,
        "V1_A": 0.0297764,
        "V2_0_n": 0.00578681,
        "V2_A_n": -9.22208e-07,
        "V3_0_n": 8.69442e-06,
        "V3_A_n": 1.2219e-08,
        "V2_0_p": 0.0069982,
        "V2_A_p": -7.73297e-06,
        "V3_0_p": 9.53325e-06,
        "V3_A_p": -2.8313e-08,
        "V4_0": -1.58653e-08,
        "r_0": 1.25073,
        "r_A": 0.308179,
        "a_0": 0.687811,
        "a_A": -0.000250268
    },
    "KDCoulomb": {
        "r_C_0": 1.12409,
        "r_C_A": 1.39422,
        "r_C_A2": 17.8415
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.79982,
        "V1_A": -0.00417341,
        "V2_0": 0.00203206,
        "r_0": 1.18898,
        "r_A": 0.657638,
        "a_0": 0.658445
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.80162,
        "W2_0": 323.379
    },
    "KDImagVolume": {
        "W1_0_n": 14.1527,
        "W1_A_n": 0.0167605,
        "W1_0_p": 20.1093,
        "W1_A_p": -0.000166113,
        "W2_0": 84.4894,
        "W2_A": 0.0822042
    },
    "KDImagSurface": {
        "D1_0": 16.2754,
        "D1_asymm": 3.91938,
        "D2_0": 0.0621372,
        "D2_A": -0.0389017,
        "D2_A2": 10.4154,
        "D2_A3": 448.851,
        "D3_0": 13.6495,
        "r_0": 1.40632,
        "r_A": 0.0328358,
        "a_0_n": 0.542713,
        "a_A_n": -6.16961e-05,
        "a_0_p": 0.458341,
        "a_A_p": 0.00236817
    }
}

==> anc/KDUQDemocratic/130/modelErrors.json <==
{
    "ECS_p": 0.298197,
    "ECS_n": 0.178613,
    "APower_p": 0.362531,
    "APower_n": 0.14215,
    "RCS_p": 0.00292992,
    "TCS_n": 0.0375121
}

==> anc/KDUQDemocratic/130/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5724,
        "V1_asymm": 22.4488,
        "V1_A": 0.0221142,
        "V2_0_n": 0.00673066,
        "V2_A_n": 6.90463e-06,
        "V3_0_n": 1.39278e-05,
        "V3_A_n": 4.06652e-08,
        "V2_0_p": 0.00629615,
        "V2_A_p": 9.06903e-06,
        "V3_0_p": 7.58586e-06,
        "V3_A_p": 5.84695e-08,
        "V4_0": -5.02687e-09,
        "r_0": 1.22792,
        "r_A": 0.207857,
        "a_0": 0.657232,
        "a_A": -0.000283542
    },
    "KDCoulomb": {
        "r_C_0": 1.16147,
        "r_C_A": 0.595276,
        "r_C_A2": 18.9901
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.63125,
        "V1_A": 0.00700304,
        "V2_0": 0.00276116,
        "r_0": 1.15546,
        "r_A": 0.554562,
        "a_0": 0.614306
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.27,
        "W2_0": 304.235
    },
    "KDImagVolume": {
        "W1_0_n": 18.3068,
        "W1_A_n": -0.00720185,
        "W1_0_p": 13.3262,
        "W1_A_p": 0.0857099,
        "W2_0": 85.2485,
        "W2_A": 0.198976
    },
    "KDImagSurface": {
        "D1_0": 17.2214,
        "D1_asymm": 22.3424,
        "D2_0": 0.0460967,
        "D2_A": -0.0214543,
        "D2_A2": 3.54929,
        "D2_A3": 216.35,
        "D3_0": 14.7364,
        "r_0": 1.16437,
        "r_A": -0.0179951,
        "a_0_n": 0.49511,
        "a_A_n": -0.00178575,
        "a_0_p": 0.532615,
        "a_A_p": 0.00119513
    }
}

==> anc/KDUQDemocratic/131/modelErrors.json <==
{
    "ECS_p": 0.257474,
    "ECS_n": 0.189868,
    "APower_p": 0.21862,
    "APower_n": 0.319201,
    "RCS_p": 0.0156894,
    "TCS_n": 0.0279287
}

==> anc/KDUQDemocratic/131/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.808,
        "V1_asymm": 12.5719,
        "V1_A": 0.0290501,
        "V2_0_n": 0.00508293,
        "V2_A_n": -3.64797e-07,
        "V3_0_n": 2.23869e-06,
        "V3_A_n": 3.18641e-08,
        "V2_0_p": 0.00627683,
        "V2_A_p": 6.04974e-06,
        "V3_0_p": 1.02531e-05,
        "V3_A_p": 4.84743e-08,
        "V4_0": -3.11369e-08,
        "r_0": 1.31214,
        "r_A": 0.501289,
        "a_0": 0.662786,
        "a_A": -0.000263245
    },
    "KDCoulomb": {
        "r_C_0": 1.28349,
        "r_C_A": -0.350005,
        "r_C_A2": 21.899
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.68848,
        "V1_A": -0.00243966,
        "V2_0": 0.0111397,
        "r_0": 1.15959,
        "r_A": 0.510728,
        "a_0": 0.530882
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.64512,
        "W2_0": 149.738
    },
    "KDImagVolume": {
        "W1_0_n": 15.3941,
        "W1_A_n": 0.0445374,
        "W1_0_p": 15.6524,
        "W1_A_p": 0.0303856,
        "W2_0": 82.6626,
        "W2_A": 0.170833
    },
    "KDImagSurface": {
        "D1_0": 21.8432,
        "D1_asymm": 13.8101,
        "D2_0": 0.0300759,
        "D2_A": -0.0057517,
        "D2_A2": 10.5825,
        "D2_A3": -34.9594,
        "D3_0": 17.1055,
        "r_0": 1.49949,
        "r_A": 0.0506209,
        "a_0_n": 0.511862,
        "a_A_n": -0.000631216,
        "a_0_p": 0.500604,
        "a_A_p": 0.00157693
    }
}

==> anc/KDUQDemocratic/132/modelErrors.json <==
{
    "ECS_p": 0.269251,
    "ECS_n": 0.192295,
    "APower_p": 0.277334,
    "APower_n": 0.247734,
    "RCS_p": 0.0166824,
    "TCS_n": 0.0234977
}

==> anc/KDUQDemocratic/132/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.5862,
        "V1_asymm": 17.1498,
        "V1_A": 0.0178367,
        "V2_0_n": 0.0054865,
        "V2_A_n": 4.81507e-06,
        "V3_0_n": 2.28839e-06,
        "V3_A_n": 1.69809e-08,
        "V2_0_p": 0.00731911,
        "V2_A_p": 3.18065e-06,
        "V3_0_p": 1.56009e-05,
        "V3_A_p": -1.93434e-09,
        "V4_0": -1.78602e-08,
        "r_0": 1.22292,
        "r_A": 0.0534582,
        "a_0": 0.608034,
        "a_A": -0.000368984
    },
    "KDCoulomb": {
        "r_C_0": 1.22306,
        "r_C_A": 0.684746,
        "r_C_A2": 15.4652
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.84801,
        "V1_A": -0.0102273,
        "V2_0": 0.00154216,
        "r_0": 1.36658,
        "r_A": 1.44695,
        "a_0": 0.596452
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.15402,
        "W2_0": -118.452
    },
    "KDImagVolume": {
        "W1_0_n": 22.1804,
        "W1_A_n": -0.00817795,
        "W1_0_p": 29.0477,
        "W1_A_p": -0.035917,
        "W2_0": 141.784,
        "W2_A": -0.230694
    },
    "KDImagSurface": {
        "D1_0": 14.5651,
        "D1_asymm": 14.5487,
        "D2_0": 0.0534006,
        "D2_A": -0.0292334,
        "D2_A2": -1.07847,
        "D2_A3": -108.471,
        "D3_0": 12.2549,
        "r_0": 1.3395,
        "r_A": 0.0113009,
        "a_0_n": 0.574883,
        "a_A_n": -0.00030954,
        "a_0_p": 0.529669,
        "a_A_p": 0.00163893
    }
}

==> anc/KDUQDemocratic/133/modelErrors.json <==
{
    "ECS_p": 0.262449,
    "ECS_n": 0.231629,
    "APower_p": 0.381597,
    "APower_n": 0.159767,
    "RCS_p": 0.00966067,
    "TCS_n": 0.0408133
}

==> anc/KDUQDemocratic/133/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.4817,
        "V1_asymm": 18.22,
        "V1_A": 0.0254751,
        "V2_0_n": 0.00695755,
        "V2_A_n": -1.04739e-06,
        "V3_0_n": 1.82126e-05,
        "V3_A_n": -8.19988e-09,
        "V2_0_p": 0.00712559,
        "V2_A_p": 7.78308e-06,
        "V3_0_p": 1.86511e-05,
        "V3_A_p": 4.76669e-08,
        "V4_0": 9.20208e-09,
        "r_0": 1.28994,
        "r_A": 0.423677,
        "a_0": 0.705659,
        "a_A": 0.000146954
    },
    "KDCoulomb": {
        "r_C_0": 1.31792,
        "r_C_A": 0.197803,
        "r_C_A2": 22.1982
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.3465,
        "V1_A": -0.00834086,
        "V2_0": 0.00463765,
        "r_0": 1.21849,
        "r_A": 0.740753,
        "a_0": 0.575414
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.28645,
        "W2_0": 100.46
    },
    "KDImagVolume": {
        "W1_0_n": 16.2419,
        "W1_A_n": -0.0579695,
        "W1_0_p": 15.3322,
        "W1_A_p": 0.020091,
        "W2_0": 90.2911,
        "W2_A": -0.134744
    },
    "KDImagSurface": {
        "D1_0": 14.9232,
        "D1_asymm": -1.44736,
        "D2_0": -0.0408414,
        "D2_A": 0.0626057,
        "D2_A2": -1.33311,
        "D2_A3": -48.6139,
        "D3_0": 15.4942,
        "r_0": 1.40017,
        "r_A": 0.0460571,
        "a_0_n": 0.570869,
        "a_A_n": -0.000741961,
        "a_0_p": 0.526734,
        "a_A_p": 0.00198431
    }
}

==> anc/KDUQDemocratic/134/modelErrors.json <==
{
    "ECS_p": 0.271895,
    "ECS_n": 0.208731,
    "APower_p": 0.540197,
    "APower_n": 0.182676,
    "RCS_p": 0.0145679,
    "TCS_n": 0.0311759
}

==> anc/KDUQDemocratic/134/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1073,
        "V1_asymm": 19.9733,
        "V1_A": 0.0223906,
        "V2_0_n": 0.00391651,
        "V2_A_n": 1.88551e-06,
        "V3_0_n": -1.02483e-05,
        "V3_A_n": 1.3442e-08,
        "V2_0_p": 0.0053057,
        "V2_A_p": 1.0676e-05,
        "V3_0_p": -7.42165e-06,
        "V3_A_p": 7.02748e-08,
        "V4_0": -4.51989e-08,
        "r_0": 1.30645,
        "r_A": 0.551902,
        "a_0": 0.709954,
        "a_A": 0.000246956
    },
    "KDCoulomb": {
        "r_C_0": 1.38338,
        "r_C_A": 0.204269,
        "r_C_A2": 34.4959
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.67135,
        "V1_A": 0.000484056,
        "V2_0": 0.000342976,
        "r_0": 1.21268,
        "r_A": 1.03554,
        "a_0": 0.608976
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.82921,
        "W2_0": 153.185
    },
    "KDImagVolume": {
        "W1_0_n": 24.3285,
        "W1_A_n": -0.00483109,
        "W1_0_p": 35.6854,
        "W1_A_p": 0.0992608,
        "W2_0": 119.193,
        "W2_A": 0.253573
    },
    "KDImagSurface": {
        "D1_0": 26.0684,
        "D1_asymm": 40.0821,
        "D2_0": 0.010237,
        "D2_A": 0.0228034,
        "D2_A2": 18.5897,
        "D2_A3": 251.016,
        "D3_0": 21.7324,
        "r_0": 1.43866,
        "r_A": 0.0371342,
        "a_0_n": 0.558524,
        "a_A_n": -0.00145245,
        "a_0_p": 0.456185,
        "a_A_p": 0.00170084
    }
}

==> anc/KDUQDemocratic/135/modelErrors.json <==
{
    "ECS_p": 0.215661,
    "ECS_n": 0.168587,
    "APower_p": 0.393676,
    "APower_n": 0.258592,
    "RCS_p": 0.0171936,
    "TCS_n": 0.0212396
}

==> anc/KDUQDemocratic/135/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0216,
        "V1_asymm": 16.7349,
        "V1_A": 0.0180896,
        "V2_0_n": 0.00551914,
        "V2_A_n": -6.46543e-06,
        "V3_0_n": 5.70615e-06,
        "V3_A_n": -3.59435e-08,
        "V2_0_p": 0.00816606,
        "V2_A_p": -5.36376e-06,
        "V3_0_p": 2.52022e-05,
        "V3_A_p": -5.72424e-08,
        "V4_0": -8.34028e-09,
        "r_0": 1.29403,
        "r_A": 0.54741,
        "a_0": 0.737373,
        "a_A": 0.000152657
    },
    "KDCoulomb": {
        "r_C_0": 0.997502,
        "r_C_A": 0.993782,
        "r_C_A2": 22.7972
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.86221,
        "V1_A": -0.00834476,
        "V2_0": 0.00589366,
        "r_0": 1.24798,
        "r_A": 0.878521,
        "a_0": 0.549351
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.31181,
        "W2_0": 275.581
    },
    "KDImagVolume": {
        "W1_0_n": 26.3513,
        "W1_A_n": -0.0483206,
        "W1_0_p": 27.7945,
        "W1_A_p": -0.0264051,
        "W2_0": 119.627,
        "W2_A": -0.202657
    },
    "KDImagSurface": {
        "D1_0": 33.1913,
        "D1_asymm": 0.258818,
        "D2_0": 0.0402495,
        "D2_A": 0.000986262,
        "D2_A2": 19.8751,
        "D2_A3": 154.933,
        "D3_0": 21.7578,
        "r_0": 1.50221,
        "r_A": 0.0496189,
        "a_0_n": 0.543068,
        "a_A_n": 5.03357e-05,
        "a_0_p": 0.514843,
        "a_A_p": 0.000957411
    }
}

==> anc/KDUQDemocratic/136/modelErrors.json <==
{
    "ECS_p": 0.244344,
    "ECS_n": 0.189188,
    "APower_p": 0.41744,
    "APower_n": 0.165115,
    "RCS_p": 0.0225251,
    "TCS_n": 0.0346444
}

==> anc/KDUQDemocratic/136/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8721,
        "V1_asymm": 9.63314,
        "V1_A": 0.0470871,
        "V2_0_n": 0.00770189,
        "V2_A_n": 8.97072e-06,
        "V3_0_n": 1.68385e-05,
        "V3_A_n": 3.56347e-08,
        "V2_0_p": 0.00872921,
        "V2_A_p": -8.43774e-06,
        "V3_0_p": 2.76653e-05,
        "V3_A_p": -5.04244e-08,
        "V4_0": 9.63229e-09,
        "r_0": 1.30397,
        "r_A": 0.414477,
        "a_0": 0.751036,
        "a_A": 0.00043781
    },
    "KDCoulomb": {
        "r_C_0": 1.14908,
        "r_C_A": 1.30622,
        "r_C_A2": 12.4413
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.02448,
        "V1_A": 0.000234308,
        "V2_0": 0.00291493,
        "r_0": 1.20572,
        "r_A": 0.761996,
        "a_0": 0.621019
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.23286,
        "W2_0": 300.039
    },
    "KDImagVolume": {
        "W1_0_n": 17.6295,
        "W1_A_n": 0.00492807,
        "W1_0_p": 11.6032,
        "W1_A_p": 0.0301608,
        "W2_0": 53.8789,
        "W2_A": 0.268516
    },
    "KDImagSurface": {
        "D1_0": 20.5229,
        "D1_asymm": 30.2703,
        "D2_0": 0.0255328,
        "D2_A": 0.00631129,
        "D2_A2": 9.8496,
        "D2_A3": 67.1862,
        "D3_0": 13.3462,
        "r_0": 1.41949,
        "r_A": 0.0302709,
        "a_0_n": 0.46557,
        "a_A_n": -0.000677499,
        "a_0_p": 0.466678,
        "a_A_p": 0.00111592
    }
}

==> anc/KDUQDemocratic/137/modelErrors.json <==
{
    "ECS_p": 0.352343,
    "ECS_n": 0.161787,
    "APower_p": 0.255647,
    "APower_n": 0.193727,
    "RCS_p": 0.0177155,
    "TCS_n": 0.0316837
}

==> anc/KDUQDemocratic/137/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.2909,
        "V1_asymm": 17.1639,
        "V1_A": 0.0158194,
        "V2_0_n": 0.00556892,
        "V2_A_n": 7.32373e-06,
        "V3_0_n": -2.58608e-06,
        "V3_A_n": 4.36827e-08,
        "V2_0_p": 0.00665666,
        "V2_A_p": 2.1998e-06,
        "V3_0_p": 4.34584e-06,
        "V3_A_p": 1.21049e-08,
        "V4_0": -4.52093e-08,
        "r_0": 1.2754,
        "r_A": 0.287748,
        "a_0": 0.701245,
        "a_A": 0.00021902
    },
    "KDCoulomb": {
        "r_C_0": 1.16481,
        "r_C_A": 0.813527,
        "r_C_A2": 30.3789
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.91706,
        "V1_A": -0.00520382,
        "V2_0": 0.00375639,
        "r_0": 1.26022,
        "r_A": 0.747372,
        "a_0": 0.591671
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.61045,
        "W2_0": 149.661
    },
    "KDImagVolume": {
        "W1_0_n": 17.4984,
        "W1_A_n": 0.018645,
        "W1_0_p": 10.5249,
        "W1_A_p": 0.0430691,
        "W2_0": 92.6128,
        "W2_A": -0.0243453
    },
    "KDImagSurface": {
        "D1_0": 13.2713,
        "D1_asymm": 31.2292,
        "D2_0": 0.036473,
        "D2_A": -0.0163335,
        "D2_A2": 5.6898,
        "D2_A3": 275.228,
        "D3_0": 10.1964,
        "r_0": 1.30514,
        "r_A": 0.0169067,
        "a_0_n": 0.52016,
        "a_A_n": -0.00162716,
        "a_0_p": 0.554083,
        "a_A_p": 0.000644739
    }
}

==> anc/KDUQDemocratic/138/modelErrors.json <==
{
    "ECS_p": 0.230984,
    "ECS_n": 0.204784,
    "APower_p": 0.317895,
    "APower_n": 0.313629,
    "RCS_p": 0.00348844,
    "TCS_n": 0.0297611
}

==> anc/KDUQDemocratic/138/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0688,
        "V1_asymm": 6.6976,
        "V1_A": 0.0212222,
        "V2_0_n": 0.00658142,
        "V2_A_n": 8.36899e-06,
        "V3_0_n": 1.20319e-05,
        "V3_A_n": 6.58983e-08,
        "V2_0_p": 0.00625054,
        "V2_A_p": -5.07821e-07,
        "V3_0_p": 1.25907e-05,
        "V3_A_p": -7.28706e-09,
        "V4_0": -1.65657e-08,
        "r_0": 1.19361,
        "r_A": 0.0374267,
        "a_0": 0.613613,
        "a_A": -0.000662378
    },
    "KDCoulomb": {
        "r_C_0": 1.21038,
        "r_C_A": 0.620295,
        "r_C_A2": -3.22067
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.11059,
        "V1_A": 0.0193692,
        "V2_0": 0.0105776,
        "r_0": 1.34709,
        "r_A": 1.30213,
        "a_0": 0.611851
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.37882,
        "W2_0": 116.678
    },
    "KDImagVolume": {
        "W1_0_n": 15.5038,
        "W1_A_n": 0.0532991,
        "W1_0_p": 11.1555,
        "W1_A_p": 0.0764011,
        "W2_0": 77.0582,
        "W2_A": 0.0927772
    },
    "KDImagSurface": {
        "D1_0": 12.8368,
        "D1_asymm": 8.99609,
        "D2_0": 0.0198192,
        "D2_A": 0.00736186,
        "D2_A2": 14.8156,
        "D2_A3": -87.4752,
        "D3_0": 13.2497,
        "r_0": 1.19425,
        "r_A": -0.0251876,
        "a_0_n": 0.547819,
        "a_A_n": 5.91349e-06,
        "a_0_p": 0.514353,
        "a_A_p": 0.00135655
    }
}

==> anc/KDUQDemocratic/139/modelErrors.json <==
{
    "ECS_p": 0.359024,
    "ECS_n": 0.188856,
    "APower_p": 0.349824,
    "APower_n": 0.186903,
    "RCS_p": 0.00898917,
    "TCS_n": 0.0286081
}

==> anc/KDUQDemocratic/139/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0055,
        "V1_asymm": 7.67404,
        "V1_A": 0.0391058,
        "V2_0_n": 0.00518001,
        "V2_A_n": 4.35732e-06,
        "V3_0_n": 3.12596e-06,
        "V3_A_n": 3.5754e-08,
        "V2_0_p": 0.00623885,
        "V2_A_p": -1.88312e-06,
        "V3_0_p": 1.03068e-05,
        "V3_A_p": -1.04485e-08,
        "V4_0": -1.82119e-08,
        "r_0": 1.2918,
        "r_A": 0.513685,
        "a_0": 0.702845,
        "a_A": 2.7404e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.03927,
        "r_C_A": 0.759314,
        "r_C_A2": -6.66144
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.18392,
        "V1_A": 0.00964523,
        "V2_0": 0.00330622,
        "r_0": 1.12565,
        "r_A": 0.488947,
        "a_0": 0.606459
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.3599,
        "W2_0": 214.296
    },
    "KDImagVolume": {
        "W1_0_n": 30.1571,
        "W1_A_n": -0.0385274,
        "W1_0_p": 23.1606,
        "W1_A_p": 0.0441041,
        "W2_0": 175.066,
        "W2_A": -0.282024
    },
    "KDImagSurface": {
        "D1_0": 17.247,
        "D1_asymm": 12.7497,
        "D2_0": -0.0247897,
        "D2_A": 0.0483949,
        "D2_A2": 5.50783,
        "D2_A3": 224.345,
        "D3_0": 13.5647,
        "r_0": 1.41702,
        "r_A": 0.0262645,
        "a_0_n": 0.542707,
        "a_A_n": -5.74116e-05,
        "a_0_p": 0.470888,
        "a_A_p": 0.00204317
    }
}

==> anc/KDUQDemocratic/14/modelErrors.json <==
{
    "ECS_p": 0.364894,
    "ECS_n": 0.217116,
    "APower_p": 0.454726,
    "APower_n": 0.275475,
    "RCS_p": 0.0107556,
    "TCS_n": 0.0273881
}

==> anc/KDUQDemocratic/14/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.6767,
        "V1_asymm": 12.4229,
        "V1_A": 0.0381415,
        "V2_0_n": 0.00603864,
        "V2_A_n": -4.07934e-06,
        "V3_0_n": 1.13495e-05,
        "V3_A_n": -3.47452e-08,
        "V2_0_p": 0.0054778,
        "V2_A_p": 1.23155e-05,
        "V3_0_p": 9.94244e-06,
        "V3_A_p": 4.55447e-08,
        "V4_0": 1.1163e-08,
        "r_0": 1.36605,
        "r_A": 0.794868,
        "a_0": 0.729009,
        "a_A": 0.000478576
    },
    "KDCoulomb": {
        "r_C_0": 1.12846,
        "r_C_A": 1.40973,
        "r_C_A2": 28.8156
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.87581,
        "V1_A": -0.00554995,
        "V2_0": 0.00505506,
        "r_0": 1.20641,
        "r_A": 0.539531,
        "a_0": 0.544175
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.18623,
        "W2_0": 451.785
    },
    "KDImagVolume": {
        "W1_0_n": 26.1401,
        "W1_A_n": -0.0574344,
        "W1_0_p": 24.5753,
        "W1_A_p": -0.0477116,
        "W2_0": 120.724,
        "W2_A": -0.14479
    },
    "KDImagSurface": {
        "D1_0": 20.5329,
        "D1_asymm": 4.64681,
        "D2_0": 0.0275223,
        "D2_A": -0.00780238,
        "D2_A2": -1.26787,
        "D2_A3": 296.761,
        "D3_0": 15.4637,
        "r_0": 1.40458,
        "r_A": 0.0348913,
        "a_0_n": 0.510946,
        "a_A_n": -0.000140983,
        "a_0_p": 0.454631,
        "a_A_p": 0.00203689
    }
}

==> anc/KDUQDemocratic/140/modelErrors.json <==
{
    "ECS_p": 0.264582,
    "ECS_n": 0.205044,
    "APower_p": 0.5376,
    "APower_n": 0.249303,
    "RCS_p": 0.0184009,
    "TCS_n": 0.0197665
}

==> anc/KDUQDemocratic/140/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9538,
        "V1_asymm": 20.1492,
        "V1_A": 0.00713047,
        "V2_0_n": 0.00673636,
        "V2_A_n": 2.21869e-06,
        "V3_0_n": 1.56784e-05,
        "V3_A_n": -3.02313e-09,
        "V2_0_p": 0.0085707,
        "V2_A_p": -9.76352e-06,
        "V3_0_p": 3.03427e-05,
        "V3_A_p": -6.45388e-08,
        "V4_0": 1.76799e-08,
        "r_0": 1.25169,
        "r_A": 0.20435,
        "a_0": 0.684468,
        "a_A": 7.781e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.1078,
        "r_C_A": 2.08989,
        "r_C_A2": 12.0428
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.83862,
        "V1_A": -0.00308526,
        "V2_0": 0.0044631,
        "r_0": 1.37545,
        "r_A": 1.45387,
        "a_0": 0.573098
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.628387,
        "W2_0": 156.888
    },
    "KDImagVolume": {
        "W1_0_n": 20.5499,
        "W1_A_n": -0.013424,
        "W1_0_p": 23.2789,
        "W1_A_p": -0.0267235,
        "W2_0": 98.4084,
        "W2_A": -0.0490407
    },
    "KDImagSurface": {
        "D1_0": 14.5059,
        "D1_asymm": 14.3714,
        "D2_0": 0.0186814,
        "D2_A": 0.00653689,
        "D2_A2": 7.13696,
        "D2_A3": 145.581,
        "D3_0": 11.7245,
        "r_0": 1.34812,
        "r_A": 0.029271,
        "a_0_n": 0.529367,
        "a_A_n": -0.000647455,
        "a_0_p": 0.52637,
        "a_A_p": 0.00176831
    }
}

==> anc/KDUQDemocratic/141/modelErrors.json <==
{
    "ECS_p": 0.266265,
    "ECS_n": 0.159575,
    "APower_p": 0.378534,
    "APower_n": 0.172852,
    "RCS_p": 0.0136266,
    "TCS_n": 0.0296549
}

==> anc/KDUQDemocratic/141/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.4538,
        "V1_asymm": 13.3025,
        "V1_A": 0.0168751,
        "V2_0_n": 0.00642401,
        "V2_A_n": 6.0441e-07,
        "V3_0_n": 1.18036e-05,
        "V3_A_n": 6.69972e-09,
        "V2_0_p": 0.00685116,
        "V2_A_p": 2.13807e-06,
        "V3_0_p": 1.97579e-05,
        "V3_A_p": 2.08592e-08,
        "V4_0": -2.08348e-09,
        "r_0": 1.26943,
        "r_A": 0.324049,
        "a_0": 0.692373,
        "a_A": 0.000152853
    },
    "KDCoulomb": {
        "r_C_0": 1.22621,
        "r_C_A": 1.09541,
        "r_C_A2": 13.4417
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.9979,
        "V1_A": 0.0206095,
        "V2_0": 0.0105455,
        "r_0": 1.27495,
        "r_A": 0.947196,
        "a_0": 0.506572
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.24762,
        "W2_0": 248.978
    },
    "KDImagVolume": {
        "W1_0_n": 18.3221,
        "W1_A_n": 0.0103113,
        "W1_0_p": 12.1487,
        "W1_A_p": 0.0549788,
        "W2_0": 54.492,
        "W2_A": 0.0273752
    },
    "KDImagSurface": {
        "D1_0": 17.3572,
        "D1_asymm": 15.0556,
        "D2_0": 0.0322883,
        "D2_A": 0.000523101,
        "D2_A2": 18.3029,
        "D2_A3": 239.393,
        "D3_0": 14.3376,
        "r_0": 1.4138,
        "r_A": 0.0262369,
        "a_0_n": 0.456757,
        "a_A_n": -0.000340612,
        "a_0_p": 0.511802,
        "a_A_p": 0.000160653
    }
}

==> anc/KDUQDemocratic/142/modelErrors.json <==
{
    "ECS_p": 0.352252,
    "ECS_n": 0.191676,
    "APower_p": 0.338625,
    "APower_n": 0.292646,
    "RCS_p": 0.0130138,
    "TCS_n": 0.033058
}

==> anc/KDUQDemocratic/142/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3747,
        "V1_asymm": 13.1625,
        "V1_A": 0.0222338,
        "V2_0_n": 0.00712987,
        "V2_A_n": 1.22791e-06,
        "V3_0_n": 2.27903e-05,
        "V3_A_n": 3.4838e-08,
        "V2_0_p": 0.00593432,
        "V2_A_p": 4.99056e-06,
        "V3_0_p": 1.51043e-05,
        "V3_A_p": 1.70364e-08,
        "V4_0": 2.38708e-08,
        "r_0": 1.2667,
        "r_A": 0.371914,
        "a_0": 0.697114,
        "a_A": 0.000133303
    },
    "KDCoulomb": {
        "r_C_0": 1.11625,
        "r_C_A": 1.17036,
        "r_C_A2": -1.67299
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.24232,
        "V1_A": 0.0174999,
        "V2_0": 0.00401175,
        "r_0": 1.21009,
        "r_A": 0.670206,
        "a_0": 0.573729
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.83587,
        "W2_0": 218.344
    },
    "KDImagVolume": {
        "W1_0_n": 20.6354,
        "W1_A_n": 0.0373566,
        "W1_0_p": 20.0564,
        "W1_A_p": 0.0469505,
        "W2_0": 118.596,
        "W2_A": 0.0135579
    },
    "KDImagSurface": {
        "D1_0": 22.3523,
        "D1_asymm": 25.5897,
        "D2_0": 0.045644,
        "D2_A": -0.017355,
        "D2_A2": 1.82578,
        "D2_A3": 223.726,
        "D3_0": 14.6258,
        "r_0": 1.37281,
        "r_A": 0.0255459,
        "a_0_n": 0.485236,
        "a_A_n": -0.00045591,
        "a_0_p": 0.491658,
        "a_A_p": 0.000653462
    }
}

==> anc/KDUQDemocratic/143/modelErrors.json <==
{
    "ECS_p": 0.254415,
    "ECS_n": 0.175603,
    "APower_p": 0.383924,
    "APower_n": 0.20096,
    "RCS_p": 0.0253111,
    "TCS_n": 0.0214018
}

==> anc/KDUQDemocratic/143/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.6438,
        "V1_asymm": 15.8775,
        "V1_A": 0.0307382,
        "V2_0_n": 0.00634097,
        "V2_A_n": -3.02637e-06,
        "V3_0_n": 1.84941e-05,
        "V3_A_n": -3.1954e-09,
        "V2_0_p": 0.0065103,
        "V2_A_p": 8.34704e-06,
        "V3_0_p": 2.37119e-05,
        "V3_A_p": 1.46343e-08,
        "V4_0": 3.01038e-08,
        "r_0": 1.33906,
        "r_A": 0.601168,
        "a_0": 0.712665,
        "a_A": 0.000338915
    },
    "KDCoulomb": {
        "r_C_0": 1.25758,
        "r_C_A": 2.14507,
        "r_C_A2": 23.355
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.84707,
        "V1_A": 0.00978062,
        "V2_0": 0.016148,
        "r_0": 1.33362,
        "r_A": 1.1131,
        "a_0": 0.575627
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.54035,
        "W2_0": 187.997
    },
    "KDImagVolume": {
        "W1_0_n": 20.9767,
        "W1_A_n": 0.0162799,
        "W1_0_p": 18.8459,
        "W1_A_p": 0.0191593,
        "W2_0": 105.61,
        "W2_A": -0.0298702
    },
    "KDImagSurface": {
        "D1_0": 13.9747,
        "D1_asymm": 20.4396,
        "D2_0": 0.00619457,
        "D2_A": 0.0151196,
        "D2_A2": 3.73939,
        "D2_A3": 315.449,
        "D3_0": 8.61112,
        "r_0": 1.32746,
        "r_A": 0.0175095,
        "a_0_n": 0.589672,
        "a_A_n": 0.00017204,
        "a_0_p": 0.558367,
        "a_A_p": 0.000620606
    }
}

==> anc/KDUQDemocratic/144/modelErrors.json <==
{
    "ECS_p": 0.261947,
    "ECS_n": 0.205891,
    "APower_p": 0.367822,
    "APower_n": 0.261266,
    "RCS_p": 0.0108912,
    "TCS_n": 0.0327295
}

==> anc/KDUQDemocratic/144/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.9374,
        "V1_asymm": 18.6922,
        "V1_A": 0.0246764,
        "V2_0_n": 0.00651275,
        "V2_A_n": 4.84642e-06,
        "V3_0_n": 1.51044e-05,
        "V3_A_n": 4.44641e-08,
        "V2_0_p": 0.00744043,
        "V2_A_p": 3.45836e-06,
        "V3_0_p": 2.179e-05,
        "V3_A_p": 6.18046e-09,
        "V4_0": 1.07459e-08,
        "r_0": 1.25542,
        "r_A": 0.30363,
        "a_0": 0.667921,
        "a_A": -0.000390561
    },
    "KDCoulomb": {
        "r_C_0": 1.22476,
        "r_C_A": 0.99171,
        "r_C_A2": 4.22786
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.85348,
        "V1_A": -0.0015256,
        "V2_0": 0.00168211,
        "r_0": 1.23649,
        "r_A": 0.915483,
        "a_0": 0.603851
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.52762,
        "W2_0": 223.337
    },
    "KDImagVolume": {
        "W1_0_n": 17.7779,
        "W1_A_n": -0.00250464,
        "W1_0_p": 14.2578,
        "W1_A_p": 0.0413968,
        "W2_0": 57.3052,
        "W2_A": 0.02357
    },
    "KDImagSurface": {
        "D1_0": 23.4274,
        "D1_asymm": 5.17648,
        "D2_0": 0.0615891,
        "D2_A": -0.0279956,
        "D2_A2": 15.2249,
        "D2_A3": 418.645,
        "D3_0": 16.137,
        "r_0": 1.24862,
        "r_A": -0.00511358,
        "a_0_n": 0.488443,
        "a_A_n": 0.000514896,
        "a_0_p": 0.514421,
        "a_A_p": 0.000962333
    }
}

==> anc/KDUQDemocratic/145/modelErrors.json <==
{
    "ECS_p": 0.265855,
    "ECS_n": 0.172981,
    "APower_p": 0.524407,
    "APower_n": 0.259202,
    "RCS_p": 0.0167682,
    "TCS_n": 0.0218787
}

==> anc/KDUQDemocratic/145/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7229,
        "V1_asymm": 6.08402,
        "V1_A": 0.0286875,
        "V2_0_n": 0.00649938,
        "V2_A_n": 1.09494e-05,
        "V3_0_n": 1.28225e-05,
        "V3_A_n": 7.98328e-08,
        "V2_0_p": 0.00611877,
        "V2_A_p": -4.24194e-06,
        "V3_0_p": 2.02971e-05,
        "V3_A_p": -1.14138e-07,
        "V4_0": -1.15187e-08,
        "r_0": 1.27963,
        "r_A": 0.314352,
        "a_0": 0.696449,
        "a_A": 0.000385449
    },
    "KDCoulomb": {
        "r_C_0": 1.27618,
        "r_C_A": 1.23357,
        "r_C_A2": 28.3139
    },
    "KDRealSpinOrbit": {
        "V1_0": 13.1342,
        "V1_A": -0.0110733,
        "V2_0": 0.0310763,
        "r_0": 1.19861,
        "r_A": 0.493902,
        "a_0": 0.593068
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.222538,
        "W2_0": 168.002
    },
    "KDImagVolume": {
        "W1_0_n": 12.8266,
        "W1_A_n": 0.0933957,
        "W1_0_p": 14.4616,
        "W1_A_p": 0.0903004,
        "W2_0": 51.9587,
        "W2_A": 0.54553
    },
    "KDImagSurface": {
        "D1_0": 27.2555,
        "D1_asymm": 28.5372,
        "D2_0": 0.0529675,
        "D2_A": -0.0165113,
        "D2_A2": 5.96787,
        "D2_A3": 226.24,
        "D3_0": 17.6839,
        "r_0": 1.25425,
        "r_A": 0.00283857,
        "a_0_n": 0.506267,
        "a_A_n": -0.000726388,
        "a_0_p": 0.482905,
        "a_A_p": 0.00222235
    }
}

==> anc/KDUQDemocratic/146/modelErrors.json <==
{
    "ECS_p": 0.334262,
    "ECS_n": 0.205121,
    "APower_p": 0.351492,
    "APower_n": 0.246247,
    "RCS_p": 0.00598366,
    "TCS_n": 0.0233882
}

==> anc/KDUQDemocratic/146/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.4151,
        "V1_asymm": 12.9395,
        "V1_A": 0.0295567,
        "V2_0_n": 0.00568303,
        "V2_A_n": 1.42292e-06,
        "V3_0_n": 6.06676e-06,
        "V3_A_n": 3.14554e-08,
        "V2_0_p": 0.00810123,
        "V2_A_p": -9.43354e-06,
        "V3_0_p": 1.67633e-05,
        "V3_A_p": -1.46032e-08,
        "V4_0": -1.27867e-08,
        "r_0": 1.21801,
        "r_A": 0.143043,
        "a_0": 0.627821,
        "a_A": -0.000673205
    },
    "KDCoulomb": {
        "r_C_0": 1.1003,
        "r_C_A": 1.70054,
        "r_C_A2": -13.8242
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.01151,
        "V1_A": 0.0191879,
        "V2_0": 0.0109965,
        "r_0": 1.18774,
        "r_A": 0.361009,
        "a_0": 0.548962
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.02765,
        "W2_0": 249.317
    },
    "KDImagVolume": {
        "W1_0_n": 21.3968,
        "W1_A_n": 0.0176013,
        "W1_0_p": 15.0073,
        "W1_A_p": 0.0281984,
        "W2_0": 92.0854,
        "W2_A": 0.0394165
    },
    "KDImagSurface": {
        "D1_0": 18.2531,
        "D1_asymm": 27.9112,
        "D2_0": 0.0290458,
        "D2_A": 0.00142603,
        "D2_A2": 5.79485,
        "D2_A3": 48.665,
        "D3_0": 12.7208,
        "r_0": 1.34492,
        "r_A": 0.0104188,
        "a_0_n": 0.460915,
        "a_A_n": -0.00114736,
        "a_0_p": 0.528028,
        "a_A_p": 0.000438784
    }
}

==> anc/KDUQDemocratic/147/modelErrors.json <==
{
    "ECS_p": 0.320802,
    "ECS_n": 0.171549,
    "APower_p": 0.351283,
    "APower_n": 0.193212,
    "RCS_p": 0.0245335,
    "TCS_n": 0.0249462
}

==> anc/KDUQDemocratic/147/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.5676,
        "V1_asymm": 12.6794,
        "V1_A": 0.025617,
        "V2_0_n": 0.00667015,
        "V2_A_n": -1.99068e-06,
        "V3_0_n": 1.6337e-05,
        "V3_A_n": -4.87665e-09,
        "V2_0_p": 0.00610972,
        "V2_A_p": 5.69437e-06,
        "V3_0_p": 1.36839e-05,
        "V3_A_p": 4.23939e-08,
        "V4_0": 1.58189e-08,
        "r_0": 1.24938,
        "r_A": 0.35794,
        "a_0": 0.668363,
        "a_A": -0.000338578
    },
    "KDCoulomb": {
        "r_C_0": 0.959887,
        "r_C_A": 0.78088,
        "r_C_A2": 25.7956
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.95742,
        "V1_A": 0.00117044,
        "V2_0": 0.00264099,
        "r_0": 1.07547,
        "r_A": 0.27078,
        "a_0": 0.653468
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.36376,
        "W2_0": 173.975
    },
    "KDImagVolume": {
        "W1_0_n": 22.7203,
        "W1_A_n": 0.0243508,
        "W1_0_p": 12.3846,
        "W1_A_p": 0.139899,
        "W2_0": 108.25,
        "W2_A": 0.353912
    },
    "KDImagSurface": {
        "D1_0": 16.6255,
        "D1_asymm": 12.3528,
        "D2_0": -0.0193738,
        "D2_A": 0.0422666,
        "D2_A2": -3.67127,
        "D2_A3": -107.579,
        "D3_0": 16.5431,
        "r_0": 1.4368,
        "r_A": 0.0343344,
        "a_0_n": 0.6112,
        "a_A_n": -0.000321462,
        "a_0_p": 0.548384,
        "a_A_p": 0.00149652
    }
}

==> anc/KDUQDemocratic/148/modelErrors.json <==
{
    "ECS_p": 0.293022,
    "ECS_n": 0.184074,
    "APower_p": 0.25157,
    "APower_n": 0.230663,
    "RCS_p": 0.00664107,
    "TCS_n": 0.0289249
}

==> anc/KDUQDemocratic/148/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.845,
        "V1_asymm": 15.8408,
        "V1_A": 0.0229887,
        "V2_0_n": 0.00600899,
        "V2_A_n": 6.55554e-06,
        "V3_0_n": 6.21078e-06,
        "V3_A_n": 2.86126e-08,
        "V2_0_p": 0.00724217,
        "V2_A_p": 4.50392e-06,
        "V3_0_p": 1.77295e-05,
        "V3_A_p": 3.28961e-08,
        "V4_0": -1.05126e-08,
        "r_0": 1.2585,
        "r_A": 0.220598,
        "a_0": 0.64851,
        "a_A": -4.50243e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.28784,
        "r_C_A": 0.0825504,
        "r_C_A2": 20.8241
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.83493,
        "V1_A": -0.00686592,
        "V2_0": 0.00725553,
        "r_0": 1.18571,
        "r_A": 0.540956,
        "a_0": 0.546594
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.98012,
        "W2_0": 121.776
    },
    "KDImagVolume": {
        "W1_0_n": 24.4554,
        "W1_A_n": -0.0266375,
        "W1_0_p": 21.7551,
        "W1_A_p": -0.0193597,
        "W2_0": 126.422,
        "W2_A": -0.235037
    },
    "KDImagSurface": {
        "D1_0": 14.5843,
        "D1_asymm": 9.00059,
        "D2_0": 0.0106816,
        "D2_A": 0.0128134,
        "D2_A2": 10.7248,
        "D2_A3": 426.57,
        "D3_0": 13.253,
        "r_0": 1.34056,
        "r_A": 0.0153685,
        "a_0_n": 0.593974,
        "a_A_n": 0.000366718,
        "a_0_p": 0.505871,
        "a_A_p": 0.00214944
    }
}

==> anc/KDUQDemocratic/149/modelErrors.json <==
{
    "ECS_p": 0.319363,
    "ECS_n": 0.242299,
    "APower_p": 0.378661,
    "APower_n": 0.286784,
    "RCS_p": 0.013354,
    "TCS_n": 0.0246055
}

==> anc/KDUQDemocratic/149/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.7678,
        "V1_asymm": 10.7297,
        "V1_A": 0.0238175,
        "V2_0_n": 0.00603602,
        "V2_A_n": 1.17447e-06,
        "V3_0_n": 1.00202e-05,
        "V3_A_n": 8.47562e-09,
        "V2_0_p": 0.00870715,
        "V2_A_p": -4.10898e-06,
        "V3_0_p": 2.96133e-05,
        "V3_A_p": -5.84492e-08,
        "V4_0": 2.3521e-09,
        "r_0": 1.27077,
        "r_A": 0.289442,
        "a_0": 0.702606,
        "a_A": 0.000163253
    },
    "KDCoulomb": {
        "r_C_0": 1.18486,
        "r_C_A": 0.942838,
        "r_C_A2": 21.164
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.85849,
        "V1_A": 0.0100158,
        "V2_0": 0.00690956,
        "r_0": 1.21824,
        "r_A": 0.792672,
        "a_0": 0.565633
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.77624,
        "W2_0": 203.945
    },
    "KDImagVolume": {
        "W1_0_n": 19.9903,
        "W1_A_n": 0.0222274,
        "W1_0_p": 12.9915,
        "W1_A_p": 0.14145,
        "W2_0": 102.003,
        "W2_A": 0.0676651
    },
    "KDImagSurface": {
        "D1_0": 32.7596,
        "D1_asymm": 30.8884,
        "D2_0": 0.00147644,
        "D2_A": 0.036359,
        "D2_A2": 10.1701,
        "D2_A3": 292.466,
        "D3_0": 20.7819,
        "r_0": 1.36003,
        "r_A": 0.025098,
        "a_0_n": 0.552622,
        "a_A_n": -0.000214483,
        "a_0_p": 0.541864,
        "a_A_p": 0.001331
    }
}

==> anc/KDUQDemocratic/15/modelErrors.json <==
{
    "ECS_p": 0.219344,
    "ECS_n": 0.182479,
    "APower_p": 0.370231,
    "APower_n": 0.173735,
    "RCS_p": 0.0263598,
    "TCS_n": 0.0329477
}

==> anc/KDUQDemocratic/15/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2861,
        "V1_asymm": 28.7984,
        "V1_A": 0.00424888,
        "V2_0_n": 0.00568964,
        "V2_A_n": -1.47815e-06,
        "V3_0_n": 9.10844e-06,
        "V3_A_n": -6.98583e-09,
        "V2_0_p": 0.00709389,
        "V2_A_p": 7.9126e-06,
        "V3_0_p": 1.69303e-05,
        "V3_A_p": 5.97866e-08,
        "V4_0": -2.04284e-09,
        "r_0": 1.20507,
        "r_A": 0.123215,
        "a_0": 0.675534,
        "a_A": -0.00021382
    },
    "KDCoulomb": {
        "r_C_0": 1.10704,
        "r_C_A": -0.0806063,
        "r_C_A2": 32.2265
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.7246,
        "V1_A": 0.0132295,
        "V2_0": 0.0092698,
        "r_0": 1.23841,
        "r_A": 0.804124,
        "a_0": 0.564583
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.69961,
        "W2_0": 87.2473
    },
    "KDImagVolume": {
        "W1_0_n": 21.8933,
        "W1_A_n": 0.00708244,
        "W1_0_p": 18.523,
        "W1_A_p": 0.068546,
        "W2_0": 138.438,
        "W2_A": -0.112452
    },
    "KDImagSurface": {
        "D1_0": 34.4818,
        "D1_asymm": 12.7638,
        "D2_0": 0.0671111,
        "D2_A": -0.0345236,
        "D2_A2": 9.97867,
        "D2_A3": 413.115,
        "D3_0": 23.7325,
        "r_0": 1.33016,
        "r_A": 0.0103472,
        "a_0_n": 0.495801,
        "a_A_n": -0.000427178,
        "a_0_p": 0.512355,
        "a_A_p": 0.000641665
    }
}

==> anc/KDUQDemocratic/150/modelErrors.json <==
{
    "ECS_p": 0.217807,
    "ECS_n": 0.213858,
    "APower_p": 0.437386,
    "APower_n": 0.147942,
    "RCS_p": 0.00634967,
    "TCS_n": 0.0277435
}

==> anc/KDUQDemocratic/150/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.2011,
        "V1_asymm": 13.2244,
        "V1_A": 0.0356445,
        "V2_0_n": 0.00618003,
        "V2_A_n": 1.83231e-06,
        "V3_0_n": 1.09621e-05,
        "V3_A_n": 1.62062e-08,
        "V2_0_p": 0.0054395,
        "V2_A_p": 1.11206e-05,
        "V3_0_p": 1.17518e-05,
        "V3_A_p": 3.82268e-08,
        "V4_0": 8.19634e-10,
        "r_0": 1.32888,
        "r_A": 0.623002,
        "a_0": 0.66846,
        "a_A": 0.000178115
    },
    "KDCoulomb": {
        "r_C_0": 1.29616,
        "r_C_A": 0.364972,
        "r_C_A2": 6.82462
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.4992,
        "V1_A": 0.00508615,
        "V2_0": 0.0108451,
        "r_0": 1.26482,
        "r_A": 0.942518,
        "a_0": 0.562061
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.04845,
        "W2_0": 145.222
    },
    "KDImagVolume": {
        "W1_0_n": 29.2754,
        "W1_A_n": 0.036392,
        "W1_0_p": 26.2897,
        "W1_A_p": 0.111899,
        "W2_0": 158.603,
        "W2_A": 0.146817
    },
    "KDImagSurface": {
        "D1_0": 15.9335,
        "D1_asymm": 0.245515,
        "D2_0": 0.0549535,
        "D2_A": -0.0368913,
        "D2_A2": 9.53793,
        "D2_A3": 539.694,
        "D3_0": 15.5338,
        "r_0": 1.33433,
        "r_A": 0.0137917,
        "a_0_n": 0.558622,
        "a_A_n": 7.92606e-05,
        "a_0_p": 0.465029,
        "a_A_p": 0.00178867
    }
}

==> anc/KDUQDemocratic/151/modelErrors.json <==
{
    "ECS_p": 0.226052,
    "ECS_n": 0.144207,
    "APower_p": 0.3606,
    "APower_n": 0.205501,
    "RCS_p": 0.00644818,
    "TCS_n": 0.0302228
}

==> anc/KDUQDemocratic/151/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3364,
        "V1_asymm": 8.42024,
        "V1_A": 0.0260606,
        "V2_0_n": 0.00701838,
        "V2_A_n": 7.56166e-06,
        "V3_0_n": 1.46953e-05,
        "V3_A_n": 4.56421e-08,
        "V2_0_p": 0.00695289,
        "V2_A_p": -7.73837e-06,
        "V3_0_p": 1.25717e-05,
        "V3_A_p": -4.03701e-08,
        "V4_0": -1.07489e-08,
        "r_0": 1.30272,
        "r_A": 0.518494,
        "a_0": 0.710152,
        "a_A": 0.000319268
    },
    "KDCoulomb": {
        "r_C_0": 1.20386,
        "r_C_A": -0.355283,
        "r_C_A2": 12.6425
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.12373,
        "V1_A": -0.00493937,
        "V2_0": 0.00609079,
        "r_0": 1.14467,
        "r_A": 0.459771,
        "a_0": 0.64181
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.87602,
        "W2_0": 277.271
    },
    "KDImagVolume": {
        "W1_0_n": 17.4085,
        "W1_A_n": 0.0395732,
        "W1_0_p": 15.8983,
        "W1_A_p": 0.0783862,
        "W2_0": 87.7324,
        "W2_A": 0.281574
    },
    "KDImagSurface": {
        "D1_0": 16.673,
        "D1_asymm": 10.1514,
        "D2_0": -0.0045793,
        "D2_A": 0.0290945,
        "D2_A2": 10.9033,
        "D2_A3": 355.43,
        "D3_0": 16.1094,
        "r_0": 1.48003,
        "r_A": 0.0360921,
        "a_0_n": 0.586067,
        "a_A_n": -8.52565e-05,
        "a_0_p": 0.465226,
        "a_A_p": 0.00177605
    }
}

==> anc/KDUQDemocratic/152/modelErrors.json <==
{
    "ECS_p": 0.251782,
    "ECS_n": 0.17149,
    "APower_p": 0.46247,
    "APower_n": 0.234378,
    "RCS_p": 0.0226738,
    "TCS_n": 0.0295232
}

==> anc/KDUQDemocratic/152/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5196,
        "V1_asymm": 13.6466,
        "V1_A": 0.0304327,
        "V2_0_n": 0.00663143,
        "V2_A_n": 6.58054e-06,
        "V3_0_n": 1.33079e-05,
        "V3_A_n": 2.15281e-08,
        "V2_0_p": 0.00813629,
        "V2_A_p": -9.24664e-06,
        "V3_0_p": 2.94826e-05,
        "V3_A_p": -7.40236e-08,
        "V4_0": 7.1485e-09,
        "r_0": 1.27125,
        "r_A": 0.324641,
        "a_0": 0.695945,
        "a_A": 8.07268e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.28357,
        "r_C_A": 0.59666,
        "r_C_A2": 2.49991
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.17679,
        "V1_A": 0.0219965,
        "V2_0": 0.011635,
        "r_0": 1.24375,
        "r_A": 0.765977,
        "a_0": 0.5295
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.74675,
        "W2_0": 267.26
    },
    "KDImagVolume": {
        "W1_0_n": 21.5297,
        "W1_A_n": 0.000687456,
        "W1_0_p": 19.5983,
        "W1_A_p": 0.0116251,
        "W2_0": 88.5331,
        "W2_A": 0.113491
    },
    "KDImagSurface": {
        "D1_0": 21.1529,
        "D1_asymm": 22.7882,
        "D2_0": 0.00277077,
        "D2_A": 0.0249639,
        "D2_A2": 4.7429,
        "D2_A3": 291.762,
        "D3_0": 17.0824,
        "r_0": 1.23744,
        "r_A": 0.00622741,
        "a_0_n": 0.589218,
        "a_A_n": -0.000453343,
        "a_0_p": 0.542211,
        "a_A_p": 0.0011649
    }
}

==> anc/KDUQDemocratic/153/modelErrors.json <==
{
    "ECS_p": 0.423065,
    "ECS_n": 0.199999,
    "APower_p": 0.357982,
    "APower_n": 0.256408,
    "RCS_p": 0.00703285,
    "TCS_n": 0.0195211
}

==> anc/KDUQDemocratic/153/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0426,
        "V1_asymm": 14.1598,
        "V1_A": 0.0222,
        "V2_0_n": 0.00517677,
        "V2_A_n": 5.4526e-06,
        "V3_0_n": -2.44181e-06,
        "V3_A_n": 2.04584e-08,
        "V2_0_p": 0.00733471,
        "V2_A_p": -7.32004e-06,
        "V3_0_p": 1.25314e-05,
        "V3_A_p": -8.49457e-09,
        "V4_0": -2.53624e-08,
        "r_0": 1.25589,
        "r_A": 0.265601,
        "a_0": 0.689761,
        "a_A": 0.000154377
    },
    "KDCoulomb": {
        "r_C_0": 1.37853,
        "r_C_A": -0.179112,
        "r_C_A2": 26.9343
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.51195,
        "V1_A": -0.0103221,
        "V2_0": 0.00506903,
        "r_0": 1.23554,
        "r_A": 0.869506,
        "a_0": 0.604485
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.00292,
        "W2_0": 264.493
    },
    "KDImagVolume": {
        "W1_0_n": 19.7149,
        "W1_A_n": 0.0551265,
        "W1_0_p": 13.8529,
        "W1_A_p": 0.0957944,
        "W2_0": 68.7292,
        "W2_A": 0.316565
    },
    "KDImagSurface": {
        "D1_0": 26.447,
        "D1_asymm": -5.8952,
        "D2_0": 0.0290365,
        "D2_A": 0.00519587,
        "D2_A2": 6.30132,
        "D2_A3": 111.131,
        "D3_0": 21.7144,
        "r_0": 1.36955,
        "r_A": 0.0157414,
        "a_0_n": 0.603059,
        "a_A_n": 0.000723406,
        "a_0_p": 0.42787,
        "a_A_p": 0.00191587
    }
}

==> anc/KDUQDemocratic/154/modelErrors.json <==
{
    "ECS_p": 0.311102,
    "ECS_n": 0.209844,
    "APower_p": 0.513507,
    "APower_n": 0.14217,
    "RCS_p": 0.0247249,
    "TCS_n": 0.0175001
}

==> anc/KDUQDemocratic/154/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9836,
        "V1_asymm": 16.9743,
        "V1_A": 0.0218088,
        "V2_0_n": 0.0065621,
        "V2_A_n": 5.63982e-06,
        "V3_0_n": 8.81075e-06,
        "V3_A_n": 2.50769e-08,
        "V2_0_p": 0.00832554,
        "V2_A_p": -9.67198e-06,
        "V3_0_p": 1.88871e-05,
        "V3_A_p": -4.5081e-08,
        "V4_0": -1.90913e-08,
        "r_0": 1.24636,
        "r_A": 0.178939,
        "a_0": 0.645945,
        "a_A": -0.000118256
    },
    "KDCoulomb": {
        "r_C_0": 1.30199,
        "r_C_A": 0.0930281,
        "r_C_A2": 10.1721
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.61442,
        "V1_A": 0.004081,
        "V2_0": 0.00804644,
        "r_0": 1.18718,
        "r_A": 0.463156,
        "a_0": 0.611769
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.95274,
        "W2_0": 271.58
    },
    "KDImagVolume": {
        "W1_0_n": 18.0193,
        "W1_A_n": 0.0175079,
        "W1_0_p": 7.29055,
        "W1_A_p": 0.102893,
        "W2_0": 52.7733,
        "W2_A": 0.453671
    },
    "KDImagSurface": {
        "D1_0": 14.8703,
        "D1_asymm": 12.5443,
        "D2_0": 0.038743,
        "D2_A": -0.0132424,
        "D2_A2": 1.6272,
        "D2_A3": 272.937,
        "D3_0": 12.5571,
        "r_0": 1.41248,
        "r_A": 0.035411,
        "a_0_n": 0.554627,
        "a_A_n": -0.000619117,
        "a_0_p": 0.457251,
        "a_A_p": 0.0024285
    }
}

==> anc/KDUQDemocratic/155/modelErrors.json <==
{
    "ECS_p": 0.202728,
    "ECS_n": 0.197529,
    "APower_p": 0.375756,
    "APower_n": 0.321995,
    "RCS_p": 0.0124833,
    "TCS_n": 0.0240533
}

==> anc/KDUQDemocratic/155/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.1037,
        "V1_asymm": 21.0998,
        "V1_A": 0.00773609,
        "V2_0_n": 0.00533784,
        "V2_A_n": 1.09001e-07,
        "V3_0_n": 4.57389e-06,
        "V3_A_n": 4.15025e-09,
        "V2_0_p": 0.00675862,
        "V2_A_p": 3.81583e-06,
        "V3_0_p": 1.13916e-05,
        "V3_A_p": 1.85084e-08,
        "V4_0": -1.76913e-08,
        "r_0": 1.2977,
        "r_A": 0.420689,
        "a_0": 0.696258,
        "a_A": 0.000312339
    },
    "KDCoulomb": {
        "r_C_0": 1.08436,
        "r_C_A": 0.118416,
        "r_C_A2": 16.3031
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.4254,
        "V1_A": 0.0026613,
        "V2_0": 0.00278963,
        "r_0": 1.13355,
        "r_A": 0.489225,
        "a_0": 0.665497
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.33074,
        "W2_0": 333.066
    },
    "KDImagVolume": {
        "W1_0_n": 16.8315,
        "W1_A_n": -0.00773485,
        "W1_0_p": 13.9939,
        "W1_A_p": 0.043056,
        "W2_0": 80.4717,
        "W2_A": -0.0900934
    },
    "KDImagSurface": {
        "D1_0": 20.4969,
        "D1_asymm": 18.9781,
        "D2_0": 0.0462946,
        "D2_A": -0.01052,
        "D2_A2": 3.08326,
        "D2_A3": 263.659,
        "D3_0": 14.2034,
        "r_0": 1.46555,
        "r_A": 0.0396105,
        "a_0_n": 0.554044,
        "a_A_n": -6.72921e-05,
        "a_0_p": 0.56435,
        "a_A_p": 0.000363227
    }
}

==> anc/KDUQDemocratic/156/modelErrors.json <==
{
    "ECS_p": 0.246025,
    "ECS_n": 0.175165,
    "APower_p": 0.38152,
    "APower_n": 0.27755,
    "RCS_p": 0.0259439,
    "TCS_n": 0.023654
}

==> anc/KDUQDemocratic/156/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.0941,
        "V1_asymm": 2.46236,
        "V1_A": 0.0490122,
        "V2_0_n": 0.00615147,
        "V2_A_n": 7.1392e-06,
        "V3_0_n": 1.53637e-05,
        "V3_A_n": 3.7474e-08,
        "V2_0_p": 0.00780048,
        "V2_A_p": -1.27191e-05,
        "V3_0_p": 2.20005e-05,
        "V3_A_p": -4.99652e-08,
        "V4_0": 2.16734e-08,
        "r_0": 1.23515,
        "r_A": 0.356082,
        "a_0": 0.702717,
        "a_A": -0.000339006
    },
    "KDCoulomb": {
        "r_C_0": 1.27886,
        "r_C_A": 1.74006,
        "r_C_A2": 20.8871
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.50833,
        "V1_A": 0.00239213,
        "V2_0": 0.00406972,
        "r_0": 1.28083,
        "r_A": 1.06344,
        "a_0": 0.613535
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.612,
        "W2_0": 249.805
    },
    "KDImagVolume": {
        "W1_0_n": 25.2874,
        "W1_A_n": -0.0187235,
        "W1_0_p": 22.8724,
        "W1_A_p": 0.0454301,
        "W2_0": 131.974,
        "W2_A": -0.0750738
    },
    "KDImagSurface": {
        "D1_0": 31.3915,
        "D1_asymm": -0.306524,
        "D2_0": 0.0400483,
        "D2_A": 0.00405972,
        "D2_A2": 4.69294,
        "D2_A3": -116.978,
        "D3_0": 19.3757,
        "r_0": 1.32724,
        "r_A": 0.0076261,
        "a_0_n": 0.526192,
        "a_A_n": -9.68729e-06,
        "a_0_p": 0.564181,
        "a_A_p": 0.00200519
    }
}

==> anc/KDUQDemocratic/157/modelErrors.json <==
{
    "ECS_p": 0.298503,
    "ECS_n": 0.150513,
    "APower_p": 0.362609,
    "APower_n": 0.371064,
    "RCS_p": 0.0042108,
    "TCS_n": 0.0233222
}

==> anc/KDUQDemocratic/157/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.084,
        "V1_asymm": 23.2449,
        "V1_A": 0.0244006,
        "V2_0_n": 0.00648882,
        "V2_A_n": 5.8497e-06,
        "V3_0_n": 1.35338e-05,
        "V3_A_n": 2.79187e-08,
        "V2_0_p": 0.0074386,
        "V2_A_p": 4.46884e-06,
        "V3_0_p": 1.79951e-05,
        "V3_A_p": 3.67207e-08,
        "V4_0": 9.39472e-09,
        "r_0": 1.26208,
        "r_A": 0.383507,
        "a_0": 0.681695,
        "a_A": 7.51965e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.15194,
        "r_C_A": 0.953827,
        "r_C_A2": 21.7999
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.27867,
        "V1_A": 0.00209377,
        "V2_0": 0.00270191,
        "r_0": 1.2284,
        "r_A": 0.816209,
        "a_0": 0.607217
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.41727,
        "W2_0": 99.399
    },
    "KDImagVolume": {
        "W1_0_n": 20.654,
        "W1_A_n": -0.00207784,
        "W1_0_p": 19.9478,
        "W1_A_p": 0.0609963,
        "W2_0": 103.179,
        "W2_A": -0.026638
    },
    "KDImagSurface": {
        "D1_0": 22.6686,
        "D1_asymm": 26.0546,
        "D2_0": 0.0320417,
        "D2_A": -0.0216641,
        "D2_A2": 5.99154,
        "D2_A3": -67.415,
        "D3_0": 18.2509,
        "r_0": 1.4202,
        "r_A": 0.0359831,
        "a_0_n": 0.530734,
        "a_A_n": -0.00125368,
        "a_0_p": 0.477683,
        "a_A_p": 0.00180111
    }
}

==> anc/KDUQDemocratic/158/modelErrors.json <==
{
    "ECS_p": 0.243672,
    "ECS_n": 0.24962,
    "APower_p": 0.383182,
    "APower_n": 0.195068,
    "RCS_p": 0.0216334,
    "TCS_n": 0.032357
}

==> anc/KDUQDemocratic/158/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7855,
        "V1_asymm": 9.23047,
        "V1_A": 0.0214062,
        "V2_0_n": 0.0059039,
        "V2_A_n": -7.50809e-06,
        "V3_0_n": 1.36647e-05,
        "V3_A_n": -1.84362e-09,
        "V2_0_p": 0.00672896,
        "V2_A_p": -2.03452e-07,
        "V3_0_p": 1.65771e-05,
        "V3_A_p": 1.67807e-08,
        "V4_0": 8.14085e-09,
        "r_0": 1.25265,
        "r_A": 0.30043,
        "a_0": 0.672176,
        "a_A": -0.000126001
    },
    "KDCoulomb": {
        "r_C_0": 1.21871,
        "r_C_A": 1.49791,
        "r_C_A2": 15.9948
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.11179,
        "V1_A": -0.0060401,
        "V2_0": 0.0107226,
        "r_0": 1.25762,
        "r_A": 0.911083,
        "a_0": 0.525762
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.94674,
        "W2_0": 192.291
    },
    "KDImagVolume": {
        "W1_0_n": 20.2616,
        "W1_A_n": 0.044799,
        "W1_0_p": 21.9228,
        "W1_A_p": 0.0384568,
        "W2_0": 122.046,
        "W2_A": -0.139469
    },
    "KDImagSurface": {
        "D1_0": 14.7298,
        "D1_asymm": 3.96003,
        "D2_0": 0.0362785,
        "D2_A": -0.0129455,
        "D2_A2": 8.07214,
        "D2_A3": 332.238,
        "D3_0": 11.0425,
        "r_0": 1.35367,
        "r_A": 0.0166616,
        "a_0_n": 0.557872,
        "a_A_n": 0.000383781,
        "a_0_p": 0.476775,
        "a_A_p": 0.00177085
    }
}

==> anc/KDUQDemocratic/159/modelErrors.json <==
{
    "ECS_p": 0.339458,
    "ECS_n": 0.235349,
    "APower_p": 0.304108,
    "APower_n": 0.249152,
    "RCS_p": 0.0175689,
    "TCS_n": 0.0365185
}

==> anc/KDUQDemocratic/159/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6747,
        "V1_asymm": 12.7767,
        "V1_A": 0.0225531,
        "V2_0_n": 0.0060926,
        "V2_A_n": -4.67585e-06,
        "V3_0_n": 1.57951e-05,
        "V3_A_n": 3.23038e-09,
        "V2_0_p": 0.00810101,
        "V2_A_p": -5.42514e-06,
        "V3_0_p": 2.47906e-05,
        "V3_A_p": -5.56019e-08,
        "V4_0": 8.08901e-09,
        "r_0": 1.24035,
        "r_A": 0.296018,
        "a_0": 0.684836,
        "a_A": -0.000166784
    },
    "KDCoulomb": {
        "r_C_0": 1.38752,
        "r_C_A": 0.740563,
        "r_C_A2": 11.2503
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.95644,
        "V1_A": 0.0248375,
        "V2_0": 0.0058009,
        "r_0": 1.26383,
        "r_A": 0.915459,
        "a_0": 0.618372
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.900285,
        "W2_0": 131.132
    },
    "KDImagVolume": {
        "W1_0_n": 15.782,
        "W1_A_n": 0.0149841,
        "W1_0_p": 17.7662,
        "W1_A_p": 0.0106118,
        "W2_0": 60.2141,
        "W2_A": 0.00128583
    },
    "KDImagSurface": {
        "D1_0": 29.2718,
        "D1_asymm": -9.75815,
        "D2_0": 0.0431468,
        "D2_A": 0.024201,
        "D2_A2": 24.2742,
        "D2_A3": -22.0729,
        "D3_0": 19.3094,
        "r_0": 1.45249,
        "r_A": 0.0194728,
        "a_0_n": 0.512087,
        "a_A_n": 0.001284,
        "a_0_p": 0.486243,
        "a_A_p": 0.000725908
    }
}

==> anc/KDUQDemocratic/16/modelErrors.json <==
{
    "ECS_p": 0.26477,
    "ECS_n": 0.197167,
    "APower_p": 0.273466,
    "APower_n": 0.18005,
    "RCS_p": 0.0192602,
    "TCS_n": 0.0182714
}

==> anc/KDUQDemocratic/16/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2604,
        "V1_asymm": 19.6686,
        "V1_A": 0.0206575,
        "V2_0_n": 0.00446611,
        "V2_A_n": -5.72384e-06,
        "V3_0_n": -5.68815e-06,
        "V3_A_n": -2.72276e-08,
        "V2_0_p": 0.00544026,
        "V2_A_p": 1.48544e-05,
        "V3_0_p": 3.9528e-06,
        "V3_A_p": 5.96441e-08,
        "V4_0": -2.97865e-08,
        "r_0": 1.32289,
        "r_A": 0.551188,
        "a_0": 0.706561,
        "a_A": 0.000214096
    },
    "KDCoulomb": {
        "r_C_0": 1.11945,
        "r_C_A": 0.912321,
        "r_C_A2": 15.5069
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.0105,
        "V1_A": 0.0127767,
        "V2_0": 0.00377874,
        "r_0": 1.18668,
        "r_A": 0.621792,
        "a_0": 0.595939
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.65037,
        "W2_0": 310.698
    },
    "KDImagVolume": {
        "W1_0_n": 20.8903,
        "W1_A_n": -0.00370635,
        "W1_0_p": 15.4578,
        "W1_A_p": 0.0248845,
        "W2_0": 92.615,
        "W2_A": -0.051508
    },
    "KDImagSurface": {
        "D1_0": 19.5985,
        "D1_asymm": 17.9319,
        "D2_0": 0.0314633,
        "D2_A": -0.00569199,
        "D2_A2": 4.45212,
        "D2_A3": 211.524,
        "D3_0": 14.8971,
        "r_0": 1.46396,
        "r_A": 0.0422927,
        "a_0_n": 0.504819,
        "a_A_n": -0.000241563,
        "a_0_p": 0.492359,
        "a_A_p": 0.000561808
    }
}

==> anc/KDUQDemocratic/160/modelErrors.json <==
{
    "ECS_p": 0.258172,
    "ECS_n": 0.189389,
    "APower_p": 0.346432,
    "APower_n": 0.235064,
    "RCS_p": 0.0205956,
    "TCS_n": 0.0234832
}

==> anc/KDUQDemocratic/160/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.2968,
        "V1_asymm": 14.8425,
        "V1_A": 0.0321397,
        "V2_0_n": 0.00769185,
        "V2_A_n": 9.09826e-06,
        "V3_0_n": 2.50322e-05,
        "V3_A_n": 5.14382e-08,
        "V2_0_p": 0.00690474,
        "V2_A_p": 5.53042e-07,
        "V3_0_p": 2.20042e-05,
        "V3_A_p": 1.09127e-08,
        "V4_0": 2.776e-08,
        "r_0": 1.2566,
        "r_A": 0.351273,
        "a_0": 0.66852,
        "a_A": -0.000257639
    },
    "KDCoulomb": {
        "r_C_0": 1.33524,
        "r_C_A": 0.194609,
        "r_C_A2": 3.54649
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.78275,
        "V1_A": -0.00735788,
        "V2_0": 0.00829392,
        "r_0": 1.20342,
        "r_A": 0.796948,
        "a_0": 0.61377
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.905342,
        "W2_0": 95.2901
    },
    "KDImagVolume": {
        "W1_0_n": 22.575,
        "W1_A_n": 0.0257326,
        "W1_0_p": 21.6549,
        "W1_A_p": 0.0487414,
        "W2_0": 128.795,
        "W2_A": 0.135134
    },
    "KDImagSurface": {
        "D1_0": 17.1942,
        "D1_asymm": 14.5023,
        "D2_0": 0.035552,
        "D2_A": -0.0151252,
        "D2_A2": 17.5402,
        "D2_A3": 313.407,
        "D3_0": 14.5631,
        "r_0": 1.26682,
        "r_A": 0.0101931,
        "a_0_n": 0.549888,
        "a_A_n": -0.000486307,
        "a_0_p": 0.476701,
        "a_A_p": 0.00163284
    }
}

==> anc/KDUQDemocratic/161/modelErrors.json <==
{
    "ECS_p": 0.34971,
    "ECS_n": 0.191417,
    "APower_p": 0.210651,
    "APower_n": 0.192127,
    "RCS_p": 0.00723662,
    "TCS_n": 0.0287009
}

==> anc/KDUQDemocratic/161/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4102,
        "V1_asymm": 8.69875,
        "V1_A": 0.0263332,
        "V2_0_n": 0.00692181,
        "V2_A_n": 4.04184e-06,
        "V3_0_n": 2.30083e-05,
        "V3_A_n": 3.73684e-08,
        "V2_0_p": 0.00714077,
        "V2_A_p": 2.6768e-06,
        "V3_0_p": 2.04773e-05,
        "V3_A_p": 2.69917e-08,
        "V4_0": 3.39542e-08,
        "r_0": 1.3156,
        "r_A": 0.594067,
        "a_0": 0.716574,
        "a_A": -5.93543e-07
    },
    "KDCoulomb": {
        "r_C_0": 1.2304,
        "r_C_A": 0.138987,
        "r_C_A2": -15.0747
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.13192,
        "V1_A": -0.0091624,
        "V2_0": 0.00214696,
        "r_0": 1.2346,
        "r_A": 0.760058,
        "a_0": 0.605177
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.80636,
        "W2_0": 125.169
    },
    "KDImagVolume": {
        "W1_0_n": 23.4298,
        "W1_A_n": -0.021687,
        "W1_0_p": 32.1681,
        "W1_A_p": -0.0360941,
        "W2_0": 156.326,
        "W2_A": -0.103852
    },
    "KDImagSurface": {
        "D1_0": 19.3858,
        "D1_asymm": -5.70492,
        "D2_0": 0.0245203,
        "D2_A": 0.00411637,
        "D2_A2": 6.80843,
        "D2_A3": 105.705,
        "D3_0": 17.13,
        "r_0": 1.34718,
        "r_A": 0.0197419,
        "a_0_n": 0.577461,
        "a_A_n": 5.15048e-05,
        "a_0_p": 0.604139,
        "a_A_p": 0.00181223
    }
}

==> anc/KDUQDemocratic/162/modelErrors.json <==
{
    "ECS_p": 0.370369,
    "ECS_n": 0.280507,
    "APower_p": 0.344972,
    "APower_n": 0.195615,
    "RCS_p": 0.0278841,
    "TCS_n": 0.0240599
}

==> anc/KDUQDemocratic/162/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.079,
        "V1_asymm": 8.31039,
        "V1_A": 0.0382404,
        "V2_0_n": 0.00489965,
        "V2_A_n": -3.65042e-06,
        "V3_0_n": 1.43719e-06,
        "V3_A_n": -1.85979e-08,
        "V2_0_p": 0.0057603,
        "V2_A_p": 6.23194e-06,
        "V3_0_p": 2.71717e-06,
        "V3_A_p": 5.36194e-08,
        "V4_0": -1.39289e-08,
        "r_0": 1.30947,
        "r_A": 0.529949,
        "a_0": 0.703159,
        "a_A": 0.00049326
    },
    "KDCoulomb": {
        "r_C_0": 1.09592,
        "r_C_A": 0.929686,
        "r_C_A2": 7.19956
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.73345,
        "V1_A": 0.00467268,
        "V2_0": 0.00493625,
        "r_0": 1.26903,
        "r_A": 0.915866,
        "a_0": 0.57634
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.27453,
        "W2_0": 397.24
    },
    "KDImagVolume": {
        "W1_0_n": 21.5984,
        "W1_A_n": 0.00257605,
        "W1_0_p": 26.3603,
        "W1_A_p": -0.0376531,
        "W2_0": 98.8193,
        "W2_A": 0.170828
    },
    "KDImagSurface": {
        "D1_0": 29.5659,
        "D1_asymm": 10.9796,
        "D2_0": 0.0163355,
        "D2_A": 0.0177172,
        "D2_A2": 11.0986,
        "D2_A3": 228.837,
        "D3_0": 22.6494,
        "r_0": 1.23927,
        "r_A": -0.00682742,
        "a_0_n": 0.622509,
        "a_A_n": -2.9296e-05,
        "a_0_p": 0.545026,
        "a_A_p": 0.00233939
    }
}

==> anc/KDUQDemocratic/163/modelErrors.json <==
{
    "ECS_p": 0.281045,
    "ECS_n": 0.210069,
    "APower_p": 0.389743,
    "APower_n": 0.299404,
    "RCS_p": 0.00589903,
    "TCS_n": 0.0272272
}

==> anc/KDUQDemocratic/163/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8483,
        "V1_asymm": 15.828,
        "V1_A": 0.0297341,
        "V2_0_n": 0.006158,
        "V2_A_n": -1.19945e-06,
        "V3_0_n": 1.5021e-05,
        "V3_A_n": 6.22422e-10,
        "V2_0_p": 0.00776927,
        "V2_A_p": -2.27846e-06,
        "V3_0_p": 2.61412e-05,
        "V3_A_p": -1.83932e-08,
        "V4_0": 2.15152e-08,
        "r_0": 1.26214,
        "r_A": 0.362562,
        "a_0": 0.696321,
        "a_A": -0.000230805
    },
    "KDCoulomb": {
        "r_C_0": 1.01072,
        "r_C_A": 0.680742,
        "r_C_A2": 37.6069
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.8478,
        "V1_A": -0.000580131,
        "V2_0": 0.00889134,
        "r_0": 1.21627,
        "r_A": 0.689384,
        "a_0": 0.599483
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.13075,
        "W2_0": 268.337
    },
    "KDImagVolume": {
        "W1_0_n": 21.9204,
        "W1_A_n": 0.0378757,
        "W1_0_p": 21.9755,
        "W1_A_p": 0.0327119,
        "W2_0": 105.756,
        "W2_A": 0.238386
    },
    "KDImagSurface": {
        "D1_0": 16.6599,
        "D1_asymm": 21.3954,
        "D2_0": 0.0185021,
        "D2_A": 0.00810984,
        "D2_A2": 22.495,
        "D2_A3": 242.573,
        "D3_0": 12.3696,
        "r_0": 1.37373,
        "r_A": 0.0148119,
        "a_0_n": 0.540555,
        "a_A_n": -0.00032658,
        "a_0_p": 0.549955,
        "a_A_p": 0.000247719
    }
}

==> anc/KDUQDemocratic/164/modelErrors.json <==
{
    "ECS_p": 0.337398,
    "ECS_n": 0.201446,
    "APower_p": 0.386971,
    "APower_n": 0.316286,
    "RCS_p": 0.00282885,
    "TCS_n": 0.0148521
}

==> anc/KDUQDemocratic/164/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1697,
        "V1_asymm": 14.385,
        "V1_A": 0.0281207,
        "V2_0_n": 0.00634547,
        "V2_A_n": 2.70384e-07,
        "V3_0_n": 1.16675e-05,
        "V3_A_n": 5.04273e-09,
        "V2_0_p": 0.00616215,
        "V2_A_p": 3.24153e-06,
        "V3_0_p": 1.07997e-05,
        "V3_A_p": 2.22066e-08,
        "V4_0": -1.26657e-09,
        "r_0": 1.29466,
        "r_A": 0.386797,
        "a_0": 0.673131,
        "a_A": 0.000137012
    },
    "KDCoulomb": {
        "r_C_0": 1.21805,
        "r_C_A": 1.14876,
        "r_C_A2": 1.81679
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.46532,
        "V1_A": 0.011571,
        "V2_0": 0.0036983,
        "r_0": 1.21759,
        "r_A": 0.774172,
        "a_0": 0.630564
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.54692,
        "W2_0": 168.586
    },
    "KDImagVolume": {
        "W1_0_n": 20.4389,
        "W1_A_n": -0.00745695,
        "W1_0_p": 14.2949,
        "W1_A_p": 0.0326428,
        "W2_0": 99.5736,
        "W2_A": 0.0116715
    },
    "KDImagSurface": {
        "D1_0": 17.5823,
        "D1_asymm": 18.2403,
        "D2_0": 0.0223504,
        "D2_A": -0.000583056,
        "D2_A2": 10.4732,
        "D2_A3": 145.479,
        "D3_0": 14.663,
        "r_0": 1.42185,
        "r_A": 0.0466526,
        "a_0_n": 0.483277,
        "a_A_n": -0.000806874,
        "a_0_p": 0.460767,
        "a_A_p": 0.00158761
    }
}

==> anc/KDUQDemocratic/165/modelErrors.json <==
{
    "ECS_p": 0.36556,
    "ECS_n": 0.152374,
    "APower_p": 0.33527,
    "APower_n": 0.222651,
    "RCS_p": 0.0122056,
    "TCS_n": 0.0280953
}

==> anc/KDUQDemocratic/165/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.7531,
        "V1_asymm": 4.42232,
        "V1_A": 0.0268778,
        "V2_0_n": 0.00580058,
        "V2_A_n": -3.19132e-06,
        "V3_0_n": 8.51399e-06,
        "V3_A_n": -2.20734e-08,
        "V2_0_p": 0.00599679,
        "V2_A_p": -5.59337e-06,
        "V3_0_p": 4.80898e-06,
        "V3_A_p": 3.04972e-08,
        "V4_0": -5.71592e-09,
        "r_0": 1.26076,
        "r_A": 0.324027,
        "a_0": 0.696602,
        "a_A": -6.00813e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.12474,
        "r_C_A": 0.480052,
        "r_C_A2": 32.4522
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.89838,
        "V1_A": -0.00266499,
        "V2_0": 0.00975849,
        "r_0": 1.10601,
        "r_A": 0.261367,
        "a_0": 0.594692
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.19136,
        "W2_0": 160.845
    },
    "KDImagVolume": {
        "W1_0_n": 28.6499,
        "W1_A_n": -0.0812041,
        "W1_0_p": 28.9208,
        "W1_A_p": -0.0549527,
        "W2_0": 170.045,
        "W2_A": -0.569027
    },
    "KDImagSurface": {
        "D1_0": 17.9848,
        "D1_asymm": -11.8497,
        "D2_0": 0.0490011,
        "D2_A": -0.0265401,
        "D2_A2": 13.928,
        "D2_A3": 216.825,
        "D3_0": 14.514,
        "r_0": 1.22504,
        "r_A": -0.00610397,
        "a_0_n": 0.507599,
        "a_A_n": 0.000231841,
        "a_0_p": 0.560572,
        "a_A_p": 0.00111794
    }
}

==> anc/KDUQDemocratic/166/modelErrors.json <==
{
    "ECS_p": 0.26222,
    "ECS_n": 0.225706,
    "APower_p": 0.350657,
    "APower_n": 0.28057,
    "RCS_p": 0.00333141,
    "TCS_n": 0.0198666
}

==> anc/KDUQDemocratic/166/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2697,
        "V1_asymm": 11.7671,
        "V1_A": 0.0317845,
        "V2_0_n": 0.00699923,
        "V2_A_n": 2.60823e-06,
        "V3_0_n": 1.73348e-05,
        "V3_A_n": 1.95573e-08,
        "V2_0_p": 0.00644883,
        "V2_A_p": 8.95774e-06,
        "V3_0_p": 1.37679e-05,
        "V3_A_p": 6.16595e-08,
        "V4_0": 1.21464e-08,
        "r_0": 1.32312,
        "r_A": 0.544528,
        "a_0": 0.72049,
        "a_A": 0.000361723
    },
    "KDCoulomb": {
        "r_C_0": 0.985957,
        "r_C_A": 0.700506,
        "r_C_A2": 10.8124
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.30703,
        "V1_A": -0.0117525,
        "V2_0": 0.00439941,
        "r_0": 1.2125,
        "r_A": 0.554709,
        "a_0": 0.568047
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.51106,
        "W2_0": 106.831
    },
    "KDImagVolume": {
        "W1_0_n": 24.7023,
        "W1_A_n": -0.0281271,
        "W1_0_p": 15.4454,
        "W1_A_p": 0.00510413,
        "W2_0": 137.888,
        "W2_A": -0.275792
    },
    "KDImagSurface": {
        "D1_0": 16.991,
        "D1_asymm": 21.6848,
        "D2_0": 0.0148283,
        "D2_A": 0.0060345,
        "D2_A2": 7.0337,
        "D2_A3": 273.896,
        "D3_0": 13.9339,
        "r_0": 1.31993,
        "r_A": 0.0152302,
        "a_0_n": 0.55161,
        "a_A_n": -0.000432895,
        "a_0_p": 0.551483,
        "a_A_p": 0.000411792
    }
}

==> anc/KDUQDemocratic/167/modelErrors.json <==
{
    "ECS_p": 0.330291,
    "ECS_n": 0.246708,
    "APower_p": 0.36423,
    "APower_n": 0.266808,
    "RCS_p": 0.0171384,
    "TCS_n": 0.0305795
}

==> anc/KDUQDemocratic/167/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9648,
        "V1_asymm": 14.8608,
        "V1_A": 0.026073,
        "V2_0_n": 0.00452224,
        "V2_A_n": 4.13926e-06,
        "V3_0_n": -9.14352e-06,
        "V3_A_n": 2.01983e-08,
        "V2_0_p": 0.00548146,
        "V2_A_p": 2.5996e-06,
        "V3_0_p": 4.09645e-07,
        "V3_A_p": 2.45145e-08,
        "V4_0": -4.92559e-08,
        "r_0": 1.24538,
        "r_A": 0.328347,
        "a_0": 0.716397,
        "a_A": 0.000103965
    },
    "KDCoulomb": {
        "r_C_0": 1.42548,
        "r_C_A": -0.353857,
        "r_C_A2": -3.03859
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.33371,
        "V1_A": 0.018644,
        "V2_0": 0.0107354,
        "r_0": 1.22445,
        "r_A": 0.681153,
        "a_0": 0.575223
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.88617,
        "W2_0": 242.502
    },
    "KDImagVolume": {
        "W1_0_n": 25.4309,
        "W1_A_n": 0.0815972,
        "W1_0_p": 24.4347,
        "W1_A_p": 0.0756967,
        "W2_0": 112.14,
        "W2_A": 0.443975
    },
    "KDImagSurface": {
        "D1_0": 17.2102,
        "D1_asymm": 29.8196,
        "D2_0": 0.102426,
        "D2_A": -0.0773902,
        "D2_A2": -8.69494,
        "D2_A3": -212.631,
        "D3_0": 12.2034,
        "r_0": 1.36517,
        "r_A": 0.0257796,
        "a_0_n": 0.47333,
        "a_A_n": -0.00135253,
        "a_0_p": 0.502557,
        "a_A_p": 0.00208793
    }
}

==> anc/KDUQDemocratic/168/modelErrors.json <==
{
    "ECS_p": 0.272087,
    "ECS_n": 0.200787,
    "APower_p": 0.275627,
    "APower_n": 0.165336,
    "RCS_p": 0.0153525,
    "TCS_n": 0.0323308
}

==> anc/KDUQDemocratic/168/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5408,
        "V1_asymm": 5.80659,
        "V1_A": 0.0355684,
        "V2_0_n": 0.00640549,
        "V2_A_n": 8.32335e-07,
        "V3_0_n": 1.10813e-05,
        "V3_A_n": 1.14072e-08,
        "V2_0_p": 0.00703579,
        "V2_A_p": 2.54088e-06,
        "V3_0_p": 1.4669e-05,
        "V3_A_p": 1.77151e-09,
        "V4_0": -6.68844e-09,
        "r_0": 1.27256,
        "r_A": 0.327545,
        "a_0": 0.675951,
        "a_A": -0.000275621
    },
    "KDCoulomb": {
        "r_C_0": 1.49962,
        "r_C_A": 2.5734,
        "r_C_A2": 24.6257
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.07797,
        "V1_A": 0.00866542,
        "V2_0": 0.00564036,
        "r_0": 1.22292,
        "r_A": 0.719458,
        "a_0": 0.613289
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.16572,
        "W2_0": 263.089
    },
    "KDImagVolume": {
        "W1_0_n": 18.7078,
        "W1_A_n": 0.0138685,
        "W1_0_p": 18.2703,
        "W1_A_p": 0.0143868,
        "W2_0": 102.383,
        "W2_A": 0.0427653
    },
    "KDImagSurface": {
        "D1_0": 13.8099,
        "D1_asymm": 11.0863,
        "D2_0": 0.0224605,
        "D2_A": -0.0011886,
        "D2_A2": 2.12871,
        "D2_A3": 144.654,
        "D3_0": 11.5185,
        "r_0": 1.34695,
        "r_A": 0.0136644,
        "a_0_n": 0.54238,
        "a_A_n": -0.000391327,
        "a_0_p": 0.482031,
        "a_A_p": 0.00130141
    }
}

==> anc/KDUQDemocratic/169/modelErrors.json <==
{
    "ECS_p": 0.255729,
    "ECS_n": 0.158526,
    "APower_p": 0.409879,
    "APower_n": 0.437921,
    "RCS_p": 0.00787797,
    "TCS_n": 0.0265106
}

==> anc/KDUQDemocratic/169/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.547,
        "V1_asymm": 13.986,
        "V1_A": 0.0165476,
        "V2_0_n": 0.00456009,
        "V2_A_n": 1.54701e-06,
        "V3_0_n": -1.12013e-05,
        "V3_A_n": -3.0545e-09,
        "V2_0_p": 0.00451897,
        "V2_A_p": 1.03997e-05,
        "V3_0_p": -8.70602e-06,
        "V3_A_p": 5.72878e-08,
        "V4_0": -4.8057e-08,
        "r_0": 1.29337,
        "r_A": 0.408446,
        "a_0": 0.702394,
        "a_A": 0.000548444
    },
    "KDCoulomb": {
        "r_C_0": 1.34956,
        "r_C_A": -0.630139,
        "r_C_A2": 33.3125
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.17804,
        "V1_A": 0.00128956,
        "V2_0": 0.0032324,
        "r_0": 1.15151,
        "r_A": 0.478095,
        "a_0": 0.590985
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.26349,
        "W2_0": 274.991
    },
    "KDImagVolume": {
        "W1_0_n": 17.0965,
        "W1_A_n": 0.0477802,
        "W1_0_p": 8.6033,
        "W1_A_p": 0.0862715,
        "W2_0": 64.6738,
        "W2_A": 0.297731
    },
    "KDImagSurface": {
        "D1_0": 11.4653,
        "D1_asymm": 18.2394,
        "D2_0": -0.0183884,
        "D2_A": 0.0319641,
        "D2_A2": 16.6292,
        "D2_A3": 258.065,
        "D3_0": 8.93125,
        "r_0": 1.49018,
        "r_A": 0.0587715,
        "a_0_n": 0.472646,
        "a_A_n": -0.00138596,
        "a_0_p": 0.43223,
        "a_A_p": 0.00197179
    }
}

==> anc/KDUQDemocratic/17/modelErrors.json <==
{
    "ECS_p": 0.369579,
    "ECS_n": 0.201383,
    "APower_p": 0.436715,
    "APower_n": 0.284891,
    "RCS_p": 0.0252487,
    "TCS_n": 0.0182113
}

==> anc/KDUQDemocratic/17/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0623,
        "V1_asymm": 18.0002,
        "V1_A": 0.0177049,
        "V2_0_n": 0.00546154,
        "V2_A_n": -4.23885e-06,
        "V3_0_n": 2.94978e-06,
        "V3_A_n": -3.42772e-08,
        "V2_0_p": 0.007787,
        "V2_A_p": 7.46898e-06,
        "V3_0_p": 1.82934e-05,
        "V3_A_p": 3.09521e-08,
        "V4_0": -4.71719e-09,
        "r_0": 1.29279,
        "r_A": 0.325046,
        "a_0": 0.6506,
        "a_A": -1.43607e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.05323,
        "r_C_A": 0.0160473,
        "r_C_A2": 7.70352
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.10831,
        "V1_A": 0.0063162,
        "V2_0": 0.00257668,
        "r_0": 1.19329,
        "r_A": 0.556868,
        "a_0": 0.640728
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.81302,
        "W2_0": 243.499
    },
    "KDImagVolume": {
        "W1_0_n": 17.9139,
        "W1_A_n": -0.00861902,
        "W1_0_p": 6.49314,
        "W1_A_p": 0.0545222,
        "W2_0": 59.0854,
        "W2_A": 0.0326811
    },
    "KDImagSurface": {
        "D1_0": 13.6003,
        "D1_asymm": 19.2475,
        "D2_0": 0.0384621,
        "D2_A": -0.0129683,
        "D2_A2": 12.4409,
        "D2_A3": 186.811,
        "D3_0": 9.91835,
        "r_0": 1.45948,
        "r_A": 0.0496781,
        "a_0_n": 0.474819,
        "a_A_n": -0.00117509,
        "a_0_p": 0.520066,
        "a_A_p": 0.00213631
    }
}

==> anc/KDUQDemocratic/170/modelErrors.json <==
{
    "ECS_p": 0.31185,
    "ECS_n": 0.270819,
    "APower_p": 0.465349,
    "APower_n": 0.233046,
    "RCS_p": 0.000302478,
    "TCS_n": 0.0241755
}

==> anc/KDUQDemocratic/170/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0424,
        "V1_asymm": 10.8521,
        "V1_A": 0.0313121,
        "V2_0_n": 0.00735299,
        "V2_A_n": 3.33337e-07,
        "V3_0_n": 1.97859e-05,
        "V3_A_n": 1.63568e-08,
        "V2_0_p": 0.00692783,
        "V2_A_p": 5.55844e-07,
        "V3_0_p": 1.66514e-05,
        "V3_A_p": 2.34267e-08,
        "V4_0": 1.45339e-08,
        "r_0": 1.24706,
        "r_A": 0.233846,
        "a_0": 0.690944,
        "a_A": -0.000253465
    },
    "KDCoulomb": {
        "r_C_0": 1.2347,
        "r_C_A": 0.961878,
        "r_C_A2": 8.87697
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.50117,
        "V1_A": 0.0134861,
        "V2_0": 0.00472553,
        "r_0": 1.11913,
        "r_A": 0.42551,
        "a_0": 0.638387
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.46731,
        "W2_0": 238.321
    },
    "KDImagVolume": {
        "W1_0_n": 26.2487,
        "W1_A_n": 0.0202249,
        "W1_0_p": 20.9636,
        "W1_A_p": 0.0889889,
        "W2_0": 170.772,
        "W2_A": 0.0592175
    },
    "KDImagSurface": {
        "D1_0": 16.2399,
        "D1_asymm": -1.22967,
        "D2_0": 0.00891426,
        "D2_A": 0.00854719,
        "D2_A2": 6.91223,
        "D2_A3": 502.514,
        "D3_0": 14.4063,
        "r_0": 1.27186,
        "r_A": 0.0093255,
        "a_0_n": 0.5537,
        "a_A_n": -0.000246507,
        "a_0_p": 0.503739,
        "a_A_p": 0.00105411
    }
}

==> anc/KDUQDemocratic/171/modelErrors.json <==
{
    "ECS_p": 0.271079,
    "ECS_n": 0.184904,
    "APower_p": 0.283139,
    "APower_n": 0.15191,
    "RCS_p": 0.00830587,
    "TCS_n": 0.0281952
}

==> anc/KDUQDemocratic/171/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8016,
        "V1_asymm": 15.718,
        "V1_A": 0.0226546,
        "V2_0_n": 0.00623222,
        "V2_A_n": 2.18242e-06,
        "V3_0_n": 4.97928e-06,
        "V3_A_n": 4.70799e-09,
        "V2_0_p": 0.00751198,
        "V2_A_p": -8.25681e-07,
        "V3_0_p": 1.87148e-05,
        "V3_A_p": -2.90542e-08,
        "V4_0": -2.42769e-08,
        "r_0": 1.26236,
        "r_A": 0.305882,
        "a_0": 0.646534,
        "a_A": -0.0002242
    },
    "KDCoulomb": {
        "r_C_0": 1.30138,
        "r_C_A": -1.03482,
        "r_C_A2": -4.17026
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.31674,
        "V1_A": -0.00184143,
        "V2_0": 0.00596755,
        "r_0": 1.26495,
        "r_A": 0.960703,
        "a_0": 0.582037
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.4244,
        "W2_0": 184.344
    },
    "KDImagVolume": {
        "W1_0_n": 20.8957,
        "W1_A_n": 0.00216307,
        "W1_0_p": 19.2428,
        "W1_A_p": 0.0199431,
        "W2_0": 90.0313,
        "W2_A": -0.0254047
    },
    "KDImagSurface": {
        "D1_0": 15.9973,
        "D1_asymm": 7.26096,
        "D2_0": 0.00653142,
        "D2_A": 0.018142,
        "D2_A2": 3.22677,
        "D2_A3": 372.923,
        "D3_0": 13.8406,
        "r_0": 1.38735,
        "r_A": 0.0240193,
        "a_0_n": 0.496307,
        "a_A_n": -0.000234305,
        "a_0_p": 0.531225,
        "a_A_p": 0.000450378
    }
}

==> anc/KDUQDemocratic/172/modelErrors.json <==
{
    "ECS_p": 0.32213,
    "ECS_n": 0.208144,
    "APower_p": 0.37481,
    "APower_n": 0.129916,
    "RCS_p": 0.00824947,
    "TCS_n": 0.0254058
}

==> anc/KDUQDemocratic/172/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6026,
        "V1_asymm": 9.46032,
        "V1_A": 0.0376523,
        "V2_0_n": 0.00650338,
        "V2_A_n": 2.71339e-06,
        "V3_0_n": 8.25545e-06,
        "V3_A_n": 6.16534e-09,
        "V2_0_p": 0.00656694,
        "V2_A_p": 3.95272e-06,
        "V3_0_p": 1.04588e-05,
        "V3_A_p": 1.4452e-08,
        "V4_0": -1.72477e-08,
        "r_0": 1.25318,
        "r_A": 0.277607,
        "a_0": 0.701139,
        "a_A": -0.000196488
    },
    "KDCoulomb": {
        "r_C_0": 1.35952,
        "r_C_A": 1.49972,
        "r_C_A2": 16.069
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.1635,
        "V1_A": -0.00288712,
        "V2_0": 0.00252918,
        "r_0": 1.26658,
        "r_A": 0.929314,
        "a_0": 0.611206
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.5879,
        "W2_0": 317.141
    },
    "KDImagVolume": {
        "W1_0_n": 17.8082,
        "W1_A_n": -0.0064635,
        "W1_0_p": 15.1372,
        "W1_A_p": 0.028219,
        "W2_0": 87.7005,
        "W2_A": 0.0748267
    },
    "KDImagSurface": {
        "D1_0": 16.3135,
        "D1_asymm": 7.46182,
        "D2_0": 0.0191304,
        "D2_A": 0.00482209,
        "D2_A2": 3.54221,
        "D2_A3": 214.127,
        "D3_0": 13.1779,
        "r_0": 1.18615,
        "r_A": -0.0138128,
        "a_0_n": 0.548666,
        "a_A_n": -6.59679e-05,
        "a_0_p": 0.554275,
        "a_A_p": 0.00111742
    }
}

==> anc/KDUQDemocratic/173/modelErrors.json <==
{
    "ECS_p": 0.234824,
    "ECS_n": 0.155737,
    "APower_p": 0.422063,
    "APower_n": 0.22313,
    "RCS_p": 0.0136992,
    "TCS_n": 0.0313901
}

==> anc/KDUQDemocratic/173/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7649,
        "V1_asymm": 9.61692,
        "V1_A": 0.0263577,
        "V2_0_n": 0.00669299,
        "V2_A_n": 5.8634e-06,
        "V3_0_n": 1.08495e-05,
        "V3_A_n": 3.75378e-08,
        "V2_0_p": 0.00756837,
        "V2_A_p": -9.55781e-06,
        "V3_0_p": 1.34299e-05,
        "V3_A_p": -5.35286e-08,
        "V4_0": -1.8792e-08,
        "r_0": 1.27173,
        "r_A": 0.263178,
        "a_0": 0.707668,
        "a_A": 0.000242199
    },
    "KDCoulomb": {
        "r_C_0": 1.15699,
        "r_C_A": 1.76857,
        "r_C_A2": -1.10583
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.18628,
        "V1_A": 0.00578934,
        "V2_0": 0.00270008,
        "r_0": 1.11937,
        "r_A": 0.318466,
        "a_0": 0.607214
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.846,
        "W2_0": 193.665
    },
    "KDImagVolume": {
        "W1_0_n": 11.9283,
        "W1_A_n": 0.0426107,
        "W1_0_p": 13.1258,
        "W1_A_p": 0.0572585,
        "W2_0": 66.1835,
        "W2_A": 0.222232
    },
    "KDImagSurface": {
        "D1_0": 18.6676,
        "D1_asymm": 16.6248,
        "D2_0": 0.0257334,
        "D2_A": 0.0128304,
        "D2_A2": 5.63485,
        "D2_A3": 25.8597,
        "D3_0": 13.2294,
        "r_0": 1.41222,
        "r_A": 0.0209959,
        "a_0_n": 0.496824,
        "a_A_n": 6.64258e-05,
        "a_0_p": 0.396328,
        "a_A_p": 0.0011221
    }
}

==> anc/KDUQDemocratic/174/modelErrors.json <==
{
    "ECS_p": 0.220591,
    "ECS_n": 0.214555,
    "APower_p": 0.258385,
    "APower_n": 0.207568,
    "RCS_p": 0.0180142,
    "TCS_n": 0.0199872
}

==> anc/KDUQDemocratic/174/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7919,
        "V1_asymm": 18.7807,
        "V1_A": 0.0267367,
        "V2_0_n": 0.00680625,
        "V2_A_n": 4.49561e-06,
        "V3_0_n": 1.5205e-05,
        "V3_A_n": 4.60081e-08,
        "V2_0_p": 0.00642293,
        "V2_A_p": 2.33471e-06,
        "V3_0_p": 1.20449e-05,
        "V3_A_p": 2.68564e-08,
        "V4_0": -5.35629e-09,
        "r_0": 1.27609,
        "r_A": 0.38941,
        "a_0": 0.68388,
        "a_A": -0.000166339
    },
    "KDCoulomb": {
        "r_C_0": 0.945128,
        "r_C_A": -0.468462,
        "r_C_A2": 3.59287
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.52949,
        "V1_A": -0.00074454,
        "V2_0": 0.00410917,
        "r_0": 1.22649,
        "r_A": 0.735988,
        "a_0": 0.604118
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.04273,
        "W2_0": 210.875
    },
    "KDImagVolume": {
        "W1_0_n": 17.4897,
        "W1_A_n": 0.0270779,
        "W1_0_p": 21.3569,
        "W1_A_p": -0.00470759,
        "W2_0": 115.504,
        "W2_A": -0.137296
    },
    "KDImagSurface": {
        "D1_0": 14.686,
        "D1_asymm": 18.1275,
        "D2_0": 0.018914,
        "D2_A": 0.000163966,
        "D2_A2": 10.8875,
        "D2_A3": 164.812,
        "D3_0": 13.1113,
        "r_0": 1.38152,
        "r_A": 0.0293438,
        "a_0_n": 0.547782,
        "a_A_n": -0.000680886,
        "a_0_p": 0.460702,
        "a_A_p": 0.00143449
    }
}

==> anc/KDUQDemocratic/175/modelErrors.json <==
{
    "ECS_p": 0.291077,
    "ECS_n": 0.194305,
    "APower_p": 0.433259,
    "APower_n": 0.29032,
    "RCS_p": 0.0145446,
    "TCS_n": 0.0268887
}

==> anc/KDUQDemocratic/175/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.3381,
        "V1_asymm": 1.40593,
        "V1_A": 0.0351233,
        "V2_0_n": 0.00769472,
        "V2_A_n": -6.75735e-06,
        "V3_0_n": 2.85361e-05,
        "V3_A_n": -4.60698e-08,
        "V2_0_p": 0.00736926,
        "V2_A_p": -7.13441e-06,
        "V3_0_p": 2.82578e-05,
        "V3_A_p": -4.45401e-08,
        "V4_0": 5.2865e-08,
        "r_0": 1.28642,
        "r_A": 0.443389,
        "a_0": 0.692111,
        "a_A": -8.70156e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.06999,
        "r_C_A": -0.316528,
        "r_C_A2": 20.5207
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.85514,
        "V1_A": 0.0107685,
        "V2_0": 0.00367523,
        "r_0": 1.2277,
        "r_A": 0.751138,
        "a_0": 0.656275
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.38548,
        "W2_0": 311.786
    },
    "KDImagVolume": {
        "W1_0_n": 23.7554,
        "W1_A_n": -0.0529105,
        "W1_0_p": 15.4806,
        "W1_A_p": 0.00296987,
        "W2_0": 99.1652,
        "W2_A": 0.111509
    },
    "KDImagSurface": {
        "D1_0": 15.6955,
        "D1_asymm": 8.23417,
        "D2_0": 0.0173439,
        "D2_A": 0.00136484,
        "D2_A2": 7.79705,
        "D2_A3": 113.352,
        "D3_0": 12.3838,
        "r_0": 1.38529,
        "r_A": 0.0291683,
        "a_0_n": 0.493931,
        "a_A_n": -0.000495531,
        "a_0_p": 0.497057,
        "a_A_p": 0.00173296
    }
}

==> anc/KDUQDemocratic/176/modelErrors.json <==
{
    "ECS_p": 0.269279,
    "ECS_n": 0.242955,
    "APower_p": 0.404164,
    "APower_n": 0.0930275,
    "RCS_p": 0.003982,
    "TCS_n": 0.0309648
}

==> anc/KDUQDemocratic/176/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1653,
        "V1_asymm": 13.1933,
        "V1_A": 0.0211939,
        "V2_0_n": 0.00680921,
        "V2_A_n": 3.36677e-06,
        "V3_0_n": 1.51428e-05,
        "V3_A_n": 1.14807e-08,
        "V2_0_p": 0.00699042,
        "V2_A_p": 2.58944e-06,
        "V3_0_p": 1.94203e-05,
        "V3_A_p": 2.04087e-08,
        "V4_0": 1.11602e-08,
        "r_0": 1.23639,
        "r_A": 0.221419,
        "a_0": 0.689638,
        "a_A": -6.68397e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.21292,
        "r_C_A": 0.818005,
        "r_C_A2": 3.60379
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.54968,
        "V1_A": -0.0168195,
        "V2_0": 0.00301791,
        "r_0": 1.23026,
        "r_A": 1.01855,
        "a_0": 0.608365
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.92165,
        "W2_0": 183.561
    },
    "KDImagVolume": {
        "W1_0_n": 22.6079,
        "W1_A_n": 0.0164214,
        "W1_0_p": 19.1654,
        "W1_A_p": 0.0590856,
        "W2_0": 127.016,
        "W2_A": 0.218302
    },
    "KDImagSurface": {
        "D1_0": 14.4854,
        "D1_asymm": 9.01817,
        "D2_0": 0.0538731,
        "D2_A": -0.0352528,
        "D2_A2": 11.8442,
        "D2_A3": 332.452,
        "D3_0": 13.6664,
        "r_0": 1.33859,
        "r_A": 0.0158598,
        "a_0_n": 0.621427,
        "a_A_n": 0.000167695,
        "a_0_p": 0.505474,
        "a_A_p": 0.00179231
    }
}

==> anc/KDUQDemocratic/177/modelErrors.json <==
{
    "ECS_p": 0.28877,
    "ECS_n": 0.171104,
    "APower_p": 0.344997,
    "APower_n": 0.138759,
    "RCS_p": 0.00742091,
    "TCS_n": 0.0266087
}

==> anc/KDUQDemocratic/177/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0744,
        "V1_asymm": 9.36634,
        "V1_A": 0.0302021,
        "V2_0_n": 0.00514396,
        "V2_A_n": -3.95773e-06,
        "V3_0_n": 4.41619e-06,
        "V3_A_n": -2.38076e-08,
        "V2_0_p": 0.00736205,
        "V2_A_p": 1.37066e-06,
        "V3_0_p": 1.7687e-05,
        "V3_A_p": 2.30921e-08,
        "V4_0": 1.52553e-09,
        "r_0": 1.2952,
        "r_A": 0.437037,
        "a_0": 0.667136,
        "a_A": -0.000329331
    },
    "KDCoulomb": {
        "r_C_0": 1.33387,
        "r_C_A": 1.32495,
        "r_C_A2": 30.0208
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.69785,
        "V1_A": 0.00127956,
        "V2_0": 0.00587563,
        "r_0": 1.25687,
        "r_A": 0.76964,
        "a_0": 0.629078
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.70856,
        "W2_0": 275.753
    },
    "KDImagVolume": {
        "W1_0_n": 25.7888,
        "W1_A_n": -0.0375667,
        "W1_0_p": 22.7839,
        "W1_A_p": -0.0444056,
        "W2_0": 130.862,
        "W2_A": -0.276862
    },
    "KDImagSurface": {
        "D1_0": 16.0013,
        "D1_asymm": -2.75121,
        "D2_0": -0.00974884,
        "D2_A": 0.0321536,
        "D2_A2": 16.7554,
        "D2_A3": 252.338,
        "D3_0": 11.9787,
        "r_0": 1.32542,
        "r_A": 0.004228,
        "a_0_n": 0.549911,
        "a_A_n": 0.00092708,
        "a_0_p": 0.532829,
        "a_A_p": 0.000837961
    }
}

==> anc/KDUQDemocratic/178/modelErrors.json <==
{
    "ECS_p": 0.316357,
    "ECS_n": 0.156586,
    "APower_p": 0.455922,
    "APower_n": 0.248334,
    "RCS_p": 0.00312223,
    "TCS_n": 0.036177
}

==> anc/KDUQDemocratic/178/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7858,
        "V1_asymm": 19.6071,
        "V1_A": 0.015922,
        "V2_0_n": 0.0052045,
        "V2_A_n": 5.12193e-06,
        "V3_0_n": -5.4542e-06,
        "V3_A_n": 7.40017e-09,
        "V2_0_p": 0.00766262,
        "V2_A_p": -6.3225e-06,
        "V3_0_p": 1.13303e-05,
        "V3_A_p": -1.19454e-08,
        "V4_0": -4.53506e-08,
        "r_0": 1.2432,
        "r_A": 0.167137,
        "a_0": 0.667591,
        "a_A": -0.000307732
    },
    "KDCoulomb": {
        "r_C_0": 1.01952,
        "r_C_A": -0.645181,
        "r_C_A2": 26.912
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.55421,
        "V1_A": -0.00104273,
        "V2_0": 0.00279846,
        "r_0": 1.0843,
        "r_A": 0.300414,
        "a_0": 0.657451
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.76454,
        "W2_0": 215.069
    },
    "KDImagVolume": {
        "W1_0_n": 19.4297,
        "W1_A_n": -0.0319774,
        "W1_0_p": 13.0142,
        "W1_A_p": 0.0389186,
        "W2_0": 73.0766,
        "W2_A": -0.0542031
    },
    "KDImagSurface": {
        "D1_0": 24.9528,
        "D1_asymm": 22.1415,
        "D2_0": 0.00533672,
        "D2_A": 0.0264428,
        "D2_A2": 15.6009,
        "D2_A3": 300.299,
        "D3_0": 17.7129,
        "r_0": 1.30953,
        "r_A": 0.0125296,
        "a_0_n": 0.501979,
        "a_A_n": -0.000537148,
        "a_0_p": 0.506876,
        "a_A_p": 0.000654717
    }
}

==> anc/KDUQDemocratic/179/modelErrors.json <==
{
    "ECS_p": 0.328371,
    "ECS_n": 0.205905,
    "APower_p": 0.395427,
    "APower_n": 0.306806,
    "RCS_p": 0.0161052,
    "TCS_n": 0.0266984
}

==> anc/KDUQDemocratic/179/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.7733,
        "V1_asymm": 15.4112,
        "V1_A": 0.0364438,
        "V2_0_n": 0.00725434,
        "V2_A_n": 1.46005e-06,
        "V3_0_n": 2.1799e-05,
        "V3_A_n": -8.93244e-10,
        "V2_0_p": 0.00960165,
        "V2_A_p": -1.28266e-05,
        "V3_0_p": 3.46914e-05,
        "V3_A_p": -7.04208e-08,
        "V4_0": 3.25948e-08,
        "r_0": 1.16715,
        "r_A": 0.0306411,
        "a_0": 0.686666,
        "a_A": -0.000697883
    },
    "KDCoulomb": {
        "r_C_0": 1.39722,
        "r_C_A": 0.150141,
        "r_C_A2": 2.0412
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.38907,
        "V1_A": 0.00196098,
        "V2_0": 0.00501106,
        "r_0": 1.19688,
        "r_A": 0.678946,
        "a_0": 0.57233
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.61458,
        "W2_0": 230.784
    },
    "KDImagVolume": {
        "W1_0_n": 19.4762,
        "W1_A_n": 0.0497692,
        "W1_0_p": 21.0368,
        "W1_A_p": 0.0791395,
        "W2_0": 109.243,
        "W2_A": 0.208234
    },
    "KDImagSurface": {
        "D1_0": 22.5035,
        "D1_asymm": 11.7034,
        "D2_0": 0.0312035,
        "D2_A": 0.00534922,
        "D2_A2": 8.13065,
        "D2_A3": -5.5746,
        "D3_0": 15.7713,
        "r_0": 1.26301,
        "r_A": -0.00320106,
        "a_0_n": 0.567964,
        "a_A_n": 0.000180587,
        "a_0_p": 0.508984,
        "a_A_p": 0.00149499
    }
}

==> anc/KDUQDemocratic/18/modelErrors.json <==
{
    "ECS_p": 0.301375,
    "ECS_n": 0.218457,
    "APower_p": 0.478844,
    "APower_n": 0.208928,
    "RCS_p": 0.0255862,
    "TCS_n": 0.0294476
}

==> anc/KDUQDemocratic/18/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.5519,
        "V1_asymm": 17.6084,
        "V1_A": 0.0431357,
        "V2_0_n": 0.00513667,
        "V2_A_n": -7.42583e-07,
        "V3_0_n": 5.43892e-06,
        "V3_A_n": -6.59931e-09,
        "V2_0_p": 0.00811098,
        "V2_A_p": -1.48873e-05,
        "V3_0_p": 2.7877e-05,
        "V3_A_p": -1.08219e-07,
        "V4_0": 2.34375e-09,
        "r_0": 1.34724,
        "r_A": 0.684165,
        "a_0": 0.680234,
        "a_A": 0.000186632
    },
    "KDCoulomb": {
        "r_C_0": 1.02385,
        "r_C_A": 1.20577,
        "r_C_A2": 22.6195
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.53623,
        "V1_A": -0.0216405,
        "V2_0": 0.0100033,
        "r_0": 1.33834,
        "r_A": 1.38077,
        "a_0": 0.573186
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.92664,
        "W2_0": 353.141
    },
    "KDImagVolume": {
        "W1_0_n": 24.2933,
        "W1_A_n": -0.0342223,
        "W1_0_p": 20.3178,
        "W1_A_p": 0.0889068,
        "W2_0": 93.6061,
        "W2_A": -0.0797119
    },
    "KDImagSurface": {
        "D1_0": 20.5135,
        "D1_asymm": 18.1106,
        "D2_0": 0.0535201,
        "D2_A": -0.0189938,
        "D2_A2": 2.7657,
        "D2_A3": 296.664,
        "D3_0": 11.7077,
        "r_0": 1.45934,
        "r_A": 0.0465493,
        "a_0_n": 0.531782,
        "a_A_n": 0.000307718,
        "a_0_p": 0.498775,
        "a_A_p": 0.0011662
    }
}

==> anc/KDUQDemocratic/180/modelErrors.json <==
{
    "ECS_p": 0.400923,
    "ECS_n": 0.157887,
    "APower_p": 0.370412,
    "APower_n": 0.306112,
    "RCS_p": 0.0160758,
    "TCS_n": 0.034536
}

==> anc/KDUQDemocratic/180/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2574,
        "V1_asymm": 11.2291,
        "V1_A": 0.0310568,
        "V2_0_n": 0.00668617,
        "V2_A_n": 6.36976e-06,
        "V3_0_n": 1.83117e-05,
        "V3_A_n": 7.79847e-08,
        "V2_0_p": 0.00624716,
        "V2_A_p": -2.49542e-06,
        "V3_0_p": 1.19135e-05,
        "V3_A_p": -3.37531e-10,
        "V4_0": 1.91824e-09,
        "r_0": 1.29573,
        "r_A": 0.549223,
        "a_0": 0.713858,
        "a_A": -4.36058e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.214,
        "r_C_A": 0.939462,
        "r_C_A2": 34.0435
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.97539,
        "V1_A": -0.00731612,
        "V2_0": 0.00272198,
        "r_0": 1.18792,
        "r_A": 0.660706,
        "a_0": 0.64954
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.06183,
        "W2_0": 250.016
    },
    "KDImagVolume": {
        "W1_0_n": 10.7284,
        "W1_A_n": 0.072076,
        "W1_0_p": 14.8825,
        "W1_A_p": 0.0469985,
        "W2_0": 69.1705,
        "W2_A": 0.180553
    },
    "KDImagSurface": {
        "D1_0": 30.1849,
        "D1_asymm": 19.3148,
        "D2_0": 0.0379655,
        "D2_A": -0.0101362,
        "D2_A2": 3.08153,
        "D2_A3": 16.8223,
        "D3_0": 18.5956,
        "r_0": 1.43502,
        "r_A": 0.0281125,
        "a_0_n": 0.488147,
        "a_A_n": -0.000362486,
        "a_0_p": 0.497927,
        "a_A_p": 0.0015781
    }
}

==> anc/KDUQDemocratic/181/modelErrors.json <==
{
    "ECS_p": 0.196528,
    "ECS_n": 0.224035,
    "APower_p": 0.370263,
    "APower_n": 0.340996,
    "RCS_p": 0.0162548,
    "TCS_n": 0.0335045
}

==> anc/KDUQDemocratic/181/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.1777,
        "V1_asymm": 13.3054,
        "V1_A": 0.0415188,
        "V2_0_n": 0.00727403,
        "V2_A_n": -9.97461e-06,
        "V3_0_n": 2.94566e-05,
        "V3_A_n": -4.80077e-08,
        "V2_0_p": 0.00851306,
        "V2_A_p": 2.51982e-06,
        "V3_0_p": 3.70019e-05,
        "V3_A_p": 1.36813e-08,
        "V4_0": 6.34732e-08,
        "r_0": 1.33688,
        "r_A": 0.63602,
        "a_0": 0.730709,
        "a_A": 0.0004894
    },
    "KDCoulomb": {
        "r_C_0": 1.13106,
        "r_C_A": 1.43062,
        "r_C_A2": 23.6447
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.51474,
        "V1_A": -0.00533363,
        "V2_0": 0.00532474,
        "r_0": 1.18001,
        "r_A": 0.501013,
        "a_0": 0.557044
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.88954,
        "W2_0": 537.711
    },
    "KDImagVolume": {
        "W1_0_n": 20.5039,
        "W1_A_n": -0.00917992,
        "W1_0_p": 20.0837,
        "W1_A_p": -0.0159506,
        "W2_0": 100.927,
        "W2_A": -0.0764429
    },
    "KDImagSurface": {
        "D1_0": 19.7267,
        "D1_asymm": 10.1404,
        "D2_0": 0.0670286,
        "D2_A": -0.0354713,
        "D2_A2": -2.48182,
        "D2_A3": -22.0673,
        "D3_0": 16.8123,
        "r_0": 1.28023,
        "r_A": 0.00468069,
        "a_0_n": 0.591396,
        "a_A_n": -0.000179225,
        "a_0_p": 0.568118,
        "a_A_p": 0.00101065
    }
}

==> anc/KDUQDemocratic/182/modelErrors.json <==
{
    "ECS_p": 0.300835,
    "ECS_n": 0.213398,
    "APower_p": 0.33066,
    "APower_n": 0.322528,
    "RCS_p": 0.0148462,
    "TCS_n": 0.018525
}

==> anc/KDUQDemocratic/182/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.2578,
        "V1_asymm": 9.94029,
        "V1_A": 0.0409333,
        "V2_0_n": 0.00698119,
        "V2_A_n": 8.46237e-06,
        "V3_0_n": 1.47913e-05,
        "V3_A_n": 5.93648e-08,
        "V2_0_p": 0.00515298,
        "V2_A_p": 1.12994e-05,
        "V3_0_p": 5.10707e-06,
        "V3_A_p": 7.53187e-08,
        "V4_0": -8.45802e-09,
        "r_0": 1.2675,
        "r_A": 0.439742,
        "a_0": 0.691604,
        "a_A": -2.09674e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.34864,
        "r_C_A": 0.609765,
        "r_C_A2": 0.652599
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.49847,
        "V1_A": 0.00657258,
        "V2_0": 0.00661072,
        "r_0": 1.11313,
        "r_A": 0.331272,
        "a_0": 0.625483
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.4426,
        "W2_0": 249.251
    },
    "KDImagVolume": {
        "W1_0_n": 17.3451,
        "W1_A_n": 0.0485811,
        "W1_0_p": 20.5311,
        "W1_A_p": -0.00900662,
        "W2_0": 94.7242,
        "W2_A": 0.156979
    },
    "KDImagSurface": {
        "D1_0": 10.5396,
        "D1_asymm": 13.5801,
        "D2_0": 0.0570496,
        "D2_A": -0.0435282,
        "D2_A2": 15.4785,
        "D2_A3": 264.77,
        "D3_0": 10.6243,
        "r_0": 1.269,
        "r_A": -0.000779955,
        "a_0_n": 0.574103,
        "a_A_n": -0.000929251,
        "a_0_p": 0.513829,
        "a_A_p": 0.00164733
    }
}

==> anc/KDUQDemocratic/183/modelErrors.json <==
{
    "ECS_p": 0.212654,
    "ECS_n": 0.200885,
    "APower_p": 0.415556,
    "APower_n": 0.328583,
    "RCS_p": 0.018803,
    "TCS_n": 0.03709
}

==> anc/KDUQDemocratic/183/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.6644,
        "V1_asymm": 13.7712,
        "V1_A": 0.0217944,
        "V2_0_n": 0.00552953,
        "V2_A_n": 2.8586e-07,
        "V3_0_n": 4.04706e-06,
        "V3_A_n": 7.81734e-09,
        "V2_0_p": 0.00596567,
        "V2_A_p": 4.94833e-06,
        "V3_0_p": 5.13449e-06,
        "V3_A_p": 1.65216e-08,
        "V4_0": -2.02563e-08,
        "r_0": 1.2633,
        "r_A": 0.319082,
        "a_0": 0.677745,
        "a_A": -0.000310196
    },
    "KDCoulomb": {
        "r_C_0": 1.23191,
        "r_C_A": 0.889112,
        "r_C_A2": 9.01466
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.42058,
        "V1_A": -0.000644425,
        "V2_0": 0.00263545,
        "r_0": 1.16437,
        "r_A": 0.525279,
        "a_0": 0.672034
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.86124,
        "W2_0": 261.951
    },
    "KDImagVolume": {
        "W1_0_n": 16.5409,
        "W1_A_n": 0.0114353,
        "W1_0_p": 20.0036,
        "W1_A_p": -0.00335286,
        "W2_0": 91.5673,
        "W2_A": -0.0332624
    },
    "KDImagSurface": {
        "D1_0": 20.4908,
        "D1_asymm": -2.6735,
        "D2_0": 0.0235581,
        "D2_A": 0.00252866,
        "D2_A2": 18.5104,
        "D2_A3": 192.852,
        "D3_0": 15.489,
        "r_0": 1.30795,
        "r_A": 0.00293888,
        "a_0_n": 0.546501,
        "a_A_n": 0.000808858,
        "a_0_p": 0.475509,
        "a_A_p": 0.00108319
    }
}

==> anc/KDUQDemocratic/184/modelErrors.json <==
{
    "ECS_p": 0.454683,
    "ECS_n": 0.169973,
    "APower_p": 0.357687,
    "APower_n": 0.222982,
    "RCS_p": 0.00204591,
    "TCS_n": 0.0181765
}

==> anc/KDUQDemocratic/184/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8815,
        "V1_asymm": 9.79346,
        "V1_A": 0.0344659,
        "V2_0_n": 0.00618107,
        "V2_A_n": 3.69114e-06,
        "V3_0_n": 7.50493e-06,
        "V3_A_n": 3.42313e-08,
        "V2_0_p": 0.00688291,
        "V2_A_p": -6.68294e-07,
        "V3_0_p": 9.31757e-06,
        "V3_A_p": 1.53817e-08,
        "V4_0": -2.13226e-08,
        "r_0": 1.26942,
        "r_A": 0.344417,
        "a_0": 0.689913,
        "a_A": 5.97114e-08
    },
    "KDCoulomb": {
        "r_C_0": 1.0761,
        "r_C_A": 0.282883,
        "r_C_A2": 9.55185
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.24749,
        "V1_A": 0.00703143,
        "V2_0": 0.00506751,
        "r_0": 1.14973,
        "r_A": 0.572307,
        "a_0": 0.706583
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.7723,
        "W2_0": 140.586
    },
    "KDImagVolume": {
        "W1_0_n": 17.7333,
        "W1_A_n": 0.0176165,
        "W1_0_p": 14.3183,
        "W1_A_p": 0.00681792,
        "W2_0": 88.8541,
        "W2_A": 0.116854
    },
    "KDImagSurface": {
        "D1_0": 11.932,
        "D1_asymm": 15.4729,
        "D2_0": 0.015169,
        "D2_A": 0.00632031,
        "D2_A2": 12.7055,
        "D2_A3": 84.5153,
        "D3_0": 10.6488,
        "r_0": 1.38111,
        "r_A": 0.0301411,
        "a_0_n": 0.544931,
        "a_A_n": -0.000939228,
        "a_0_p": 0.516235,
        "a_A_p": 0.00227793
    }
}

==> anc/KDUQDemocratic/185/modelErrors.json <==
{
    "ECS_p": 0.255302,
    "ECS_n": 0.159835,
    "APower_p": 0.340433,
    "APower_n": 0.189831,
    "RCS_p": 0.0329339,
    "TCS_n": 0.026596
}

==> anc/KDUQDemocratic/185/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2136,
        "V1_asymm": 11.6832,
        "V1_A": 0.0318827,
        "V2_0_n": 0.00689642,
        "V2_A_n": 3.3226e-06,
        "V3_0_n": 1.48861e-05,
        "V3_A_n": 5.88872e-09,
        "V2_0_p": 0.00670076,
        "V2_A_p": 7.66569e-06,
        "V3_0_p": 1.57413e-05,
        "V3_A_p": 3.39586e-08,
        "V4_0": 1.17012e-08,
        "r_0": 1.28497,
        "r_A": 0.319975,
        "a_0": 0.67403,
        "a_A": -9.78264e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.26618,
        "r_C_A": 0.723427,
        "r_C_A2": 18.4027
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.56006,
        "V1_A": -0.00275387,
        "V2_0": 0.00351421,
        "r_0": 1.3125,
        "r_A": 1.20563,
        "a_0": 0.646863
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.61581,
        "W2_0": 231.399
    },
    "KDImagVolume": {
        "W1_0_n": 19.4771,
        "W1_A_n": -0.0113668,
        "W1_0_p": 14.0864,
        "W1_A_p": 0.00570203,
        "W2_0": 89.7385,
        "W2_A": 0.0159464
    },
    "KDImagSurface": {
        "D1_0": 19.416,
        "D1_asymm": 3.2171,
        "D2_0": 0.0245848,
        "D2_A": 0.00753531,
        "D2_A2": 13.6139,
        "D2_A3": 111.957,
        "D3_0": 13.5012,
        "r_0": 1.28744,
        "r_A": 0.00574564,
        "a_0_n": 0.530658,
        "a_A_n": 0.00016787,
        "a_0_p": 0.524622,
        "a_A_p": 0.000979427
    }
}

==> anc/KDUQDemocratic/186/modelErrors.json <==
{
    "ECS_p": 0.420795,
    "ECS_n": 0.210136,
    "APower_p": 0.348927,
    "APower_n": 0.245674,
    "RCS_p": 0.0105296,
    "TCS_n": 0.0363053
}

==> anc/KDUQDemocratic/186/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.527,
        "V1_asymm": 13.0232,
        "V1_A": 0.0260835,
        "V2_0_n": 0.00706868,
        "V2_A_n": -5.19811e-06,
        "V3_0_n": 2.28746e-05,
        "V3_A_n": -2.499e-08,
        "V2_0_p": 0.00767101,
        "V2_A_p": 1.93031e-06,
        "V3_0_p": 2.52942e-05,
        "V3_A_p": 4.59867e-08,
        "V4_0": 4.24238e-08,
        "r_0": 1.2925,
        "r_A": 0.527443,
        "a_0": 0.693469,
        "a_A": -8.83362e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.17334,
        "r_C_A": 1.03136,
        "r_C_A2": 29.999
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.03991,
        "V1_A": 0.000943421,
        "V2_0": 0.00943851,
        "r_0": 1.16771,
        "r_A": 0.39953,
        "a_0": 0.603804
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.72934,
        "W2_0": 291.111
    },
    "KDImagVolume": {
        "W1_0_n": 24.9402,
        "W1_A_n": -0.0117824,
        "W1_0_p": 18.6307,
        "W1_A_p": 0.00615366,
        "W2_0": 100.607,
        "W2_A": -0.0763568
    },
    "KDImagSurface": {
        "D1_0": 13.5016,
        "D1_asymm": 12.5154,
        "D2_0": 0.0213776,
        "D2_A": 0.000157157,
        "D2_A2": 9.20002,
        "D2_A3": 42.0767,
        "D3_0": 11.969,
        "r_0": 1.46811,
        "r_A": 0.043771,
        "a_0_n": 0.536483,
        "a_A_n": -0.000685163,
        "a_0_p": 0.532871,
        "a_A_p": 0.00107619
    }
}

==> anc/KDUQDemocratic/187/modelErrors.json <==
{
    "ECS_p": 0.260717,
    "ECS_n": 0.177329,
    "APower_p": 0.375073,
    "APower_n": 0.331193,
    "RCS_p": 0.0180141,
    "TCS_n": 0.0233243
}

==> anc/KDUQDemocratic/187/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9587,
        "V1_asymm": 19.6673,
        "V1_A": 0.0196592,
        "V2_0_n": 0.00683342,
        "V2_A_n": 3.72752e-06,
        "V3_0_n": 1.74829e-05,
        "V3_A_n": 1.7549e-08,
        "V2_0_p": 0.00731521,
        "V2_A_p": 6.56593e-06,
        "V3_0_p": 2.3154e-05,
        "V3_A_p": 1.11745e-08,
        "V4_0": 2.28562e-08,
        "r_0": 1.2626,
        "r_A": 0.322401,
        "a_0": 0.689988,
        "a_A": -0.000134023
    },
    "KDCoulomb": {
        "r_C_0": 1.02736,
        "r_C_A": 1.5247,
        "r_C_A2": 27.0775
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.89178,
        "V1_A": -0.00626382,
        "V2_0": 0.00334895,
        "r_0": 1.19051,
        "r_A": 0.548625,
        "a_0": 0.621885
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.31074,
        "W2_0": 371.755
    },
    "KDImagVolume": {
        "W1_0_n": 18.9787,
        "W1_A_n": 0.0137055,
        "W1_0_p": 14.9343,
        "W1_A_p": 0.0321104,
        "W2_0": 120.186,
        "W2_A": -0.0319732
    },
    "KDImagSurface": {
        "D1_0": 19.1933,
        "D1_asymm": 11.3094,
        "D2_0": 0.0237926,
        "D2_A": -0.00171435,
        "D2_A2": 6.16114,
        "D2_A3": 2.80991,
        "D3_0": 16.8084,
        "r_0": 1.39829,
        "r_A": 0.0291564,
        "a_0_n": 0.531179,
        "a_A_n": -0.000491148,
        "a_0_p": 0.508333,
        "a_A_p": 0.00110136
    }
}

==> anc/KDUQDemocratic/188/modelErrors.json <==
{
    "ECS_p": 0.314619,
    "ECS_n": 0.166798,
    "APower_p": 0.451933,
    "APower_n": 0.39434,
    "RCS_p": 0.024368,
    "TCS_n": 0.0160941
}

==> anc/KDUQDemocratic/188/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.298,
        "V1_asymm": 20.2466,
        "V1_A": 0.00774785,
        "V2_0_n": 0.00557637,
        "V2_A_n": 4.28023e-06,
        "V3_0_n": 3.22705e-06,
        "V3_A_n": 4.06157e-08,
        "V2_0_p": 0.00686469,
        "V2_A_p": -2.08651e-06,
        "V3_0_p": 8.49686e-06,
        "V3_A_p": -1.53407e-08,
        "V4_0": -3.34325e-08,
        "r_0": 1.21889,
        "r_A": 0.111608,
        "a_0": 0.630313,
        "a_A": -0.00043588
    },
    "KDCoulomb": {
        "r_C_0": 1.08059,
        "r_C_A": 2.47577,
        "r_C_A2": 2.68938
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.0495,
        "V1_A": 0.013516,
        "V2_0": 0.00765188,
        "r_0": 1.18907,
        "r_A": 0.440184,
        "a_0": 0.546893
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.09482,
        "W2_0": 193.758
    },
    "KDImagVolume": {
        "W1_0_n": 18.0329,
        "W1_A_n": 0.0124566,
        "W1_0_p": 12.4382,
        "W1_A_p": 0.0619094,
        "W2_0": 97.7254,
        "W2_A": -0.0582794
    },
    "KDImagSurface": {
        "D1_0": 21.2794,
        "D1_asymm": -0.833451,
        "D2_0": 0.0324788,
        "D2_A": -0.0038454,
        "D2_A2": -1.47024,
        "D2_A3": 5.84547,
        "D3_0": 17.0855,
        "r_0": 1.33016,
        "r_A": 0.0183134,
        "a_0_n": 0.570836,
        "a_A_n": 0.000156146,
        "a_0_p": 0.545751,
        "a_A_p": 0.00119827
    }
}

==> anc/KDUQDemocratic/189/modelErrors.json <==
{
    "ECS_p": 0.263331,
    "ECS_n": 0.23896,
    "APower_p": 0.384251,
    "APower_n": 0.243199,
    "RCS_p": 0.00866542,
    "TCS_n": 0.0318845
}

==> anc/KDUQDemocratic/189/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 65.0601,
        "V1_asymm": 15.5975,
        "V1_A": 0.0568671,
        "V2_0_n": 0.00635469,
        "V2_A_n": 5.74611e-07,
        "V3_0_n": 1.58152e-05,
        "V3_A_n": 1.71788e-08,
        "V2_0_p": 0.00692665,
        "V2_A_p": 1.7357e-06,
        "V3_0_p": 2.25669e-05,
        "V3_A_p": 8.15513e-09,
        "V4_0": 1.54305e-08,
        "r_0": 1.31348,
        "r_A": 0.729957,
        "a_0": 0.737628,
        "a_A": -0.000109748
    },
    "KDCoulomb": {
        "r_C_0": 1.29342,
        "r_C_A": 0.431608,
        "r_C_A2": -0.767139
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.37764,
        "V1_A": 0.0120856,
        "V2_0": 0.0122831,
        "r_0": 1.33514,
        "r_A": 1.25618,
        "a_0": 0.567917
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.93368,
        "W2_0": 251.302
    },
    "KDImagVolume": {
        "W1_0_n": 25.2188,
        "W1_A_n": 0.0822346,
        "W1_0_p": 34.3623,
        "W1_A_p": 0.0235544,
        "W2_0": 121.694,
        "W2_A": 0.380264
    },
    "KDImagSurface": {
        "D1_0": 17.5842,
        "D1_asymm": 17.633,
        "D2_0": -0.0224801,
        "D2_A": 0.0460517,
        "D2_A2": 24.5793,
        "D2_A3": 438.397,
        "D3_0": 13.8129,
        "r_0": 1.35749,
        "r_A": 0.0178072,
        "a_0_n": 0.557361,
        "a_A_n": -0.000189625,
        "a_0_p": 0.545023,
        "a_A_p": 0.000955076
    }
}

==> anc/KDUQDemocratic/19/modelErrors.json <==
{
    "ECS_p": 0.328458,
    "ECS_n": 0.250639,
    "APower_p": 0.303771,
    "APower_n": 0.375503,
    "RCS_p": 0.00510587,
    "TCS_n": 0.0379201
}

==> anc/KDUQDemocratic/19/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5273,
        "V1_asymm": 10.5522,
        "V1_A": 0.0205766,
        "V2_0_n": 0.00670224,
        "V2_A_n": -2.1352e-06,
        "V3_0_n": 2.22934e-05,
        "V3_A_n": -3.83261e-09,
        "V2_0_p": 0.00705469,
        "V2_A_p": 2.31039e-06,
        "V3_0_p": 2.33799e-05,
        "V3_A_p": 3.06776e-09,
        "V4_0": 3.45518e-08,
        "r_0": 1.28314,
        "r_A": 0.412574,
        "a_0": 0.681781,
        "a_A": 0.000138416
    },
    "KDCoulomb": {
        "r_C_0": 1.0319,
        "r_C_A": 1.11098,
        "r_C_A2": 12.1182
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.86472,
        "V1_A": -0.0067453,
        "V2_0": 0.00334767,
        "r_0": 1.2661,
        "r_A": 0.974701,
        "a_0": 0.62408
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.01548,
        "W2_0": 262.42
    },
    "KDImagVolume": {
        "W1_0_n": 25.963,
        "W1_A_n": 0.0261849,
        "W1_0_p": 27.7366,
        "W1_A_p": 0.0473883,
        "W2_0": 173.452,
        "W2_A": 0.261372
    },
    "KDImagSurface": {
        "D1_0": 14.6794,
        "D1_asymm": 10.5819,
        "D2_0": 0.00471014,
        "D2_A": 0.0161901,
        "D2_A2": 20.2934,
        "D2_A3": 239.981,
        "D3_0": 11.7434,
        "r_0": 1.36043,
        "r_A": 0.0260371,
        "a_0_n": 0.563635,
        "a_A_n": -0.000126232,
        "a_0_p": 0.501987,
        "a_A_p": 0.00247738
    }
}

==> anc/KDUQDemocratic/190/modelErrors.json <==
{
    "ECS_p": 0.267771,
    "ECS_n": 0.158956,
    "APower_p": 0.245297,
    "APower_n": 0.216688,
    "RCS_p": 0.019456,
    "TCS_n": 0.0186189
}

==> anc/KDUQDemocratic/190/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8975,
        "V1_asymm": 8.70393,
        "V1_A": 0.0430179,
        "V2_0_n": 0.00508202,
        "V2_A_n": 3.5159e-06,
        "V3_0_n": -5.07087e-06,
        "V3_A_n": 5.38525e-09,
        "V2_0_p": 0.00490466,
        "V2_A_p": 5.4593e-06,
        "V3_0_p": -3.35117e-06,
        "V3_A_p": 6.04903e-08,
        "V4_0": -3.61027e-08,
        "r_0": 1.29562,
        "r_A": 0.540616,
        "a_0": 0.705395,
        "a_A": 0.000130099
    },
    "KDCoulomb": {
        "r_C_0": 1.25461,
        "r_C_A": -0.790199,
        "r_C_A2": 2.99359
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.09712,
        "V1_A": 0.00411949,
        "V2_0": 0.00584239,
        "r_0": 1.11744,
        "r_A": 0.371835,
        "a_0": 0.596895
    },
    "KDImagSpinOrbit": {
        "W1_0": -9.98053,
        "W2_0": 298.983
    },
    "KDImagVolume": {
        "W1_0_n": 29.0246,
        "W1_A_n": 0.00737882,
        "W1_0_p": 23.1429,
        "W1_A_p": 0.0383595,
        "W2_0": 137.408,
        "W2_A": 0.0963825
    },
    "KDImagSurface": {
        "D1_0": 10.4683,
        "D1_asymm": 3.74662,
        "D2_0": 0.0351214,
        "D2_A": -0.0212091,
        "D2_A2": 15.1154,
        "D2_A3": 409.325,
        "D3_0": 10.1661,
        "r_0": 1.37469,
        "r_A": 0.0174854,
        "a_0_n": 0.604915,
        "a_A_n": 0.000178911,
        "a_0_p": 0.514064,
        "a_A_p": 0.00216684
    }
}

==> anc/KDUQDemocratic/191/modelErrors.json <==
{
    "ECS_p": 0.208924,
    "ECS_n": 0.182945,
    "APower_p": 0.48784,
    "APower_n": 0.147614,
    "RCS_p": 0.0233039,
    "TCS_n": 0.0262297
}

==> anc/KDUQDemocratic/191/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.6971,
        "V1_asymm": 17.7006,
        "V1_A": 0.0114826,
        "V2_0_n": 0.00731027,
        "V2_A_n": 4.30651e-07,
        "V3_0_n": 2.21307e-05,
        "V3_A_n": -1.02645e-09,
        "V2_0_p": 0.0081819,
        "V2_A_p": -4.19959e-06,
        "V3_0_p": 2.8141e-05,
        "V3_A_p": -8.33175e-09,
        "V4_0": 2.38482e-08,
        "r_0": 1.19299,
        "r_A": -0.0176993,
        "a_0": 0.6608,
        "a_A": -0.00052307
    },
    "KDCoulomb": {
        "r_C_0": 1.2213,
        "r_C_A": 0.501361,
        "r_C_A2": 16.3873
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.588,
        "V1_A": -0.00150493,
        "V2_0": 0.00576519,
        "r_0": 1.18334,
        "r_A": 0.547721,
        "a_0": 0.598568
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.9035,
        "W2_0": 263.702
    },
    "KDImagVolume": {
        "W1_0_n": 19.4039,
        "W1_A_n": 0.00152205,
        "W1_0_p": 20.1573,
        "W1_A_p": 0.0243096,
        "W2_0": 125.526,
        "W2_A": -0.0620844
    },
    "KDImagSurface": {
        "D1_0": 14.8716,
        "D1_asymm": 12.3791,
        "D2_0": 0.0678029,
        "D2_A": -0.0486124,
        "D2_A2": -1.7768,
        "D2_A3": -59.4972,
        "D3_0": 10.1661,
        "r_0": 1.37808,
        "r_A": 0.0234154,
        "a_0_n": 0.451415,
        "a_A_n": -0.000607003,
        "a_0_p": 0.475001,
        "a_A_p": 0.0011446
    }
}

==> anc/KDUQDemocratic/192/modelErrors.json <==
{
    "ECS_p": 0.331473,
    "ECS_n": 0.136697,
    "APower_p": 0.492149,
    "APower_n": 0.15942,
    "RCS_p": 0.0143107,
    "TCS_n": 0.0288412
}

==> anc/KDUQDemocratic/192/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.0879,
        "V1_asymm": 14.5333,
        "V1_A": 0.0119777,
        "V2_0_n": 0.00564545,
        "V2_A_n": -2.10661e-07,
        "V3_0_n": 4.89272e-06,
        "V3_A_n": -7.49869e-09,
        "V2_0_p": 0.00574727,
        "V2_A_p": 1.58629e-05,
        "V3_0_p": 1.17272e-05,
        "V3_A_p": 9.86875e-08,
        "V4_0": -1.03919e-08,
        "r_0": 1.27413,
        "r_A": 0.258998,
        "a_0": 0.675661,
        "a_A": 0.000152143
    },
    "KDCoulomb": {
        "r_C_0": 0.929245,
        "r_C_A": 1.66172,
        "r_C_A2": -0.466011
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.86746,
        "V1_A": 0.0110252,
        "V2_0": 0.0144601,
        "r_0": 1.17832,
        "r_A": 0.548653,
        "a_0": 0.59178
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.66073,
        "W2_0": 384.548
    },
    "KDImagVolume": {
        "W1_0_n": 20.546,
        "W1_A_n": -0.00110153,
        "W1_0_p": 16.9833,
        "W1_A_p": -0.00614544,
        "W2_0": 114.349,
        "W2_A": -0.103264
    },
    "KDImagSurface": {
        "D1_0": 18.9104,
        "D1_asymm": 8.40233,
        "D2_0": 0.0227245,
        "D2_A": 0.00406162,
        "D2_A2": 9.58285,
        "D2_A3": 304.155,
        "D3_0": 13.1497,
        "r_0": 1.40901,
        "r_A": 0.0313247,
        "a_0_n": 0.463237,
        "a_A_n": -0.000188179,
        "a_0_p": 0.466636,
        "a_A_p": 0.00161942
    }
}

==> anc/KDUQDemocratic/193/modelErrors.json <==
{
    "ECS_p": 0.249957,
    "ECS_n": 0.233731,
    "APower_p": 0.282481,
    "APower_n": 0.281537,
    "RCS_p": 0.00899491,
    "TCS_n": 0.0229621
}

==> anc/KDUQDemocratic/193/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.154,
        "V1_asymm": 14.5719,
        "V1_A": 0.0182188,
        "V2_0_n": 0.00521848,
        "V2_A_n": -5.10255e-06,
        "V3_0_n": 5.18862e-06,
        "V3_A_n": -3.39215e-08,
        "V2_0_p": 0.00524336,
        "V2_A_p": 4.533e-06,
        "V3_0_p": 4.03795e-06,
        "V3_A_p": 2.94613e-08,
        "V4_0": -4.15397e-09,
        "r_0": 1.23215,
        "r_A": 0.309358,
        "a_0": 0.712368,
        "a_A": 8.21475e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.13513,
        "r_C_A": -0.0374108,
        "r_C_A2": 8.75182
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.9236,
        "V1_A": 0.00832302,
        "V2_0": 0.0031405,
        "r_0": 1.09059,
        "r_A": 0.26349,
        "a_0": 0.64076
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.07245,
        "W2_0": 65.8977
    },
    "KDImagVolume": {
        "W1_0_n": 25.7163,
        "W1_A_n": -0.0320502,
        "W1_0_p": 11.672,
        "W1_A_p": 0.104576,
        "W2_0": 122.783,
        "W2_A": 0.189612
    },
    "KDImagSurface": {
        "D1_0": 19.8951,
        "D1_asymm": 29.7853,
        "D2_0": 0.0235542,
        "D2_A": 0.0385844,
        "D2_A2": 16.4155,
        "D2_A3": 3.48329,
        "D3_0": 15.1986,
        "r_0": 1.4002,
        "r_A": 0.028221,
        "a_0_n": 0.507121,
        "a_A_n": -0.000994841,
        "a_0_p": 0.528571,
        "a_A_p": 0.000985707
    }
}

==> anc/KDUQDemocratic/194/modelErrors.json <==
{
    "ECS_p": 0.293817,
    "ECS_n": 0.220927,
    "APower_p": 0.412857,
    "APower_n": 0.252028,
    "RCS_p": 0.00593404,
    "TCS_n": 0.0387543
}

==> anc/KDUQDemocratic/194/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6864,
        "V1_asymm": 17.6293,
        "V1_A": 0.0230369,
        "V2_0_n": 0.00720857,
        "V2_A_n": 2.68897e-06,
        "V3_0_n": 2.21428e-05,
        "V3_A_n": 1.27606e-08,
        "V2_0_p": 0.00664284,
        "V2_A_p": 9.41701e-06,
        "V3_0_p": 1.98351e-05,
        "V3_A_p": 8.76613e-08,
        "V4_0": 3.54147e-08,
        "r_0": 1.28211,
        "r_A": 0.48414,
        "a_0": 0.720479,
        "a_A": 2.90666e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.1497,
        "r_C_A": -0.390353,
        "r_C_A2": 2.41193
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.07336,
        "V1_A": -0.00990789,
        "V2_0": 0.00811307,
        "r_0": 1.20324,
        "r_A": 0.780947,
        "a_0": 0.572146
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.58286,
        "W2_0": 207.55
    },
    "KDImagVolume": {
        "W1_0_n": 22.9933,
        "W1_A_n": 0.036676,
        "W1_0_p": 23.2766,
        "W1_A_p": 0.0225415,
        "W2_0": 102.79,
        "W2_A": 0.0363572
    },
    "KDImagSurface": {
        "D1_0": 19.3754,
        "D1_asymm": 13.1244,
        "D2_0": 0.0923259,
        "D2_A": -0.0619816,
        "D2_A2": 10.0473,
        "D2_A3": 286.778,
        "D3_0": 17.7515,
        "r_0": 1.44595,
        "r_A": 0.0346145,
        "a_0_n": 0.606926,
        "a_A_n": -0.00051766,
        "a_0_p": 0.508683,
        "a_A_p": 0.00229893
    }
}

==> anc/KDUQDemocratic/195/modelErrors.json <==
{
    "ECS_p": 0.216242,
    "ECS_n": 0.144048,
    "APower_p": 0.216128,
    "APower_n": 0.138868,
    "RCS_p": 0.0155637,
    "TCS_n": 0.0342864
}

==> anc/KDUQDemocratic/195/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1633,
        "V1_asymm": 12.6277,
        "V1_A": 0.0224372,
        "V2_0_n": 0.00633812,
        "V2_A_n": 5.60594e-06,
        "V3_0_n": 6.34129e-06,
        "V3_A_n": 3.97738e-08,
        "V2_0_p": 0.0068601,
        "V2_A_p": 1.83344e-06,
        "V3_0_p": 1.10748e-05,
        "V3_A_p": 1.87167e-08,
        "V4_0": -2.09774e-08,
        "r_0": 1.26661,
        "r_A": 0.354864,
        "a_0": 0.703067,
        "a_A": 1.51441e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.26583,
        "r_C_A": 0.956037,
        "r_C_A2": 8.38726
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.21756,
        "V1_A": 3.83153e-05,
        "V2_0": 0.00287632,
        "r_0": 1.20855,
        "r_A": 0.779243,
        "a_0": 0.616594
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.49322,
        "W2_0": 152.801
    },
    "KDImagVolume": {
        "W1_0_n": 21.0053,
        "W1_A_n": -0.00864375,
        "W1_0_p": 18.8305,
        "W1_A_p": 0.00913639,
        "W2_0": 87.3242,
        "W2_A": -0.112195
    },
    "KDImagSurface": {
        "D1_0": 17.8083,
        "D1_asymm": 19.5596,
        "D2_0": 0.0288431,
        "D2_A": -0.00959679,
        "D2_A2": 10.0595,
        "D2_A3": -317.792,
        "D3_0": 13.5668,
        "r_0": 1.41989,
        "r_A": 0.0237485,
        "a_0_n": 0.515615,
        "a_A_n": 5.56712e-06,
        "a_0_p": 0.492994,
        "a_A_p": 0.000973427
    }
}

==> anc/KDUQDemocratic/196/modelErrors.json <==
{
    "ECS_p": 0.265691,
    "ECS_n": 0.151829,
    "APower_p": 0.455507,
    "APower_n": 0.130394,
    "RCS_p": 0.0172556,
    "TCS_n": 0.0177058
}

==> anc/KDUQDemocratic/196/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.2868,
        "V1_asymm": 1.90663,
        "V1_A": 0.0409172,
        "V2_0_n": 0.00551784,
        "V2_A_n": 2.65131e-06,
        "V3_0_n": 1.434e-06,
        "V3_A_n": 1.30619e-08,
        "V2_0_p": 0.00584061,
        "V2_A_p": 5.41317e-06,
        "V3_0_p": 4.41725e-06,
        "V3_A_p": 1.86139e-08,
        "V4_0": -2.34818e-08,
        "r_0": 1.30557,
        "r_A": 0.399739,
        "a_0": 0.686212,
        "a_A": -4.87227e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.19352,
        "r_C_A": 0.372368,
        "r_C_A2": 10.2353
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.98173,
        "V1_A": 0.0143439,
        "V2_0": 0.00304202,
        "r_0": 1.17159,
        "r_A": 0.550795,
        "a_0": 0.604277
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.42786,
        "W2_0": 160.545
    },
    "KDImagVolume": {
        "W1_0_n": 19.2098,
        "W1_A_n": -0.00957931,
        "W1_0_p": 10.3638,
        "W1_A_p": 0.053043,
        "W2_0": 83.5939,
        "W2_A": 0.0735921
    },
    "KDImagSurface": {
        "D1_0": 20.4291,
        "D1_asymm": 5.42846,
        "D2_0": -0.0135691,
        "D2_A": 0.0429912,
        "D2_A2": 11.6095,
        "D2_A3": 290.472,
        "D3_0": 15.8747,
        "r_0": 1.46706,
        "r_A": 0.0352032,
        "a_0_n": 0.505434,
        "a_A_n": -0.000188011,
        "a_0_p": 0.489014,
        "a_A_p": 0.00109475
    }
}

==> anc/KDUQDemocratic/197/modelErrors.json <==
{
    "ECS_p": 0.265026,
    "ECS_n": 0.206123,
    "APower_p": 0.441401,
    "APower_n": 0.304797,
    "RCS_p": 0.00832827,
    "TCS_n": 0.0220994
}

==> anc/KDUQDemocratic/197/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.2392,
        "V1_asymm": 8.22682,
        "V1_A": 0.0290445,
        "V2_0_n": 0.00693591,
        "V2_A_n": 8.76731e-06,
        "V3_0_n": 1.53048e-05,
        "V3_A_n": 4.94033e-08,
        "V2_0_p": 0.00635604,
        "V2_A_p": 7.67974e-07,
        "V3_0_p": 1.30345e-05,
        "V3_A_p": 1.84691e-09,
        "V4_0": 4.24012e-09,
        "r_0": 1.27608,
        "r_A": 0.338256,
        "a_0": 0.70871,
        "a_A": 0.000281352
    },
    "KDCoulomb": {
        "r_C_0": 1.14741,
        "r_C_A": 1.04745,
        "r_C_A2": 10.0741
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.00896,
        "V1_A": -0.000922301,
        "V2_0": 0.00493573,
        "r_0": 1.16439,
        "r_A": 0.430851,
        "a_0": 0.566944
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.71756,
        "W2_0": 163.609
    },
    "KDImagVolume": {
        "W1_0_n": 23.0638,
        "W1_A_n": 0.0190549,
        "W1_0_p": 20.6334,
        "W1_A_p": 0.0749777,
        "W2_0": 141.064,
        "W2_A": 0.0662294
    },
    "KDImagSurface": {
        "D1_0": 14.4139,
        "D1_asymm": 10.3475,
        "D2_0": -0.0325477,
        "D2_A": 0.0516199,
        "D2_A2": 18.3891,
        "D2_A3": 387.565,
        "D3_0": 13.64,
        "r_0": 1.29866,
        "r_A": 0.00337156,
        "a_0_n": 0.545771,
        "a_A_n": -0.000271354,
        "a_0_p": 0.493707,
        "a_A_p": 0.00107759
    }
}

==> anc/KDUQDemocratic/198/modelErrors.json <==
{
    "ECS_p": 0.301572,
    "ECS_n": 0.210831,
    "APower_p": 0.293742,
    "APower_n": 0.212536,
    "RCS_p": 0.00967669,
    "TCS_n": 0.0191132
}

==> anc/KDUQDemocratic/198/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8215,
        "V1_asymm": 10.5058,
        "V1_A": 0.0264359,
        "V2_0_n": 0.00660936,
        "V2_A_n": 5.89033e-06,
        "V3_0_n": 1.29558e-05,
        "V3_A_n": 5.41456e-08,
        "V2_0_p": 0.00418784,
        "V2_A_p": 1.40809e-05,
        "V3_0_p": 1.31866e-06,
        "V3_A_p": 4.47828e-08,
        "V4_0": -8.63058e-09,
        "r_0": 1.28301,
        "r_A": 0.430385,
        "a_0": 0.664532,
        "a_A": -0.000437119
    },
    "KDCoulomb": {
        "r_C_0": 1.11581,
        "r_C_A": 1.09814,
        "r_C_A2": 14.5936
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.98408,
        "V1_A": 0.000524896,
        "V2_0": 0.00166113,
        "r_0": 1.24621,
        "r_A": 0.935496,
        "a_0": 0.624592
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.19675,
        "W2_0": 271.813
    },
    "KDImagVolume": {
        "W1_0_n": 17.9917,
        "W1_A_n": 0.00975501,
        "W1_0_p": 26.582,
        "W1_A_p": -0.0528015,
        "W2_0": 108.589,
        "W2_A": -0.0982265
    },
    "KDImagSurface": {
        "D1_0": 12.6704,
        "D1_asymm": 16.1096,
        "D2_0": 0.0173079,
        "D2_A": 0.00432966,
        "D2_A2": 6.5073,
        "D2_A3": -23.1861,
        "D3_0": 8.16948,
        "r_0": 1.28825,
        "r_A": 0.00111535,
        "a_0_n": 0.532793,
        "a_A_n": 7.32467e-05,
        "a_0_p": 0.466782,
        "a_A_p": 0.000961377
    }
}

==> anc/KDUQDemocratic/199/modelErrors.json <==
{
    "ECS_p": 0.288579,
    "ECS_n": 0.221719,
    "APower_p": 0.449397,
    "APower_n": 0.100045,
    "RCS_p": 0.021592,
    "TCS_n": 0.0332997
}

==> anc/KDUQDemocratic/199/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.527,
        "V1_asymm": 14.0514,
        "V1_A": 0.0197532,
        "V2_0_n": 0.00672173,
        "V2_A_n": 8.89022e-06,
        "V3_0_n": 1.08238e-05,
        "V3_A_n": 3.1768e-08,
        "V2_0_p": 0.00678698,
        "V2_A_p": 5.08372e-06,
        "V3_0_p": 1.66602e-05,
        "V3_A_p": 2.38354e-08,
        "V4_0": -1.22229e-09,
        "r_0": 1.24636,
        "r_A": 0.150284,
        "a_0": 0.66793,
        "a_A": 0.000160815
    },
    "KDCoulomb": {
        "r_C_0": 1.16798,
        "r_C_A": 0.137564,
        "r_C_A2": 10.2121
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.29695,
        "V1_A": -0.0027566,
        "V2_0": 0.00417473,
        "r_0": 1.21989,
        "r_A": 0.739692,
        "a_0": 0.571603
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.44366,
        "W2_0": 234.011
    },
    "KDImagVolume": {
        "W1_0_n": 18.5847,
        "W1_A_n": 0.0675998,
        "W1_0_p": 11.2109,
        "W1_A_p": 0.162573,
        "W2_0": 85.6479,
        "W2_A": 0.746013
    },
    "KDImagSurface": {
        "D1_0": 13.4232,
        "D1_asymm": 8.28227,
        "D2_0": 0.022223,
        "D2_A": -0.00588886,
        "D2_A2": -2.8374,
        "D2_A3": -245.427,
        "D3_0": 11.064,
        "r_0": 1.31082,
        "r_A": 0.0210285,
        "a_0_n": 0.567662,
        "a_A_n": -0.000194987,
        "a_0_p": 0.473269,
        "a_A_p": 0.00166721
    }
}

==> anc/KDUQDemocratic/2/modelErrors.json <==
{
    "ECS_p": 0.267081,
    "ECS_n": 0.239863,
    "APower_p": 0.334468,
    "APower_n": 0.362028,
    "RCS_p": 0.0152236,
    "TCS_n": 0.0273695
}

==> anc/KDUQDemocratic/2/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.2627,
        "V1_asymm": 20.4196,
        "V1_A": 0.0178974,
        "V2_0_n": 0.00609524,
        "V2_A_n": 5.68898e-07,
        "V3_0_n": 1.42553e-05,
        "V3_A_n": 3.36451e-08,
        "V2_0_p": 0.00549758,
        "V2_A_p": 1.85293e-06,
        "V3_0_p": 9.27731e-06,
        "V3_A_p": -1.2291e-08,
        "V4_0": -6.24382e-09,
        "r_0": 1.24338,
        "r_A": 0.396993,
        "a_0": 0.702877,
        "a_A": -5.7687e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.03861,
        "r_C_A": 1.95587,
        "r_C_A2": 22.9815
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.00528,
        "V1_A": 0.0027394,
        "V2_0": 0.00240469,
        "r_0": 1.18139,
        "r_A": 0.799196,
        "a_0": 0.602232
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.99399,
        "W2_0": 284.482
    },
    "KDImagVolume": {
        "W1_0_n": 12.2016,
        "W1_A_n": 0.0592229,
        "W1_0_p": 21.2794,
        "W1_A_p": 0.123044,
        "W2_0": 82.3226,
        "W2_A": 0.213658
    },
    "KDImagSurface": {
        "D1_0": 26.4385,
        "D1_asymm": 11.1326,
        "D2_0": 0.00218243,
        "D2_A": 0.0317507,
        "D2_A2": 8.75936,
        "D2_A3": 285.043,
        "D3_0": 22.4454,
        "r_0": 1.37305,
        "r_A": 0.0257347,
        "a_0_n": 0.588107,
        "a_A_n": -0.000741835,
        "a_0_p": 0.500624,
        "a_A_p": 0.00190614
    }
}

==> anc/KDUQDemocratic/20/modelErrors.json <==
{
    "ECS_p": 0.326469,
    "ECS_n": 0.200032,
    "APower_p": 0.330931,
    "APower_n": 0.372146,
    "RCS_p": 0.00111878,
    "TCS_n": 0.0286134
}

==> anc/KDUQDemocratic/20/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6396,
        "V1_asymm": 13.2787,
        "V1_A": 0.0134485,
        "V2_0_n": 0.00546209,
        "V2_A_n": -4.33637e-06,
        "V3_0_n": 4.76298e-06,
        "V3_A_n": 1.12793e-08,
        "V2_0_p": 0.00617891,
        "V2_A_p": 4.95724e-06,
        "V3_0_p": 3.01034e-06,
        "V3_A_p": 4.32975e-08,
        "V4_0": -2.66699e-08,
        "r_0": 1.27508,
        "r_A": 0.380516,
        "a_0": 0.666577,
        "a_A": -0.00022202
    },
    "KDCoulomb": {
        "r_C_0": 1.40121,
        "r_C_A": 1.19053,
        "r_C_A2": 18.92
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.34725,
        "V1_A": -0.00720928,
        "V2_0": 0.00295794,
        "r_0": 1.19678,
        "r_A": 0.703719,
        "a_0": 0.679097
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.97478,
        "W2_0": 328.759
    },
    "KDImagVolume": {
        "W1_0_n": 15.2295,
        "W1_A_n": 0.0516768,
        "W1_0_p": 17.5198,
        "W1_A_p": 0.0355811,
        "W2_0": 96.6376,
        "W2_A": 0.0287366
    },
    "KDImagSurface": {
        "D1_0": 38.8838,
        "D1_asymm": 13.5721,
        "D2_0": -0.01199,
        "D2_A": 0.0517139,
        "D2_A2": 20.8939,
        "D2_A3": 312.957,
        "D3_0": 26.1586,
        "r_0": 1.3393,
        "r_A": 0.013273,
        "a_0_n": 0.556318,
        "a_A_n": -0.000188376,
        "a_0_p": 0.532956,
        "a_A_p": 0.00153867
    }
}

==> anc/KDUQDemocratic/200/modelErrors.json <==
{
    "ECS_p": 0.19568,
    "ECS_n": 0.215112,
    "APower_p": 0.371785,
    "APower_n": 0.0898822,
    "RCS_p": 0.000134313,
    "TCS_n": 0.0278683
}

==> anc/KDUQDemocratic/200/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.7485,
        "V1_asymm": 12.5563,
        "V1_A": 0.0380868,
        "V2_0_n": 0.00752903,
        "V2_A_n": -6.21926e-07,
        "V3_0_n": 2.48733e-05,
        "V3_A_n": 1.09843e-08,
        "V2_0_p": 0.00851425,
        "V2_A_p": 2.99017e-07,
        "V3_0_p": 3.12047e-05,
        "V3_A_p": -5.15445e-09,
        "V4_0": 2.89038e-08,
        "r_0": 1.3029,
        "r_A": 0.456578,
        "a_0": 0.700902,
        "a_A": -8.47673e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.13085,
        "r_C_A": 1.08152,
        "r_C_A2": 0.660411
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.37224,
        "V1_A": -0.00659423,
        "V2_0": 0.00588341,
        "r_0": 1.23695,
        "r_A": 0.716081,
        "a_0": 0.537993
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.49037,
        "W2_0": 304.729
    },
    "KDImagVolume": {
        "W1_0_n": 18.9747,
        "W1_A_n": 0.012475,
        "W1_0_p": 16.1323,
        "W1_A_p": 0.0166268,
        "W2_0": 87.569,
        "W2_A": 0.24392
    },
    "KDImagSurface": {
        "D1_0": 15.8103,
        "D1_asymm": 13.277,
        "D2_0": 0.0508675,
        "D2_A": -0.0280051,
        "D2_A2": 10.8468,
        "D2_A3": 373.293,
        "D3_0": 11.2821,
        "r_0": 1.2649,
        "r_A": -0.000954085,
        "a_0_n": 0.534563,
        "a_A_n": -0.000169722,
        "a_0_p": 0.491376,
        "a_A_p": 0.00141003
    }
}

==> anc/KDUQDemocratic/201/modelErrors.json <==
{
    "ECS_p": 0.189862,
    "ECS_n": 0.194302,
    "APower_p": 0.379639,
    "APower_n": 0.292039,
    "RCS_p": 0.017333,
    "TCS_n": 0.0312339
}

==> anc/KDUQDemocratic/201/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7918,
        "V1_asymm": 16.3224,
        "V1_A": 0.0179029,
        "V2_0_n": 0.00622092,
        "V2_A_n": 4.44076e-06,
        "V3_0_n": 7.55989e-06,
        "V3_A_n": 3.55507e-08,
        "V2_0_p": 0.00657001,
        "V2_A_p": 8.74138e-06,
        "V3_0_p": 8.9843e-06,
        "V3_A_p": 3.97873e-08,
        "V4_0": -2.37684e-08,
        "r_0": 1.28152,
        "r_A": 0.305692,
        "a_0": 0.666802,
        "a_A": 0.000113969
    },
    "KDCoulomb": {
        "r_C_0": 1.18654,
        "r_C_A": 1.4307,
        "r_C_A2": -18.0206
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.03633,
        "V1_A": 0.000158998,
        "V2_0": 0.00465507,
        "r_0": 1.1805,
        "r_A": 0.488899,
        "a_0": 0.58574
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.0168,
        "W2_0": 159.692
    },
    "KDImagVolume": {
        "W1_0_n": 15.3188,
        "W1_A_n": 0.0230642,
        "W1_0_p": 10.4223,
        "W1_A_p": 0.120896,
        "W2_0": 77.3068,
        "W2_A": 0.0757524
    },
    "KDImagSurface": {
        "D1_0": 12.9734,
        "D1_asymm": 8.13117,
        "D2_0": 0.0225339,
        "D2_A": -0.0020512,
        "D2_A2": 28.238,
        "D2_A3": 135.004,
        "D3_0": 10.2475,
        "r_0": 1.28424,
        "r_A": 0.0043935,
        "a_0_n": 0.557925,
        "a_A_n": 0.000237048,
        "a_0_p": 0.548528,
        "a_A_p": 0.000586382
    }
}

==> anc/KDUQDemocratic/202/modelErrors.json <==
{
    "ECS_p": 0.298171,
    "ECS_n": 0.200138,
    "APower_p": 0.388618,
    "APower_n": 0.244131,
    "RCS_p": 0.0110032,
    "TCS_n": 0.0260084
}

==> anc/KDUQDemocratic/202/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2487,
        "V1_asymm": 10.0991,
        "V1_A": 0.0413027,
        "V2_0_n": 0.00725355,
        "V2_A_n": 8.26134e-06,
        "V3_0_n": 1.9568e-05,
        "V3_A_n": 4.50989e-08,
        "V2_0_p": 0.00830708,
        "V2_A_p": -4.38821e-06,
        "V3_0_p": 2.86868e-05,
        "V3_A_p": 8.26129e-10,
        "V4_0": 1.52732e-08,
        "r_0": 1.28024,
        "r_A": 0.338006,
        "a_0": 0.674658,
        "a_A": -0.000215536
    },
    "KDCoulomb": {
        "r_C_0": 1.24994,
        "r_C_A": 0.655982,
        "r_C_A2": 9.20623
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.79179,
        "V1_A": 0.00902678,
        "V2_0": 0.00914438,
        "r_0": 1.13386,
        "r_A": 0.447627,
        "a_0": 0.585901
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.57068,
        "W2_0": 87.1769
    },
    "KDImagVolume": {
        "W1_0_n": 23.012,
        "W1_A_n": -0.0176285,
        "W1_0_p": 22.0852,
        "W1_A_p": -0.0159786,
        "W2_0": 119.003,
        "W2_A": -0.173223
    },
    "KDImagSurface": {
        "D1_0": 16.3975,
        "D1_asymm": 13.4677,
        "D2_0": 0.0251389,
        "D2_A": -0.0118237,
        "D2_A2": -3.26683,
        "D2_A3": 536.923,
        "D3_0": 12.5047,
        "r_0": 1.32493,
        "r_A": 0.00969128,
        "a_0_n": 0.548513,
        "a_A_n": 0.000167257,
        "a_0_p": 0.545635,
        "a_A_p": 0.000872376
    }
}

==> anc/KDUQDemocratic/203/modelErrors.json <==
{
    "ECS_p": 0.392304,
    "ECS_n": 0.204906,
    "APower_p": 0.34766,
    "APower_n": 0.0786586,
    "RCS_p": 0.00555149,
    "TCS_n": 0.0200935
}

==> anc/KDUQDemocratic/203/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.0851,
        "V1_asymm": 12.5641,
        "V1_A": 0.0130867,
        "V2_0_n": 0.00551241,
        "V2_A_n": -3.50767e-06,
        "V3_0_n": 2.46052e-06,
        "V3_A_n": -1.97973e-09,
        "V2_0_p": 0.00657239,
        "V2_A_p": 2.88177e-06,
        "V3_0_p": 1.01271e-05,
        "V3_A_p": 8.64361e-09,
        "V4_0": -3.26031e-08,
        "r_0": 1.25505,
        "r_A": 0.264508,
        "a_0": 0.692957,
        "a_A": -5.31952e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.05488,
        "r_C_A": 1.50992,
        "r_C_A2": 2.54298
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.50831,
        "V1_A": 0.0111503,
        "V2_0": 0.0104365,
        "r_0": 1.24126,
        "r_A": 0.622229,
        "a_0": 0.576533
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.87042,
        "W2_0": 257.729
    },
    "KDImagVolume": {
        "W1_0_n": 19.0387,
        "W1_A_n": -0.00265458,
        "W1_0_p": 19.6113,
        "W1_A_p": -0.0396033,
        "W2_0": 134.551,
        "W2_A": -0.259572
    },
    "KDImagSurface": {
        "D1_0": 9.45555,
        "D1_asymm": 7.72481,
        "D2_0": -0.00060229,
        "D2_A": 0.0125258,
        "D2_A2": 4.96803,
        "D2_A3": 467.662,
        "D3_0": 6.17687,
        "r_0": 1.40221,
        "r_A": 0.0333855,
        "a_0_n": 0.576521,
        "a_A_n": -0.000207039,
        "a_0_p": 0.500604,
        "a_A_p": 0.00204288
    }
}

==> anc/KDUQDemocratic/204/modelErrors.json <==
{
    "ECS_p": 0.252787,
    "ECS_n": 0.185036,
    "APower_p": 0.292338,
    "APower_n": 0.118962,
    "RCS_p": 0.00674868,
    "TCS_n": 0.0241288
}

==> anc/KDUQDemocratic/204/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3533,
        "V1_asymm": 17.6608,
        "V1_A": 0.0131908,
        "V2_0_n": 0.00624852,
        "V2_A_n": 6.00906e-06,
        "V3_0_n": 1.07866e-05,
        "V3_A_n": 4.56094e-08,
        "V2_0_p": 0.00705513,
        "V2_A_p": 2.38134e-07,
        "V3_0_p": 1.31089e-05,
        "V3_A_p": 3.41386e-08,
        "V4_0": -1.5403e-08,
        "r_0": 1.23062,
        "r_A": 0.189212,
        "a_0": 0.66121,
        "a_A": -0.000252344
    },
    "KDCoulomb": {
        "r_C_0": 1.1923,
        "r_C_A": 0.290527,
        "r_C_A2": -0.16279
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.22162,
        "V1_A": -0.00390794,
        "V2_0": 0.00541251,
        "r_0": 1.2359,
        "r_A": 0.91358,
        "a_0": 0.624292
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.29448,
        "W2_0": 212.949
    },
    "KDImagVolume": {
        "W1_0_n": 16.0418,
        "W1_A_n": 0.0496744,
        "W1_0_p": 15.9023,
        "W1_A_p": 0.0802606,
        "W2_0": 98.7332,
        "W2_A": 0.211996
    },
    "KDImagSurface": {
        "D1_0": 23.9658,
        "D1_asymm": 32.6517,
        "D2_0": 0.0118093,
        "D2_A": 0.0206995,
        "D2_A2": 12.8077,
        "D2_A3": 237.401,
        "D3_0": 18.1141,
        "r_0": 1.47597,
        "r_A": 0.0481774,
        "a_0_n": 0.528168,
        "a_A_n": -0.0012839,
        "a_0_p": 0.501834,
        "a_A_p": 0.00180796
    }
}

==> anc/KDUQDemocratic/205/modelErrors.json <==
{
    "ECS_p": 0.266193,
    "ECS_n": 0.210681,
    "APower_p": 0.373446,
    "APower_n": 0.361577,
    "RCS_p": 0.00276213,
    "TCS_n": 0.035163
}

==> anc/KDUQDemocratic/205/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9666,
        "V1_asymm": 16.5328,
        "V1_A": 0.016425,
        "V2_0_n": 0.00632296,
        "V2_A_n": 1.03253e-06,
        "V3_0_n": 1.72486e-05,
        "V3_A_n": 8.38734e-09,
        "V2_0_p": 0.007349,
        "V2_A_p": 2.50075e-06,
        "V3_0_p": 2.72126e-05,
        "V3_A_p": -1.15722e-08,
        "V4_0": 2.86519e-08,
        "r_0": 1.26264,
        "r_A": 0.346658,
        "a_0": 0.67013,
        "a_A": -0.000143365
    },
    "KDCoulomb": {
        "r_C_0": 1.28827,
        "r_C_A": 1.50697,
        "r_C_A2": 0.162504
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.12042,
        "V1_A": -0.0027354,
        "V2_0": 0.0060026,
        "r_0": 1.27158,
        "r_A": 1.05218,
        "a_0": 0.607718
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.72851,
        "W2_0": 161.949
    },
    "KDImagVolume": {
        "W1_0_n": 20.9967,
        "W1_A_n": 0.00754407,
        "W1_0_p": 20.8523,
        "W1_A_p": 0.0656998,
        "W2_0": 123.103,
        "W2_A": -0.0930071
    },
    "KDImagSurface": {
        "D1_0": 21.6748,
        "D1_asymm": 7.6432,
        "D2_0": 0.0340988,
        "D2_A": -0.0087418,
        "D2_A2": 7.18589,
        "D2_A3": 139.309,
        "D3_0": 18.6517,
        "r_0": 1.56413,
        "r_A": 0.0665597,
        "a_0_n": 0.492498,
        "a_A_n": -0.000630571,
        "a_0_p": 0.463087,
        "a_A_p": 0.00161315
    }
}

==> anc/KDUQDemocratic/206/modelErrors.json <==
{
    "ECS_p": 0.173276,
    "ECS_n": 0.254719,
    "APower_p": 0.258429,
    "APower_n": 0.266256,
    "RCS_p": 0.0138575,
    "TCS_n": 0.0246296
}

==> anc/KDUQDemocratic/206/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5379,
        "V1_asymm": 14.0929,
        "V1_A": 0.0355024,
        "V2_0_n": 0.0075311,
        "V2_A_n": 8.22515e-06,
        "V3_0_n": 1.90182e-05,
        "V3_A_n": 5.93112e-08,
        "V2_0_p": 0.00735303,
        "V2_A_p": -1.08436e-06,
        "V3_0_p": 1.83048e-05,
        "V3_A_p": -2.7717e-08,
        "V4_0": -5.00861e-10,
        "r_0": 1.26833,
        "r_A": 0.21886,
        "a_0": 0.656129,
        "a_A": -0.000130402
    },
    "KDCoulomb": {
        "r_C_0": 1.24156,
        "r_C_A": 0.924756,
        "r_C_A2": 11.8213
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.78703,
        "V1_A": 0.0012294,
        "V2_0": 0.00276475,
        "r_0": 1.20272,
        "r_A": 0.738077,
        "a_0": 0.638494
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.68025,
        "W2_0": 267.699
    },
    "KDImagVolume": {
        "W1_0_n": 16.0074,
        "W1_A_n": 0.0290971,
        "W1_0_p": 12.9357,
        "W1_A_p": 0.0378887,
        "W2_0": 134.409,
        "W2_A": -0.114197
    },
    "KDImagSurface": {
        "D1_0": 13.6898,
        "D1_asymm": 1.63324,
        "D2_0": -0.0256465,
        "D2_A": 0.0421478,
        "D2_A2": 9.15264,
        "D2_A3": 391.019,
        "D3_0": 13.625,
        "r_0": 1.27765,
        "r_A": 0.00359669,
        "a_0_n": 0.604608,
        "a_A_n": 1.73381e-05,
        "a_0_p": 0.543353,
        "a_A_p": 0.000778671
    }
}

==> anc/KDUQDemocratic/207/modelErrors.json <==
{
    "ECS_p": 0.295406,
    "ECS_n": 0.234465,
    "APower_p": 0.354041,
    "APower_n": 0.19749,
    "RCS_p": 0.0110849,
    "TCS_n": 0.0210536
}

==> anc/KDUQDemocratic/207/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.1036,
        "V1_asymm": 18.492,
        "V1_A": 0.0246878,
        "V2_0_n": 0.00539709,
        "V2_A_n": -2.50765e-06,
        "V3_0_n": 1.58974e-06,
        "V3_A_n": -1.01518e-08,
        "V2_0_p": 0.0074151,
        "V2_A_p": 2.67798e-06,
        "V3_0_p": 1.31205e-05,
        "V3_A_p": 4.36679e-09,
        "V4_0": -2.30574e-08,
        "r_0": 1.2303,
        "r_A": 0.220051,
        "a_0": 0.664967,
        "a_A": -0.000526958
    },
    "KDCoulomb": {
        "r_C_0": 1.18189,
        "r_C_A": 0.174551,
        "r_C_A2": 15.0782
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.98817,
        "V1_A": 0.0193352,
        "V2_0": 0.00413492,
        "r_0": 1.2732,
        "r_A": 0.996821,
        "a_0": 0.588888
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.73017,
        "W2_0": 137.411
    },
    "KDImagVolume": {
        "W1_0_n": 22.8793,
        "W1_A_n": 0.00434026,
        "W1_0_p": 11.7278,
        "W1_A_p": 0.189664,
        "W2_0": 116.741,
        "W2_A": 0.162941
    },
    "KDImagSurface": {
        "D1_0": 26.7806,
        "D1_asymm": 30.4282,
        "D2_0": 0.0278661,
        "D2_A": 0.0051684,
        "D2_A2": 12.2628,
        "D2_A3": 295.813,
        "D3_0": 17.0573,
        "r_0": 1.29268,
        "r_A": 0.00467887,
        "a_0_n": 0.527751,
        "a_A_n": -0.000507687,
        "a_0_p": 0.521006,
        "a_A_p": 0.000975792
    }
}

==> anc/KDUQDemocratic/208/modelErrors.json <==
{
    "ECS_p": 0.264102,
    "ECS_n": 0.148241,
    "APower_p": 0.395247,
    "APower_n": 0.275561,
    "RCS_p": 0.00852297,
    "TCS_n": 0.034297
}

==> anc/KDUQDemocratic/208/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2708,
        "V1_asymm": 12.7667,
        "V1_A": 0.0398329,
        "V2_0_n": 0.00689628,
        "V2_A_n": 1.72887e-05,
        "V3_0_n": 8.60591e-06,
        "V3_A_n": 8.9211e-08,
        "V2_0_p": 0.00792332,
        "V2_A_p": -4.06718e-07,
        "V3_0_p": 1.60247e-05,
        "V3_A_p": 2.11183e-09,
        "V4_0": -2.29996e-08,
        "r_0": 1.24802,
        "r_A": 0.209478,
        "a_0": 0.658662,
        "a_A": -0.000295677
    },
    "KDCoulomb": {
        "r_C_0": 1.25137,
        "r_C_A": 1.87272,
        "r_C_A2": 38.1853
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.91469,
        "V1_A": 0.00774263,
        "V2_0": 0.00350214,
        "r_0": 1.1894,
        "r_A": 0.81961,
        "a_0": 0.612893
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.51399,
        "W2_0": 209.794
    },
    "KDImagVolume": {
        "W1_0_n": 18.6923,
        "W1_A_n": -0.0058068,
        "W1_0_p": 17.8994,
        "W1_A_p": 0.0274879,
        "W2_0": 75.3061,
        "W2_A": 0.0240709
    },
    "KDImagSurface": {
        "D1_0": 18.977,
        "D1_asymm": 11.9836,
        "D2_0": 0.0585774,
        "D2_A": -0.028959,
        "D2_A2": 5.12485,
        "D2_A3": 254.073,
        "D3_0": 14.6751,
        "r_0": 1.33719,
        "r_A": 0.0101125,
        "a_0_n": 0.54415,
        "a_A_n": 7.5067e-05,
        "a_0_p": 0.509583,
        "a_A_p": 0.00167921
    }
}

==> anc/KDUQDemocratic/209/modelErrors.json <==
{
    "ECS_p": 0.232395,
    "ECS_n": 0.172935,
    "APower_p": 0.332116,
    "APower_n": 0.408542,
    "RCS_p": 0.00256374,
    "TCS_n": 0.02768
}

==> anc/KDUQDemocratic/209/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.2257,
        "V1_asymm": 11.3052,
        "V1_A": 0.0414933,
        "V2_0_n": 0.00748155,
        "V2_A_n": 9.73451e-06,
        "V3_0_n": 1.64704e-05,
        "V3_A_n": 5.1254e-08,
        "V2_0_p": 0.00768987,
        "V2_A_p": -3.62928e-06,
        "V3_0_p": 2.33655e-05,
        "V3_A_p": -5.46428e-08,
        "V4_0": 7.6336e-11,
        "r_0": 1.28675,
        "r_A": 0.447897,
        "a_0": 0.700749,
        "a_A": 8.58347e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.37328,
        "r_C_A": 1.91975,
        "r_C_A2": 7.93133
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.71546,
        "V1_A": 0.0220341,
        "V2_0": 0.00429062,
        "r_0": 1.15024,
        "r_A": 0.536247,
        "a_0": 0.57746
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.03896,
        "W2_0": 250.472
    },
    "KDImagVolume": {
        "W1_0_n": 28.0605,
        "W1_A_n": -0.0245441,
        "W1_0_p": 24.7024,
        "W1_A_p": 0.068449,
        "W2_0": 152.42,
        "W2_A": -0.0795505
    },
    "KDImagSurface": {
        "D1_0": 11.3916,
        "D1_asymm": 7.34152,
        "D2_0": -0.0162589,
        "D2_A": 0.0310827,
        "D2_A2": 7.76244,
        "D2_A3": 475.371,
        "D3_0": 9.61337,
        "r_0": 1.30862,
        "r_A": 0.0172882,
        "a_0_n": 0.544893,
        "a_A_n": -0.000575306,
        "a_0_p": 0.564205,
        "a_A_p": 0.000980571
    }
}

==> anc/KDUQDemocratic/21/modelErrors.json <==
{
    "ECS_p": 0.379671,
    "ECS_n": 0.192165,
    "APower_p": 0.3229,
    "APower_n": 0.122713,
    "RCS_p": 0.0177089,
    "TCS_n": 0.0257441
}

==> anc/KDUQDemocratic/21/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.3965,
        "V1_asymm": 18.5764,
        "V1_A": 0.0313908,
        "V2_0_n": 0.00676383,
        "V2_A_n": -1.74201e-06,
        "V3_0_n": 1.53634e-05,
        "V3_A_n": -1.85297e-09,
        "V2_0_p": 0.00960107,
        "V2_A_p": -7.97046e-06,
        "V3_0_p": 3.12649e-05,
        "V3_A_p": -5.51179e-08,
        "V4_0": 5.70032e-09,
        "r_0": 1.27658,
        "r_A": 0.375073,
        "a_0": 0.700361,
        "a_A": 8.62631e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.29955,
        "r_C_A": -0.301834,
        "r_C_A2": 7.9176
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.0456,
        "V1_A": 0.0110243,
        "V2_0": 0.00475574,
        "r_0": 1.26943,
        "r_A": 0.897315,
        "a_0": 0.620502
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.49182,
        "W2_0": 304.362
    },
    "KDImagVolume": {
        "W1_0_n": 20.1687,
        "W1_A_n": -0.000960419,
        "W1_0_p": 15.9498,
        "W1_A_p": 0.0273962,
        "W2_0": 85.9096,
        "W2_A": 0.0276914
    },
    "KDImagSurface": {
        "D1_0": 27.7873,
        "D1_asymm": 26.0629,
        "D2_0": 0.0262126,
        "D2_A": 0.0117899,
        "D2_A2": 9.91906,
        "D2_A3": 277.436,
        "D3_0": 20.3319,
        "r_0": 1.40309,
        "r_A": 0.0190887,
        "a_0_n": 0.533304,
        "a_A_n": -0.000318772,
        "a_0_p": 0.51282,
        "a_A_p": 0.00129464
    }
}

==> anc/KDUQDemocratic/210/modelErrors.json <==
{
    "ECS_p": 0.216982,
    "ECS_n": 0.239445,
    "APower_p": 0.433197,
    "APower_n": 0.381188,
    "RCS_p": 0.0267546,
    "TCS_n": 0.0158456
}

==> anc/KDUQDemocratic/210/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.9065,
        "V1_asymm": 13.2492,
        "V1_A": 0.0349483,
        "V2_0_n": 0.00579489,
        "V2_A_n": 1.10392e-06,
        "V3_0_n": 7.11141e-06,
        "V3_A_n": 1.73846e-08,
        "V2_0_p": 0.00692169,
        "V2_A_p": 1.11909e-07,
        "V3_0_p": 1.13938e-05,
        "V3_A_p": 1.9324e-08,
        "V4_0": -9.47186e-09,
        "r_0": 1.28462,
        "r_A": 0.47108,
        "a_0": 0.708688,
        "a_A": -0.000160773
    },
    "KDCoulomb": {
        "r_C_0": 1.43389,
        "r_C_A": 0.139692,
        "r_C_A2": 19.9495
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.72076,
        "V1_A": -0.00205284,
        "V2_0": 0.00296633,
        "r_0": 1.1941,
        "r_A": 0.627195,
        "a_0": 0.56788
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.23441,
        "W2_0": 225.729
    },
    "KDImagVolume": {
        "W1_0_n": 22.2091,
        "W1_A_n": 0.0134919,
        "W1_0_p": 15.9484,
        "W1_A_p": 0.0638103,
        "W2_0": 112.076,
        "W2_A": 0.051139
    },
    "KDImagSurface": {
        "D1_0": 14.9721,
        "D1_asymm": 16.0867,
        "D2_0": 0.0248233,
        "D2_A": -0.000688567,
        "D2_A2": 4.60409,
        "D2_A3": 324.824,
        "D3_0": 10.7021,
        "r_0": 1.34851,
        "r_A": 0.0150077,
        "a_0_n": 0.534984,
        "a_A_n": -0.00033066,
        "a_0_p": 0.514379,
        "a_A_p": 0.000928813
    }
}

==> anc/KDUQDemocratic/211/modelErrors.json <==
{
    "ECS_p": 0.271648,
    "ECS_n": 0.180479,
    "APower_p": 0.349627,
    "APower_n": 0.189868,
    "RCS_p": 0.0143533,
    "TCS_n": 0.025405
}

==> anc/KDUQDemocratic/211/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1054,
        "V1_asymm": 12.6399,
        "V1_A": 0.02928,
        "V2_0_n": 0.00562714,
        "V2_A_n": 4.89557e-06,
        "V3_0_n": 1.77611e-06,
        "V3_A_n": 3.39908e-08,
        "V2_0_p": 0.0055008,
        "V2_A_p": 8.40873e-06,
        "V3_0_p": 1.6671e-06,
        "V3_A_p": 4.04022e-08,
        "V4_0": -3.1705e-08,
        "r_0": 1.28822,
        "r_A": 0.450758,
        "a_0": 0.730611,
        "a_A": 0.000115973
    },
    "KDCoulomb": {
        "r_C_0": 1.14076,
        "r_C_A": 1.598,
        "r_C_A2": 30.7039
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.2727,
        "V1_A": -0.00185902,
        "V2_0": 0.00721656,
        "r_0": 1.15054,
        "r_A": 0.401002,
        "a_0": 0.555586
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.45153,
        "W2_0": 279.152
    },
    "KDImagVolume": {
        "W1_0_n": 18.7847,
        "W1_A_n": 0.0162622,
        "W1_0_p": 15.4352,
        "W1_A_p": 0.0375001,
        "W2_0": 87.8252,
        "W2_A": 0.00101721
    },
    "KDImagSurface": {
        "D1_0": 17.579,
        "D1_asymm": 7.0342,
        "D2_0": 0.00947195,
        "D2_A": 0.0166813,
        "D2_A2": 1.16913,
        "D2_A3": 209.31,
        "D3_0": 13.4465,
        "r_0": 1.31069,
        "r_A": 0.00690826,
        "a_0_n": 0.570374,
        "a_A_n": 0.000457383,
        "a_0_p": 0.507086,
        "a_A_p": 0.00125073
    }
}

==> anc/KDUQDemocratic/212/modelErrors.json <==
{
    "ECS_p": 0.291618,
    "ECS_n": 0.199988,
    "APower_p": 0.396076,
    "APower_n": 0.214435,
    "RCS_p": 0.0209726,
    "TCS_n": 0.0224034
}

==> anc/KDUQDemocratic/212/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.8935,
        "V1_asymm": 13.7042,
        "V1_A": 0.017271,
        "V2_0_n": 0.00647901,
        "V2_A_n": 7.52952e-06,
        "V3_0_n": 8.96851e-06,
        "V3_A_n": 3.76252e-08,
        "V2_0_p": 0.00750517,
        "V2_A_p": 5.99119e-06,
        "V3_0_p": 1.31642e-05,
        "V3_A_p": 6.35355e-08,
        "V4_0": -3.16672e-09,
        "r_0": 1.30143,
        "r_A": 0.332335,
        "a_0": 0.700578,
        "a_A": 0.000449786
    },
    "KDCoulomb": {
        "r_C_0": 1.22773,
        "r_C_A": 1.26083,
        "r_C_A2": 25.7966
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.65935,
        "V1_A": 0.00847511,
        "V2_0": 0.00412208,
        "r_0": 1.19236,
        "r_A": 0.521712,
        "a_0": 0.650268
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.36066,
        "W2_0": 311.145
    },
    "KDImagVolume": {
        "W1_0_n": 18.547,
        "W1_A_n": -0.00169885,
        "W1_0_p": 9.53383,
        "W1_A_p": 0.0405407,
        "W2_0": 77.3249,
        "W2_A": -0.0710203
    },
    "KDImagSurface": {
        "D1_0": 20.1001,
        "D1_asymm": 22.9318,
        "D2_0": 0.0451155,
        "D2_A": -0.010235,
        "D2_A2": 11.2747,
        "D2_A3": 548.431,
        "D3_0": 11.1178,
        "r_0": 1.3233,
        "r_A": 0.0213271,
        "a_0_n": 0.53762,
        "a_A_n": 0.000130936,
        "a_0_p": 0.556817,
        "a_A_p": 0.000923356
    }
}

==> anc/KDUQDemocratic/213/modelErrors.json <==
{
    "ECS_p": 0.356324,
    "ECS_n": 0.207245,
    "APower_p": 0.355032,
    "APower_n": 0.182334,
    "RCS_p": 0.0291174,
    "TCS_n": 0.0342503
}

==> anc/KDUQDemocratic/213/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4792,
        "V1_asymm": 1.97025,
        "V1_A": 0.0470035,
        "V2_0_n": 0.00529886,
        "V2_A_n": -7.72143e-07,
        "V3_0_n": 2.0324e-06,
        "V3_A_n": 3.02653e-09,
        "V2_0_p": 0.00610198,
        "V2_A_p": -3.81618e-06,
        "V3_0_p": 8.29963e-06,
        "V3_A_p": -2.48431e-08,
        "V4_0": -2.31818e-08,
        "r_0": 1.34333,
        "r_A": 0.623781,
        "a_0": 0.705016,
        "a_A": 0.000551175
    },
    "KDCoulomb": {
        "r_C_0": 1.12581,
        "r_C_A": 1.33482,
        "r_C_A2": -2.64635
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.51367,
        "V1_A": -0.00271556,
        "V2_0": 0.00490467,
        "r_0": 1.25193,
        "r_A": 0.870852,
        "a_0": 0.645275
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.74482,
        "W2_0": 275.733
    },
    "KDImagVolume": {
        "W1_0_n": 22.9009,
        "W1_A_n": 0.00621141,
        "W1_0_p": 19.018,
        "W1_A_p": 0.0105221,
        "W2_0": 86.2659,
        "W2_A": 0.273995
    },
    "KDImagSurface": {
        "D1_0": 17.0201,
        "D1_asymm": 5.97316,
        "D2_0": -0.0350661,
        "D2_A": 0.0623081,
        "D2_A2": 10.4102,
        "D2_A3": 363.513,
        "D3_0": 13.8032,
        "r_0": 1.41567,
        "r_A": 0.0338093,
        "a_0_n": 0.505502,
        "a_A_n": -0.000677868,
        "a_0_p": 0.445445,
        "a_A_p": 0.00264921
    }
}

==> anc/KDUQDemocratic/214/modelErrors.json <==
{
    "ECS_p": 0.265165,
    "ECS_n": 0.173382,
    "APower_p": 0.578322,
    "APower_n": 0.23824,
    "RCS_p": 0.0164332,
    "TCS_n": 0.0230679
}

==> anc/KDUQDemocratic/214/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.561,
        "V1_asymm": 8.53448,
        "V1_A": 0.0364016,
        "V2_0_n": 0.00648298,
        "V2_A_n": 8.10864e-06,
        "V3_0_n": 9.24747e-06,
        "V3_A_n": 6.1997e-08,
        "V2_0_p": 0.00504247,
        "V2_A_p": 5.45128e-06,
        "V3_0_p": -6.31167e-06,
        "V3_A_p": 7.23898e-08,
        "V4_0": -2.37462e-08,
        "r_0": 1.28923,
        "r_A": 0.441764,
        "a_0": 0.718317,
        "a_A": 7.90527e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.10883,
        "r_C_A": 0.649543,
        "r_C_A2": 3.00003
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.11693,
        "V1_A": -0.003893,
        "V2_0": 0.00523312,
        "r_0": 1.14879,
        "r_A": 0.191578,
        "a_0": 0.557239
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.909974,
        "W2_0": 301.738
    },
    "KDImagVolume": {
        "W1_0_n": 15.9004,
        "W1_A_n": 0.056147,
        "W1_0_p": 16.0716,
        "W1_A_p": 0.0686152,
        "W2_0": 102.569,
        "W2_A": 0.238896
    },
    "KDImagSurface": {
        "D1_0": 14.3455,
        "D1_asymm": 0.933417,
        "D2_0": -0.0339231,
        "D2_A": 0.0522956,
        "D2_A2": 2.1604,
        "D2_A3": 329.885,
        "D3_0": 11.4747,
        "r_0": 1.322,
        "r_A": 0.00611281,
        "a_0_n": 0.528833,
        "a_A_n": 0.00017548,
        "a_0_p": 0.427643,
        "a_A_p": 0.00166661
    }
}

==> anc/KDUQDemocratic/215/modelErrors.json <==
{
    "ECS_p": 0.225573,
    "ECS_n": 0.188194,
    "APower_p": 0.35146,
    "APower_n": 0.279801,
    "RCS_p": 0.000300593,
    "TCS_n": 0.0271497
}

==> anc/KDUQDemocratic/215/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.8678,
        "V1_asymm": 9.72908,
        "V1_A": 0.053509,
        "V2_0_n": 0.00759488,
        "V2_A_n": 3.4833e-06,
        "V3_0_n": 2.33509e-05,
        "V3_A_n": 3.21318e-08,
        "V2_0_p": 0.00841685,
        "V2_A_p": -6.88936e-06,
        "V3_0_p": 2.80277e-05,
        "V3_A_p": -5.62701e-08,
        "V4_0": 2.12124e-08,
        "r_0": 1.3066,
        "r_A": 0.5654,
        "a_0": 0.658881,
        "a_A": -0.000169829
    },
    "KDCoulomb": {
        "r_C_0": 1.28143,
        "r_C_A": 1.22567,
        "r_C_A2": -6.47127
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.39322,
        "V1_A": 0.00361813,
        "V2_0": 0.00502607,
        "r_0": 1.15381,
        "r_A": 0.430282,
        "a_0": 0.561553
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.88308,
        "W2_0": 82.2268
    },
    "KDImagVolume": {
        "W1_0_n": 21.0796,
        "W1_A_n": 0.0256187,
        "W1_0_p": 19.3802,
        "W1_A_p": 0.0673988,
        "W2_0": 108.814,
        "W2_A": 0.208695
    },
    "KDImagSurface": {
        "D1_0": 10.6993,
        "D1_asymm": 5.1576,
        "D2_0": 0.063183,
        "D2_A": -0.0493965,
        "D2_A2": 8.07844,
        "D2_A3": 388.631,
        "D3_0": 14.0558,
        "r_0": 1.32565,
        "r_A": 0.0105383,
        "a_0_n": 0.698817,
        "a_A_n": 0.000390724,
        "a_0_p": 0.513734,
        "a_A_p": 0.00208268
    }
}

==> anc/KDUQDemocratic/216/modelErrors.json <==
{
    "ECS_p": 0.314738,
    "ECS_n": 0.235283,
    "APower_p": 0.206298,
    "APower_n": 0.369061,
    "RCS_p": 0.0157787,
    "TCS_n": 0.032653
}

==> anc/KDUQDemocratic/216/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.6589,
        "V1_asymm": 17.7349,
        "V1_A": 0.0215116,
        "V2_0_n": 0.00554354,
        "V2_A_n": 3.32027e-06,
        "V3_0_n": -3.20859e-06,
        "V3_A_n": 9.9978e-09,
        "V2_0_p": 0.00540742,
        "V2_A_p": 8.95262e-06,
        "V3_0_p": 3.67323e-06,
        "V3_A_p": 3.61634e-08,
        "V4_0": -3.61842e-08,
        "r_0": 1.26499,
        "r_A": 0.328622,
        "a_0": 0.727843,
        "a_A": 0.000269303
    },
    "KDCoulomb": {
        "r_C_0": 1.15637,
        "r_C_A": 0.429776,
        "r_C_A2": 6.19482
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.95485,
        "V1_A": 0.0188464,
        "V2_0": 0.00615892,
        "r_0": 1.2075,
        "r_A": 0.707045,
        "a_0": 0.554663
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.46137,
        "W2_0": 208.018
    },
    "KDImagVolume": {
        "W1_0_n": 20.0468,
        "W1_A_n": 0.02419,
        "W1_0_p": 15.9421,
        "W1_A_p": 0.0395285,
        "W2_0": 77.1172,
        "W2_A": 0.0553517
    },
    "KDImagSurface": {
        "D1_0": 18.8121,
        "D1_asymm": 32.4766,
        "D2_0": -0.00415771,
        "D2_A": 0.0344077,
        "D2_A2": 6.59134,
        "D2_A3": 229.248,
        "D3_0": 12.5771,
        "r_0": 1.33251,
        "r_A": 0.0152812,
        "a_0_n": 0.514802,
        "a_A_n": -0.000535658,
        "a_0_p": 0.504194,
        "a_A_p": 0.00117226
    }
}

==> anc/KDUQDemocratic/217/modelErrors.json <==
{
    "ECS_p": 0.403959,
    "ECS_n": 0.215603,
    "APower_p": 0.434676,
    "APower_n": 0.31278,
    "RCS_p": 0.0259074,
    "TCS_n": 0.0285153
}

==> anc/KDUQDemocratic/217/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2679,
        "V1_asymm": 4.05284,
        "V1_A": 0.0535687,
        "V2_0_n": 0.0046749,
        "V2_A_n": -6.57079e-06,
        "V3_0_n": 1.38723e-06,
        "V3_A_n": -1.46279e-08,
        "V2_0_p": 0.00514596,
        "V2_A_p": 3.12029e-06,
        "V3_0_p": 7.88439e-06,
        "V3_A_p": -3.79455e-08,
        "V4_0": -1.60435e-08,
        "r_0": 1.34679,
        "r_A": 0.655036,
        "a_0": 0.693367,
        "a_A": -2.23578e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.11955,
        "r_C_A": -1.96296,
        "r_C_A2": 8.5908
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.84347,
        "V1_A": -0.00410842,
        "V2_0": 0.0141603,
        "r_0": 1.16785,
        "r_A": 0.468749,
        "a_0": 0.561914
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.60301,
        "W2_0": 273.36
    },
    "KDImagVolume": {
        "W1_0_n": 22.5769,
        "W1_A_n": 0.00010115,
        "W1_0_p": 12.7657,
        "W1_A_p": 0.103394,
        "W2_0": 97.6107,
        "W2_A": 0.0927747
    },
    "KDImagSurface": {
        "D1_0": 19.5802,
        "D1_asymm": 0.9156,
        "D2_0": 0.028957,
        "D2_A": 0.00516524,
        "D2_A2": 12.2648,
        "D2_A3": 62.4325,
        "D3_0": 13.7622,
        "r_0": 1.37905,
        "r_A": 0.030206,
        "a_0_n": 0.527096,
        "a_A_n": -5.55678e-05,
        "a_0_p": 0.542764,
        "a_A_p": 0.00242791
    }
}

==> anc/KDUQDemocratic/218/modelErrors.json <==
{
    "ECS_p": 0.251077,
    "ECS_n": 0.197167,
    "APower_p": 0.382437,
    "APower_n": 0.189192,
    "RCS_p": 0.0156343,
    "TCS_n": 0.0285653
}

==> anc/KDUQDemocratic/218/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.4661,
        "V1_asymm": 14.7476,
        "V1_A": 0.0279751,
        "V2_0_n": 0.00672517,
        "V2_A_n": -3.25243e-06,
        "V3_0_n": 1.47315e-05,
        "V3_A_n": -2.59938e-08,
        "V2_0_p": 0.00773931,
        "V2_A_p": -2.82813e-06,
        "V3_0_p": 2.2713e-05,
        "V3_A_p": -2.00682e-08,
        "V4_0": 1.44431e-08,
        "r_0": 1.25067,
        "r_A": 0.310414,
        "a_0": 0.683906,
        "a_A": -4.29896e-05
    },
    "KDCoulomb": {
        "r_C_0": 0.961601,
        "r_C_A": 0.695722,
        "r_C_A2": 22.9833
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.24687,
        "V1_A": 0.00587346,
        "V2_0": 0.00739641,
        "r_0": 1.16868,
        "r_A": 0.611369,
        "a_0": 0.612847
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.11238,
        "W2_0": 119.569
    },
    "KDImagVolume": {
        "W1_0_n": 28.0027,
        "W1_A_n": -0.00621607,
        "W1_0_p": 20.9239,
        "W1_A_p": 0.120723,
        "W2_0": 143.2,
        "W2_A": 0.0472875
    },
    "KDImagSurface": {
        "D1_0": 15.5494,
        "D1_asymm": 3.84649,
        "D2_0": 0.0296328,
        "D2_A": -0.0106068,
        "D2_A2": -0.129863,
        "D2_A3": -92.2821,
        "D3_0": 15.2273,
        "r_0": 1.34279,
        "r_A": 0.0105981,
        "a_0_n": 0.549848,
        "a_A_n": -0.000309546,
        "a_0_p": 0.480475,
        "a_A_p": 0.000903482
    }
}

==> anc/KDUQDemocratic/219/modelErrors.json <==
{
    "ECS_p": 0.372212,
    "ECS_n": 0.181068,
    "APower_p": 0.44095,
    "APower_n": 0.169487,
    "RCS_p": 0.0157387,
    "TCS_n": 0.0264893
}

==> anc/KDUQDemocratic/219/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0617,
        "V1_asymm": 10.0415,
        "V1_A": 0.0323321,
        "V2_0_n": 0.00621565,
        "V2_A_n": 5.74346e-06,
        "V3_0_n": 6.04583e-06,
        "V3_A_n": 1.83987e-08,
        "V2_0_p": 0.00814028,
        "V2_A_p": -1.05925e-06,
        "V3_0_p": 1.93553e-05,
        "V3_A_p": -2.04438e-09,
        "V4_0": -1.00276e-08,
        "r_0": 1.2743,
        "r_A": 0.339734,
        "a_0": 0.665641,
        "a_A": -9.82512e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.44303,
        "r_C_A": 0.229397,
        "r_C_A2": 21.4278
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.20463,
        "V1_A": 0.0183311,
        "V2_0": 0.00656865,
        "r_0": 1.13387,
        "r_A": 0.341301,
        "a_0": 0.604863
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.38853,
        "W2_0": 251.741
    },
    "KDImagVolume": {
        "W1_0_n": 26.716,
        "W1_A_n": -0.0243725,
        "W1_0_p": 19.0635,
        "W1_A_p": 0.0318004,
        "W2_0": 121.086,
        "W2_A": -0.12028
    },
    "KDImagSurface": {
        "D1_0": 33.3138,
        "D1_asymm": 17.0678,
        "D2_0": 0.0236723,
        "D2_A": 0.0122106,
        "D2_A2": 10.1852,
        "D2_A3": 272.998,
        "D3_0": 22.0613,
        "r_0": 1.38065,
        "r_A": 0.0215824,
        "a_0_n": 0.465045,
        "a_A_n": -0.000569492,
        "a_0_p": 0.443002,
        "a_A_p": 0.00260013
    }
}

==> anc/KDUQDemocratic/22/modelErrors.json <==
{
    "ECS_p": 0.319352,
    "ECS_n": 0.189972,
    "APower_p": 0.367112,
    "APower_n": 0.197076,
    "RCS_p": 0.00970164,
    "TCS_n": 0.0249667
}

==> anc/KDUQDemocratic/22/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.62,
        "V1_asymm": 11.5509,
        "V1_A": 0.0404829,
        "V2_0_n": 0.00718233,
        "V2_A_n": 7.58855e-06,
        "V3_0_n": 1.43727e-05,
        "V3_A_n": 4.11499e-08,
        "V2_0_p": 0.00708875,
        "V2_A_p": 3.17686e-06,
        "V3_0_p": 1.81231e-05,
        "V3_A_p": 9.17303e-10,
        "V4_0": -5.73731e-09,
        "r_0": 1.29037,
        "r_A": 0.326801,
        "a_0": 0.65262,
        "a_A": -0.000114038
    },
    "KDCoulomb": {
        "r_C_0": 1.27161,
        "r_C_A": 0.469186,
        "r_C_A2": 20.6813
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.19563,
        "V1_A": 0.00872118,
        "V2_0": 0.00599111,
        "r_0": 1.19729,
        "r_A": 0.720355,
        "a_0": 0.588727
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.04302,
        "W2_0": 233.762
    },
    "KDImagVolume": {
        "W1_0_n": 21.8075,
        "W1_A_n": 0.0156712,
        "W1_0_p": 15.3293,
        "W1_A_p": 0.118861,
        "W2_0": 91.1141,
        "W2_A": 0.35007
    },
    "KDImagSurface": {
        "D1_0": 14.6769,
        "D1_asymm": -0.141337,
        "D2_0": 0.0203177,
        "D2_A": 0.0131064,
        "D2_A2": 19.1279,
        "D2_A3": -93.683,
        "D3_0": 12.6674,
        "r_0": 1.16759,
        "r_A": -0.0158331,
        "a_0_n": 0.548219,
        "a_A_n": 0.00015991,
        "a_0_p": 0.616355,
        "a_A_p": 0.000730122
    }
}

==> anc/KDUQDemocratic/220/modelErrors.json <==
{
    "ECS_p": 0.188565,
    "ECS_n": 0.181649,
    "APower_p": 0.301637,
    "APower_n": 0.242171,
    "RCS_p": 0.00310874,
    "TCS_n": 0.0268597
}

==> anc/KDUQDemocratic/220/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.2575,
        "V1_asymm": 14.0434,
        "V1_A": 0.0295881,
        "V2_0_n": 0.00697018,
        "V2_A_n": -2.20152e-06,
        "V3_0_n": 1.83854e-05,
        "V3_A_n": -2.06919e-08,
        "V2_0_p": 0.00777723,
        "V2_A_p": -1.62967e-06,
        "V3_0_p": 2.56921e-05,
        "V3_A_p": 5.67095e-09,
        "V4_0": 2.03815e-08,
        "r_0": 1.23527,
        "r_A": 0.2711,
        "a_0": 0.705979,
        "a_A": -0.000114609
    },
    "KDCoulomb": {
        "r_C_0": 1.18829,
        "r_C_A": -0.410838,
        "r_C_A2": 8.07316
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.31962,
        "V1_A": -0.00283497,
        "V2_0": 0.00465392,
        "r_0": 1.2238,
        "r_A": 0.986085,
        "a_0": 0.613489
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.50176,
        "W2_0": 88.8014
    },
    "KDImagVolume": {
        "W1_0_n": 23.7824,
        "W1_A_n": -0.0199749,
        "W1_0_p": 24.6143,
        "W1_A_p": -0.0064873,
        "W2_0": 118.122,
        "W2_A": 0.00636965
    },
    "KDImagSurface": {
        "D1_0": 25.1921,
        "D1_asymm": 13.8434,
        "D2_0": 0.0292493,
        "D2_A": 0.00571009,
        "D2_A2": -3.63073,
        "D2_A3": 349.508,
        "D3_0": 20.0189,
        "r_0": 1.26314,
        "r_A": -0.00307344,
        "a_0_n": 0.504082,
        "a_A_n": -0.000541368,
        "a_0_p": 0.485625,
        "a_A_p": 0.00163996
    }
}

==> anc/KDUQDemocratic/221/modelErrors.json <==
{
    "ECS_p": 0.274902,
    "ECS_n": 0.2653,
    "APower_p": 0.31215,
    "APower_n": 0.111394,
    "RCS_p": 0.0191874,
    "TCS_n": 0.032448
}

==> anc/KDUQDemocratic/221/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.371,
        "V1_asymm": 19.7663,
        "V1_A": 0.0181637,
        "V2_0_n": 0.0067919,
        "V2_A_n": 3.65572e-07,
        "V3_0_n": 1.52356e-05,
        "V3_A_n": -5.90291e-10,
        "V2_0_p": 0.00578407,
        "V2_A_p": 1.03014e-05,
        "V3_0_p": 1.06167e-05,
        "V3_A_p": 5.84153e-08,
        "V4_0": 2.99862e-09,
        "r_0": 1.26342,
        "r_A": 0.361561,
        "a_0": 0.701415,
        "a_A": 7.23507e-05
    },
    "KDCoulomb": {
        "r_C_0": 0.953988,
        "r_C_A": 1.21622,
        "r_C_A2": 26.7809
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.05752,
        "V1_A": 0.0003808,
        "V2_0": 0.00384097,
        "r_0": 1.23736,
        "r_A": 0.879792,
        "a_0": 0.649567
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.19092,
        "W2_0": 174.784
    },
    "KDImagVolume": {
        "W1_0_n": 18.3862,
        "W1_A_n": -0.00214725,
        "W1_0_p": 14.4856,
        "W1_A_p": 0.0369862,
        "W2_0": 77.0969,
        "W2_A": 0.14992
    },
    "KDImagSurface": {
        "D1_0": 13.5606,
        "D1_asymm": 7.25222,
        "D2_0": -0.0270002,
        "D2_A": 0.0461541,
        "D2_A2": 2.6859,
        "D2_A3": 217.579,
        "D3_0": 12.9023,
        "r_0": 1.26753,
        "r_A": 0.00656291,
        "a_0_n": 0.486378,
        "a_A_n": -0.000925883,
        "a_0_p": 0.555031,
        "a_A_p": 0.000550685
    }
}

==> anc/KDUQDemocratic/222/modelErrors.json <==
{
    "ECS_p": 0.221126,
    "ECS_n": 0.168908,
    "APower_p": 0.410774,
    "APower_n": 0.131147,
    "RCS_p": 0.00541239,
    "TCS_n": 0.0205041
}

==> anc/KDUQDemocratic/222/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.6483,
        "V1_asymm": 12.5528,
        "V1_A": 0.0402741,
        "V2_0_n": 0.00672346,
        "V2_A_n": -1.48099e-06,
        "V3_0_n": 1.3114e-05,
        "V3_A_n": -1.5173e-08,
        "V2_0_p": 0.0065252,
        "V2_A_p": 9.82425e-06,
        "V3_0_p": 1.71927e-05,
        "V3_A_p": 5.40978e-08,
        "V4_0": 7.15852e-09,
        "r_0": 1.33899,
        "r_A": 0.613744,
        "a_0": 0.690877,
        "a_A": 0.000224477
    },
    "KDCoulomb": {
        "r_C_0": 1.09427,
        "r_C_A": 0.136643,
        "r_C_A2": -2.15961
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.67195,
        "V1_A": 0.00503773,
        "V2_0": 0.0070279,
        "r_0": 1.27227,
        "r_A": 1.11926,
        "a_0": 0.569529
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.37387,
        "W2_0": 177.832
    },
    "KDImagVolume": {
        "W1_0_n": 27.364,
        "W1_A_n": -0.0236922,
        "W1_0_p": 27.8474,
        "W1_A_p": -0.0170287,
        "W2_0": 151.619,
        "W2_A": -0.0874608
    },
    "KDImagSurface": {
        "D1_0": 13.3999,
        "D1_asymm": 9.22352,
        "D2_0": 0.0185635,
        "D2_A": -0.00134274,
        "D2_A2": 12.4193,
        "D2_A3": 186.842,
        "D3_0": 9.5447,
        "r_0": 1.42166,
        "r_A": 0.038255,
        "a_0_n": 0.518091,
        "a_A_n": -0.000230757,
        "a_0_p": 0.422526,
        "a_A_p": 0.00269182
    }
}

==> anc/KDUQDemocratic/223/modelErrors.json <==
{
    "ECS_p": 0.372612,
    "ECS_n": 0.227142,
    "APower_p": 0.352956,
    "APower_n": 0.299145,
    "RCS_p": 0.0114506,
    "TCS_n": 0.0295628
}

==> anc/KDUQDemocratic/223/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.5754,
        "V1_asymm": 20.0057,
        "V1_A": 0.0345929,
        "V2_0_n": 0.00466765,
        "V2_A_n": 2.97822e-06,
        "V3_0_n": -4.02658e-06,
        "V3_A_n": 1.66376e-08,
        "V2_0_p": 0.00394085,
        "V2_A_p": 1.70719e-05,
        "V3_0_p": -6.31506e-06,
        "V3_A_p": 7.77065e-08,
        "V4_0": -4.03343e-08,
        "r_0": 1.29797,
        "r_A": 0.576106,
        "a_0": 0.685551,
        "a_A": -0.000113133
    },
    "KDCoulomb": {
        "r_C_0": 1.18094,
        "r_C_A": 0.292106,
        "r_C_A2": 15.8346
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.72229,
        "V1_A": 0.0108437,
        "V2_0": 0.00553705,
        "r_0": 1.08137,
        "r_A": 0.397292,
        "a_0": 0.659774
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.99123,
        "W2_0": 127.58
    },
    "KDImagVolume": {
        "W1_0_n": 20.6921,
        "W1_A_n": 0.0116297,
        "W1_0_p": 22.0673,
        "W1_A_p": 0.0867579,
        "W2_0": 85.2911,
        "W2_A": 0.335211
    },
    "KDImagSurface": {
        "D1_0": 23.1324,
        "D1_asymm": 7.9215,
        "D2_0": 0.00446544,
        "D2_A": 0.0258222,
        "D2_A2": 8.34958,
        "D2_A3": 262.808,
        "D3_0": 16.4832,
        "r_0": 1.43132,
        "r_A": 0.0380786,
        "a_0_n": 0.497446,
        "a_A_n": -0.000600808,
        "a_0_p": 0.456651,
        "a_A_p": 0.00194348
    }
}

==> anc/KDUQDemocratic/224/modelErrors.json <==
{
    "ECS_p": 0.440716,
    "ECS_n": 0.20109,
    "APower_p": 0.355703,
    "APower_n": 0.2138,
    "RCS_p": 0.0160006,
    "TCS_n": 0.0234841
}

==> anc/KDUQDemocratic/224/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.5935,
        "V1_asymm": 19.8797,
        "V1_A": 0.0303283,
        "V2_0_n": 0.00680867,
        "V2_A_n": 2.2746e-06,
        "V3_0_n": 1.37836e-05,
        "V3_A_n": 9.6566e-09,
        "V2_0_p": 0.00641391,
        "V2_A_p": 1.52745e-05,
        "V3_0_p": 1.56034e-05,
        "V3_A_p": 1.04426e-07,
        "V4_0": 7.03791e-09,
        "r_0": 1.3366,
        "r_A": 0.609136,
        "a_0": 0.697182,
        "a_A": -4.74512e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.08421,
        "r_C_A": 0.0725103,
        "r_C_A2": 0.330228
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.68786,
        "V1_A": 0.00911245,
        "V2_0": 0.00989406,
        "r_0": 1.23657,
        "r_A": 0.791149,
        "a_0": 0.593467
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.4834,
        "W2_0": 228.34
    },
    "KDImagVolume": {
        "W1_0_n": 23.6983,
        "W1_A_n": -0.0259498,
        "W1_0_p": 17.5718,
        "W1_A_p": -0.00229929,
        "W2_0": 93.7387,
        "W2_A": -0.147685
    },
    "KDImagSurface": {
        "D1_0": 23.5917,
        "D1_asymm": -9.78837,
        "D2_0": 0.0364625,
        "D2_A": -0.00458938,
        "D2_A2": 23.4198,
        "D2_A3": 309.719,
        "D3_0": 18.1866,
        "r_0": 1.34103,
        "r_A": 0.00864946,
        "a_0_n": 0.508904,
        "a_A_n": 0.00050408,
        "a_0_p": 0.513197,
        "a_A_p": 9.51858e-05
    }
}

==> anc/KDUQDemocratic/225/modelErrors.json <==
{
    "ECS_p": 0.217088,
    "ECS_n": 0.210313,
    "APower_p": 0.419282,
    "APower_n": 0.128295,
    "RCS_p": 0.0112408,
    "TCS_n": 0.0222739
}

==> anc/KDUQDemocratic/225/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5488,
        "V1_asymm": 9.88859,
        "V1_A": 0.0384297,
        "V2_0_n": 0.00664026,
        "V2_A_n": 7.2178e-06,
        "V3_0_n": 1.474e-05,
        "V3_A_n": 2.95663e-08,
        "V2_0_p": 0.00806213,
        "V2_A_p": -1.42256e-06,
        "V3_0_p": 2.69603e-05,
        "V3_A_p": -2.98839e-08,
        "V4_0": 1.39294e-08,
        "r_0": 1.27331,
        "r_A": 0.309704,
        "a_0": 0.624566,
        "a_A": -0.000447239
    },
    "KDCoulomb": {
        "r_C_0": 1.38705,
        "r_C_A": 0.865588,
        "r_C_A2": 20.3048
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.06416,
        "V1_A": 0.00808131,
        "V2_0": 0.0021783,
        "r_0": 1.18586,
        "r_A": 0.761496,
        "a_0": 0.614561
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.99824,
        "W2_0": 259.011
    },
    "KDImagVolume": {
        "W1_0_n": 23.585,
        "W1_A_n": -0.0371061,
        "W1_0_p": 25.7714,
        "W1_A_p": -0.0346322,
        "W2_0": 105.655,
        "W2_A": -0.191306
    },
    "KDImagSurface": {
        "D1_0": 16.0357,
        "D1_asymm": -2.9878,
        "D2_0": 0.0082436,
        "D2_A": 0.0178115,
        "D2_A2": 3.05123,
        "D2_A3": 224.93,
        "D3_0": 14.2624,
        "r_0": 1.3044,
        "r_A": 0.00763654,
        "a_0_n": 0.51148,
        "a_A_n": -0.000113723,
        "a_0_p": 0.504998,
        "a_A_p": 0.00147372
    }
}

==> anc/KDUQDemocratic/226/modelErrors.json <==
{
    "ECS_p": 0.286703,
    "ECS_n": 0.182211,
    "APower_p": 0.473539,
    "APower_n": 0.204593,
    "RCS_p": 0.0218798,
    "TCS_n": 0.0296629
}

==> anc/KDUQDemocratic/226/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2981,
        "V1_asymm": 16.2283,
        "V1_A": 0.0332663,
        "V2_0_n": 0.00677629,
        "V2_A_n": 8.60476e-06,
        "V3_0_n": 1.41572e-05,
        "V3_A_n": 3.66314e-08,
        "V2_0_p": 0.00730938,
        "V2_A_p": -6.51694e-06,
        "V3_0_p": 2.07539e-05,
        "V3_A_p": -5.29911e-08,
        "V4_0": 1.18889e-08,
        "r_0": 1.2584,
        "r_A": 0.292735,
        "a_0": 0.699753,
        "a_A": 1.11587e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.11156,
        "r_C_A": 0.274355,
        "r_C_A2": 7.18869
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.53412,
        "V1_A": 0.000719841,
        "V2_0": 0.00475175,
        "r_0": 1.11109,
        "r_A": 0.400821,
        "a_0": 0.603716
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.42309,
        "W2_0": 183.83
    },
    "KDImagVolume": {
        "W1_0_n": 23.0055,
        "W1_A_n": -0.00459106,
        "W1_0_p": 19.29,
        "W1_A_p": 0.0503218,
        "W2_0": 120.65,
        "W2_A": -0.127079
    },
    "KDImagSurface": {
        "D1_0": 26.0685,
        "D1_asymm": -1.59849,
        "D2_0": 0.00638474,
        "D2_A": 0.0249503,
        "D2_A2": 4.45948,
        "D2_A3": 313.408,
        "D3_0": 19.5113,
        "r_0": 1.30013,
        "r_A": 0.00567487,
        "a_0_n": 0.536164,
        "a_A_n": 0.00010912,
        "a_0_p": 0.477678,
        "a_A_p": 0.00133912
    }
}

==> anc/KDUQDemocratic/227/modelErrors.json <==
{
    "ECS_p": 0.247377,
    "ECS_n": 0.189068,
    "APower_p": 0.433099,
    "APower_n": 0.199149,
    "RCS_p": 0.0166767,
    "TCS_n": 0.0289375
}

==> anc/KDUQDemocratic/227/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1807,
        "V1_asymm": 10.627,
        "V1_A": 0.0373482,
        "V2_0_n": 0.00590575,
        "V2_A_n": 4.71356e-06,
        "V3_0_n": 9.78112e-06,
        "V3_A_n": 4.5263e-08,
        "V2_0_p": 0.00841985,
        "V2_A_p": -8.94668e-06,
        "V3_0_p": 2.16766e-05,
        "V3_A_p": -6.70369e-08,
        "V4_0": -1.17517e-08,
        "r_0": 1.28743,
        "r_A": 0.432255,
        "a_0": 0.733521,
        "a_A": 0.000219682
    },
    "KDCoulomb": {
        "r_C_0": 1.12391,
        "r_C_A": 0.536476,
        "r_C_A2": 0.203666
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.21615,
        "V1_A": -0.00304299,
        "V2_0": 0.0033455,
        "r_0": 1.239,
        "r_A": 0.710237,
        "a_0": 0.670743
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.879387,
        "W2_0": 516.799
    },
    "KDImagVolume": {
        "W1_0_n": 15.6575,
        "W1_A_n": 0.0451285,
        "W1_0_p": 12.1238,
        "W1_A_p": 0.0642674,
        "W2_0": 116.167,
        "W2_A": 0.12734
    },
    "KDImagSurface": {
        "D1_0": 14.0866,
        "D1_asymm": 2.13415,
        "D2_0": 0.0252572,
        "D2_A": 0.00698945,
        "D2_A2": 4.37248,
        "D2_A3": -213.485,
        "D3_0": 9.54744,
        "r_0": 1.43624,
        "r_A": 0.0372933,
        "a_0_n": 0.560277,
        "a_A_n": 0.000393202,
        "a_0_p": 0.526258,
        "a_A_p": 0.0026127
    }
}

==> anc/KDUQDemocratic/228/modelErrors.json <==
{
    "ECS_p": 0.339709,
    "ECS_n": 0.261669,
    "APower_p": 0.344006,
    "APower_n": 0.177553,
    "RCS_p": 0.0105514,
    "TCS_n": 0.0283706
}

==> anc/KDUQDemocratic/228/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4127,
        "V1_asymm": 15.6507,
        "V1_A": 0.0236782,
        "V2_0_n": 0.00669228,
        "V2_A_n": 1.01732e-05,
        "V3_0_n": 7.37409e-06,
        "V3_A_n": 5.15503e-08,
        "V2_0_p": 0.00578844,
        "V2_A_p": 8.50374e-06,
        "V3_0_p": 2.28819e-06,
        "V3_A_p": 6.0946e-08,
        "V4_0": -2.45528e-08,
        "r_0": 1.28116,
        "r_A": 0.406758,
        "a_0": 0.690403,
        "a_A": 8.20872e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.22328,
        "r_C_A": 0.941957,
        "r_C_A2": -17.5211
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.94791,
        "V1_A": 0.00302948,
        "V2_0": 0.00452225,
        "r_0": 1.28106,
        "r_A": 0.9188,
        "a_0": 0.653553
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.46573,
        "W2_0": 89.0763
    },
    "KDImagVolume": {
        "W1_0_n": 18.2678,
        "W1_A_n": 0.0280753,
        "W1_0_p": 16.5563,
        "W1_A_p": -0.00645325,
        "W2_0": 84.936,
        "W2_A": 0.167198
    },
    "KDImagSurface": {
        "D1_0": 11.9831,
        "D1_asymm": 5.16967,
        "D2_0": 0.0161237,
        "D2_A": 0.00975671,
        "D2_A2": 4.08865,
        "D2_A3": -23.5353,
        "D3_0": 12.7495,
        "r_0": 1.424,
        "r_A": 0.0363693,
        "a_0_n": 0.528758,
        "a_A_n": -0.000848586,
        "a_0_p": 0.496386,
        "a_A_p": 0.00213552
    }
}

==> anc/KDUQDemocratic/229/modelErrors.json <==
{
    "ECS_p": 0.220497,
    "ECS_n": 0.194131,
    "APower_p": 0.374405,
    "APower_n": 0.242511,
    "RCS_p": 0.00696937,
    "TCS_n": 0.0299286
}

==> anc/KDUQDemocratic/229/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1209,
        "V1_asymm": 10.1149,
        "V1_A": 0.0280536,
        "V2_0_n": 0.00773657,
        "V2_A_n": 7.78005e-06,
        "V3_0_n": 1.93916e-05,
        "V3_A_n": 3.14345e-08,
        "V2_0_p": 0.00807684,
        "V2_A_p": 7.73494e-07,
        "V3_0_p": 2.168e-05,
        "V3_A_p": 7.49343e-09,
        "V4_0": 2.58448e-09,
        "r_0": 1.22649,
        "r_A": 0.0393004,
        "a_0": 0.604369,
        "a_A": -0.00051789
    },
    "KDCoulomb": {
        "r_C_0": 1.12596,
        "r_C_A": 1.18604,
        "r_C_A2": 30.5299
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.14195,
        "V1_A": 0.00319595,
        "V2_0": 0.00320152,
        "r_0": 1.28983,
        "r_A": 1.05481,
        "a_0": 0.640569
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.282202,
        "W2_0": 381.809
    },
    "KDImagVolume": {
        "W1_0_n": 16.3429,
        "W1_A_n": -0.00952226,
        "W1_0_p": 13.5743,
        "W1_A_p": -0.00539072,
        "W2_0": 62.8865,
        "W2_A": 0.0352286
    },
    "KDImagSurface": {
        "D1_0": 14.8773,
        "D1_asymm": 24.9086,
        "D2_0": 0.0178919,
        "D2_A": 0.00838026,
        "D2_A2": 13.9228,
        "D2_A3": 314.551,
        "D3_0": 11.8402,
        "r_0": 1.28352,
        "r_A": -0.00330335,
        "a_0_n": 0.531123,
        "a_A_n": -0.000576123,
        "a_0_p": 0.484273,
        "a_A_p": 0.00142829
    }
}

==> anc/KDUQDemocratic/23/modelErrors.json <==
{
    "ECS_p": 0.319553,
    "ECS_n": 0.196131,
    "APower_p": 0.25793,
    "APower_n": 0.0860822,
    "RCS_p": 0.0134502,
    "TCS_n": 0.0204747
}

==> anc/KDUQDemocratic/23/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3474,
        "V1_asymm": 10.3653,
        "V1_A": 0.021761,
        "V2_0_n": 0.00669244,
        "V2_A_n": -5.19635e-07,
        "V3_0_n": 1.32828e-05,
        "V3_A_n": -5.92369e-09,
        "V2_0_p": 0.00681914,
        "V2_A_p": 1.05551e-07,
        "V3_0_p": 1.48661e-05,
        "V3_A_p": -2.14759e-08,
        "V4_0": 1.45931e-09,
        "r_0": 1.27609,
        "r_A": 0.383167,
        "a_0": 0.736223,
        "a_A": 0.000405476
    },
    "KDCoulomb": {
        "r_C_0": 1.40227,
        "r_C_A": 1.00252,
        "r_C_A2": 35.5339
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.98623,
        "V1_A": 0.00727023,
        "V2_0": 0.00456413,
        "r_0": 1.22368,
        "r_A": 0.586575,
        "a_0": 0.593924
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.32602,
        "W2_0": 218.796
    },
    "KDImagVolume": {
        "W1_0_n": 21.5552,
        "W1_A_n": -0.0174487,
        "W1_0_p": 16.9668,
        "W1_A_p": 0.0317121,
        "W2_0": 122.845,
        "W2_A": -0.0348061
    },
    "KDImagSurface": {
        "D1_0": 13.6076,
        "D1_asymm": 4.7047,
        "D2_0": 0.10573,
        "D2_A": -0.0850464,
        "D2_A2": 16.9655,
        "D2_A3": 271.538,
        "D3_0": 11.137,
        "r_0": 1.38762,
        "r_A": 0.0380252,
        "a_0_n": 0.575872,
        "a_A_n": -0.000197043,
        "a_0_p": 0.454587,
        "a_A_p": 0.00297205
    }
}

==> anc/KDUQDemocratic/230/modelErrors.json <==
{
    "ECS_p": 0.264777,
    "ECS_n": 0.194835,
    "APower_p": 0.359226,
    "APower_n": 0.387771,
    "RCS_p": 0.0231441,
    "TCS_n": 0.0194568
}

==> anc/KDUQDemocratic/230/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.2369,
        "V1_asymm": 20.6474,
        "V1_A": 0.0180605,
        "V2_0_n": 0.00622764,
        "V2_A_n": 7.94468e-06,
        "V3_0_n": 7.81051e-06,
        "V3_A_n": 5.87066e-08,
        "V2_0_p": 0.00455001,
        "V2_A_p": 1.78651e-05,
        "V3_0_p": -1.89367e-06,
        "V3_A_p": 9.58558e-08,
        "V4_0": -2.45699e-08,
        "r_0": 1.27119,
        "r_A": 0.332754,
        "a_0": 0.658468,
        "a_A": -0.000189311
    },
    "KDCoulomb": {
        "r_C_0": 1.06746,
        "r_C_A": 2.47928,
        "r_C_A2": 37.0923
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.72725,
        "V1_A": 0.00643136,
        "V2_0": 0.00195209,
        "r_0": 1.09242,
        "r_A": 0.255612,
        "a_0": 0.603256
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.52786,
        "W2_0": 68.7469
    },
    "KDImagVolume": {
        "W1_0_n": 14.3136,
        "W1_A_n": 0.0313096,
        "W1_0_p": 10.6761,
        "W1_A_p": 0.0839938,
        "W2_0": 59.3832,
        "W2_A": 0.202978
    },
    "KDImagSurface": {
        "D1_0": 12.99,
        "D1_asymm": 22.158,
        "D2_0": 0.0524586,
        "D2_A": -0.0340143,
        "D2_A2": 7.81158,
        "D2_A3": 236.189,
        "D3_0": 9.2841,
        "r_0": 1.26705,
        "r_A": 0.00705969,
        "a_0_n": 0.511037,
        "a_A_n": -0.000911189,
        "a_0_p": 0.526576,
        "a_A_p": 0.000913399
    }
}

==> anc/KDUQDemocratic/231/modelErrors.json <==
{
    "ECS_p": 0.268548,
    "ECS_n": 0.174438,
    "APower_p": 0.440502,
    "APower_n": 0.193527,
    "RCS_p": 0.0222428,
    "TCS_n": 0.0278359
}

==> anc/KDUQDemocratic/231/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9638,
        "V1_asymm": 5.56407,
        "V1_A": 0.0374799,
        "V2_0_n": 0.00534408,
        "V2_A_n": -1.33371e-06,
        "V3_0_n": 8.23065e-06,
        "V3_A_n": 3.63796e-09,
        "V2_0_p": 0.00681795,
        "V2_A_p": -3.4689e-06,
        "V3_0_p": 1.56789e-05,
        "V3_A_p": -2.62039e-08,
        "V4_0": 3.21856e-10,
        "r_0": 1.26025,
        "r_A": 0.349627,
        "a_0": 0.660199,
        "a_A": -0.000444703
    },
    "KDCoulomb": {
        "r_C_0": 1.20706,
        "r_C_A": 1.16757,
        "r_C_A2": 23.259
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.34433,
        "V1_A": 0.0107342,
        "V2_0": 0.0117569,
        "r_0": 1.21213,
        "r_A": 0.520758,
        "a_0": 0.514593
    },
    "KDImagSpinOrbit": {
        "W1_0": -9.26585,
        "W2_0": 459.627
    },
    "KDImagVolume": {
        "W1_0_n": 28.8,
        "W1_A_n": -0.0375458,
        "W1_0_p": 22.3024,
        "W1_A_p": 0.0658573,
        "W2_0": 157.055,
        "W2_A": -0.182857
    },
    "KDImagSurface": {
        "D1_0": 29.0986,
        "D1_asymm": -2.88531,
        "D2_0": -0.0619563,
        "D2_A": 0.0974424,
        "D2_A2": 7.65571,
        "D2_A3": 328.484,
        "D3_0": 23.7875,
        "r_0": 1.29037,
        "r_A": 0.00119673,
        "a_0_n": 0.577854,
        "a_A_n": -0.000266869,
        "a_0_p": 0.51333,
        "a_A_p": 0.00204294
    }
}

==> anc/KDUQDemocratic/232/modelErrors.json <==
{
    "ECS_p": 0.334289,
    "ECS_n": 0.215566,
    "APower_p": 0.368254,
    "APower_n": 0.115821,
    "RCS_p": 0.0157305,
    "TCS_n": 0.0447166
}

==> anc/KDUQDemocratic/232/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.881,
        "V1_asymm": 2.47626,
        "V1_A": 0.035796,
        "V2_0_n": 0.00590225,
        "V2_A_n": 1.322e-06,
        "V3_0_n": 8.51904e-06,
        "V3_A_n": 1.50458e-09,
        "V2_0_p": 0.00473079,
        "V2_A_p": 1.32929e-05,
        "V3_0_p": -2.09413e-06,
        "V3_A_p": 8.23677e-08,
        "V4_0": 1.74171e-09,
        "r_0": 1.32252,
        "r_A": 0.503244,
        "a_0": 0.695647,
        "a_A": 0.000116673
    },
    "KDCoulomb": {
        "r_C_0": 1.24266,
        "r_C_A": 0.533648,
        "r_C_A2": 13.2894
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.10136,
        "V1_A": -0.00846542,
        "V2_0": 0.0013439,
        "r_0": 1.26065,
        "r_A": 0.800946,
        "a_0": 0.608561
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.40988,
        "W2_0": 125.55
    },
    "KDImagVolume": {
        "W1_0_n": 22.693,
        "W1_A_n": -0.0139339,
        "W1_0_p": 20.77,
        "W1_A_p": -0.00726449,
        "W2_0": 139.145,
        "W2_A": 0.0851923
    },
    "KDImagSurface": {
        "D1_0": 12.7643,
        "D1_asymm": 6.79115,
        "D2_0": 0.0123428,
        "D2_A": 0.00491643,
        "D2_A2": 8.93575,
        "D2_A3": 112.753,
        "D3_0": 9.25616,
        "r_0": 1.37122,
        "r_A": 0.0222494,
        "a_0_n": 0.526168,
        "a_A_n": 7.71712e-06,
        "a_0_p": 0.483518,
        "a_A_p": 0.00200764
    }
}

==> anc/KDUQDemocratic/233/modelErrors.json <==
{
    "ECS_p": 0.25513,
    "ECS_n": 0.243488,
    "APower_p": 0.388685,
    "APower_n": 0.282795,
    "RCS_p": 0.0343529,
    "TCS_n": 0.0333595
}

==> anc/KDUQDemocratic/233/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0157,
        "V1_asymm": 18.2187,
        "V1_A": 0.0305921,
        "V2_0_n": 0.00732108,
        "V2_A_n": 1.32505e-05,
        "V3_0_n": 1.73726e-05,
        "V3_A_n": 9.47241e-08,
        "V2_0_p": 0.00754231,
        "V2_A_p": 4.80332e-06,
        "V3_0_p": 1.27953e-05,
        "V3_A_p": 6.35681e-08,
        "V4_0": -6.1302e-09,
        "r_0": 1.27432,
        "r_A": 0.350969,
        "a_0": 0.719008,
        "a_A": 0.000136992
    },
    "KDCoulomb": {
        "r_C_0": 1.19854,
        "r_C_A": 1.10423,
        "r_C_A2": 23.2893
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.00572,
        "V1_A": 0.00185156,
        "V2_0": 0.00613944,
        "r_0": 1.22113,
        "r_A": 0.533237,
        "a_0": 0.602583
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.17397,
        "W2_0": 212.596
    },
    "KDImagVolume": {
        "W1_0_n": 12.6374,
        "W1_A_n": 0.0436069,
        "W1_0_p": 9.28273,
        "W1_A_p": 0.0551234,
        "W2_0": 51.8031,
        "W2_A": 0.221059
    },
    "KDImagSurface": {
        "D1_0": 19.904,
        "D1_asymm": 16.6265,
        "D2_0": 0.00333728,
        "D2_A": 0.0263701,
        "D2_A2": 5.01118,
        "D2_A3": 342.888,
        "D3_0": 16.2614,
        "r_0": 1.34433,
        "r_A": 0.0206281,
        "a_0_n": 0.514939,
        "a_A_n": -0.000660831,
        "a_0_p": 0.461698,
        "a_A_p": 0.00221254
    }
}

==> anc/KDUQDemocratic/234/modelErrors.json <==
{
    "ECS_p": 0.331851,
    "ECS_n": 0.180272,
    "APower_p": 0.370393,
    "APower_n": 0.284446,
    "RCS_p": 0.0163453,
    "TCS_n": 0.0295225
}

==> anc/KDUQDemocratic/234/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.314,
        "V1_asymm": 21.7437,
        "V1_A": 0.0326455,
        "V2_0_n": 0.00681414,
        "V2_A_n": 3.69163e-06,
        "V3_0_n": 1.28794e-05,
        "V3_A_n": 3.26987e-09,
        "V2_0_p": 0.00700597,
        "V2_A_p": -2.15378e-06,
        "V3_0_p": 1.42901e-05,
        "V3_A_p": -5.13757e-09,
        "V4_0": -4.82319e-10,
        "r_0": 1.21055,
        "r_A": 0.233254,
        "a_0": 0.718032,
        "a_A": -0.000303265
    },
    "KDCoulomb": {
        "r_C_0": 1.16619,
        "r_C_A": 1.18792,
        "r_C_A2": 7.24049
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.10028,
        "V1_A": 0.000888814,
        "V2_0": 0.00452053,
        "r_0": 1.25396,
        "r_A": 0.89065,
        "a_0": 0.551706
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.15504,
        "W2_0": -34.3259
    },
    "KDImagVolume": {
        "W1_0_n": 24.1175,
        "W1_A_n": -0.0285101,
        "W1_0_p": 19.8209,
        "W1_A_p": 0.0268287,
        "W2_0": 127.918,
        "W2_A": -0.200191
    },
    "KDImagSurface": {
        "D1_0": 19.522,
        "D1_asymm": 27.3756,
        "D2_0": 0.0396478,
        "D2_A": -0.0134344,
        "D2_A2": 21.7322,
        "D2_A3": 316.45,
        "D3_0": 14.8567,
        "r_0": 1.33672,
        "r_A": 0.0182178,
        "a_0_n": 0.527922,
        "a_A_n": -0.00075414,
        "a_0_p": 0.519026,
        "a_A_p": 0.000724114
    }
}

==> anc/KDUQDemocratic/235/modelErrors.json <==
{
    "ECS_p": 0.21922,
    "ECS_n": 0.21253,
    "APower_p": 0.357749,
    "APower_n": 0.163477,
    "RCS_p": 0.0117533,
    "TCS_n": 0.018312
}

==> anc/KDUQDemocratic/235/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.4754,
        "V1_asymm": 20.1763,
        "V1_A": 0.0326881,
        "V2_0_n": 0.00780494,
        "V2_A_n": 1.6182e-06,
        "V3_0_n": 2.86819e-05,
        "V3_A_n": 1.97555e-08,
        "V2_0_p": 0.00839029,
        "V2_A_p": 2.16076e-06,
        "V3_0_p": 2.91967e-05,
        "V3_A_p": 2.3282e-08,
        "V4_0": 3.65209e-08,
        "r_0": 1.27055,
        "r_A": 0.445342,
        "a_0": 0.663864,
        "a_A": -0.000354517
    },
    "KDCoulomb": {
        "r_C_0": 0.86663,
        "r_C_A": 0.15754,
        "r_C_A2": 39.9402
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.42653,
        "V1_A": 0.000250304,
        "V2_0": 0.00318236,
        "r_0": 1.1642,
        "r_A": 0.533674,
        "a_0": 0.616474
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.12734,
        "W2_0": 163.549
    },
    "KDImagVolume": {
        "W1_0_n": 22.4232,
        "W1_A_n": -0.00662585,
        "W1_0_p": 19.323,
        "W1_A_p": 0.0254705,
        "W2_0": 131.478,
        "W2_A": 0.0618112
    },
    "KDImagSurface": {
        "D1_0": 12.8065,
        "D1_asymm": 5.47715,
        "D2_0": 0.0530245,
        "D2_A": -0.0335199,
        "D2_A2": -4.1096,
        "D2_A3": -100.964,
        "D3_0": 11.4899,
        "r_0": 1.41843,
        "r_A": 0.0342855,
        "a_0_n": 0.544635,
        "a_A_n": -0.00045803,
        "a_0_p": 0.555749,
        "a_A_p": 0.00180052
    }
}

==> anc/KDUQDemocratic/236/modelErrors.json <==
{
    "ECS_p": 0.227084,
    "ECS_n": 0.217027,
    "APower_p": 0.454364,
    "APower_n": 0.203365,
    "RCS_p": 0.0175571,
    "TCS_n": 0.0228632
}

==> anc/KDUQDemocratic/236/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.3327,
        "V1_asymm": 9.65441,
        "V1_A": 0.0132531,
        "V2_0_n": 0.00527853,
        "V2_A_n": -1.48805e-06,
        "V3_0_n": 3.29959e-06,
        "V3_A_n": 5.18303e-09,
        "V2_0_p": 0.00786053,
        "V2_A_p": 4.36424e-07,
        "V3_0_p": 1.74084e-05,
        "V3_A_p": 1.2945e-08,
        "V4_0": -1.95577e-08,
        "r_0": 1.2882,
        "r_A": 0.399946,
        "a_0": 0.682525,
        "a_A": 1.53317e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.22095,
        "r_C_A": 1.51839,
        "r_C_A2": 12.8787
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.51533,
        "V1_A": 0.0148091,
        "V2_0": 0.00929305,
        "r_0": 1.25263,
        "r_A": 0.717287,
        "a_0": 0.570397
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.02683,
        "W2_0": 244.936
    },
    "KDImagVolume": {
        "W1_0_n": 23.956,
        "W1_A_n": -0.00189919,
        "W1_0_p": 10.8269,
        "W1_A_p": 0.0353601,
        "W2_0": 150.425,
        "W2_A": -0.248439
    },
    "KDImagSurface": {
        "D1_0": 9.97591,
        "D1_asymm": 0.17872,
        "D2_0": 0.0136207,
        "D2_A": 0.00217926,
        "D2_A2": 23.4689,
        "D2_A3": 103.341,
        "D3_0": 6.30479,
        "r_0": 1.44721,
        "r_A": 0.0310559,
        "a_0_n": 0.542328,
        "a_A_n": 0.000516121,
        "a_0_p": 0.551685,
        "a_A_p": 0.00156671
    }
}

==> anc/KDUQDemocratic/237/modelErrors.json <==
{
    "ECS_p": 0.235689,
    "ECS_n": 0.181317,
    "APower_p": 0.512899,
    "APower_n": 0.237688,
    "RCS_p": 0.0133998,
    "TCS_n": 0.030217
}

==> anc/KDUQDemocratic/237/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.2797,
        "V1_asymm": 11.1834,
        "V1_A": 0.0119432,
        "V2_0_n": 0.00424588,
        "V2_A_n": -1.75567e-05,
        "V3_0_n": 1.49868e-06,
        "V3_A_n": -8.87537e-08,
        "V2_0_p": 0.00499598,
        "V2_A_p": 2.13713e-05,
        "V3_0_p": 7.01575e-06,
        "V3_A_p": 1.16313e-07,
        "V4_0": 6.22173e-09,
        "r_0": 1.34192,
        "r_A": 0.60746,
        "a_0": 0.691323,
        "a_A": 0.000247348
    },
    "KDCoulomb": {
        "r_C_0": 1.33113,
        "r_C_A": 0.804038,
        "r_C_A2": 35.5585
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.37857,
        "V1_A": 0.0165388,
        "V2_0": 0.00256782,
        "r_0": 1.09472,
        "r_A": 0.496487,
        "a_0": 0.602517
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.45828,
        "W2_0": 308.119
    },
    "KDImagVolume": {
        "W1_0_n": 21.9132,
        "W1_A_n": -0.022705,
        "W1_0_p": 24.7919,
        "W1_A_p": -0.0240179,
        "W2_0": 87.5573,
        "W2_A": -0.049286
    },
    "KDImagSurface": {
        "D1_0": 18.5245,
        "D1_asymm": 14.2903,
        "D2_0": 0.03623,
        "D2_A": -0.00748751,
        "D2_A2": 5.93273,
        "D2_A3": 250.75,
        "D3_0": 14.16,
        "r_0": 1.4263,
        "r_A": 0.0285712,
        "a_0_n": 0.503574,
        "a_A_n": -0.000228859,
        "a_0_p": 0.509613,
        "a_A_p": 0.00126869
    }
}

==> anc/KDUQDemocratic/238/modelErrors.json <==
{
    "ECS_p": 0.195898,
    "ECS_n": 0.16566,
    "APower_p": 0.369779,
    "APower_n": 0.284854,
    "RCS_p": 0.00198703,
    "TCS_n": 0.0298019
}

==> anc/KDUQDemocratic/238/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7682,
        "V1_asymm": 10.4768,
        "V1_A": 0.0201216,
        "V2_0_n": 0.00542036,
        "V2_A_n": -3.67191e-06,
        "V3_0_n": -1.4405e-06,
        "V3_A_n": -3.01042e-08,
        "V2_0_p": 0.00680916,
        "V2_A_p": 2.29191e-06,
        "V3_0_p": 1.04035e-05,
        "V3_A_p": -1.23404e-09,
        "V4_0": -2.47788e-08,
        "r_0": 1.27632,
        "r_A": 0.320193,
        "a_0": 0.641296,
        "a_A": -0.000231777
    },
    "KDCoulomb": {
        "r_C_0": 1.34917,
        "r_C_A": 0.606641,
        "r_C_A2": -5.53125
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.76735,
        "V1_A": -0.000432654,
        "V2_0": 0.00305457,
        "r_0": 1.23543,
        "r_A": 0.725522,
        "a_0": 0.641016
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.1191,
        "W2_0": 248.932
    },
    "KDImagVolume": {
        "W1_0_n": 22.0076,
        "W1_A_n": -0.0248831,
        "W1_0_p": 16.0753,
        "W1_A_p": -0.00728651,
        "W2_0": 95.7333,
        "W2_A": -0.0854231
    },
    "KDImagSurface": {
        "D1_0": 16.4751,
        "D1_asymm": 15.8834,
        "D2_0": -0.0257825,
        "D2_A": 0.0510191,
        "D2_A2": 24.1584,
        "D2_A3": 329.5,
        "D3_0": 13.6361,
        "r_0": 1.47608,
        "r_A": 0.0469228,
        "a_0_n": 0.533652,
        "a_A_n": -0.000555693,
        "a_0_p": 0.510775,
        "a_A_p": 0.00136506
    }
}

==> anc/KDUQDemocratic/239/modelErrors.json <==
{
    "ECS_p": 0.328353,
    "ECS_n": 0.1674,
    "APower_p": 0.270431,
    "APower_n": 0.250903,
    "RCS_p": 0.0330047,
    "TCS_n": 0.0305489
}

==> anc/KDUQDemocratic/239/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1288,
        "V1_asymm": 12.7776,
        "V1_A": 0.0333542,
        "V2_0_n": 0.00485272,
        "V2_A_n": -4.96675e-06,
        "V3_0_n": -1.61428e-06,
        "V3_A_n": -2.44778e-08,
        "V2_0_p": 0.00674759,
        "V2_A_p": 5.62312e-06,
        "V3_0_p": 1.5307e-05,
        "V3_A_p": -3.34703e-09,
        "V4_0": -1.79979e-08,
        "r_0": 1.36796,
        "r_A": 0.726548,
        "a_0": 0.710047,
        "a_A": 0.000426359
    },
    "KDCoulomb": {
        "r_C_0": 1.13088,
        "r_C_A": 1.34906,
        "r_C_A2": 41.125
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.58401,
        "V1_A": 0.0111842,
        "V2_0": 0.00741273,
        "r_0": 1.21108,
        "r_A": 0.588558,
        "a_0": 0.525433
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.20259,
        "W2_0": 181.199
    },
    "KDImagVolume": {
        "W1_0_n": 25.791,
        "W1_A_n": -0.0289055,
        "W1_0_p": 23.7269,
        "W1_A_p": -0.011902,
        "W2_0": 114.112,
        "W2_A": -0.119897
    },
    "KDImagSurface": {
        "D1_0": 20.3608,
        "D1_asymm": 6.60245,
        "D2_0": 0.0277157,
        "D2_A": 0.00352761,
        "D2_A2": 3.15059,
        "D2_A3": -94.2501,
        "D3_0": 16.8991,
        "r_0": 1.33067,
        "r_A": 0.0116362,
        "a_0_n": 0.575245,
        "a_A_n": 0.000549096,
        "a_0_p": 0.531333,
        "a_A_p": 0.00108833
    }
}

==> anc/KDUQDemocratic/24/modelErrors.json <==
{
    "ECS_p": 0.240053,
    "ECS_n": 0.192614,
    "APower_p": 0.299806,
    "APower_n": 0.11407,
    "RCS_p": 0.0112179,
    "TCS_n": 0.0215515
}

==> anc/KDUQDemocratic/24/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.8074,
        "V1_asymm": 19.6807,
        "V1_A": 0.00963065,
        "V2_0_n": 0.00451967,
        "V2_A_n": 2.37173e-06,
        "V3_0_n": -9.64201e-06,
        "V3_A_n": -4.77062e-09,
        "V2_0_p": 0.00529944,
        "V2_A_p": 1.73604e-05,
        "V3_0_p": 3.36563e-06,
        "V3_A_p": 7.61955e-08,
        "V4_0": -4.0126e-08,
        "r_0": 1.22571,
        "r_A": 0.139998,
        "a_0": 0.669271,
        "a_A": -0.000200327
    },
    "KDCoulomb": {
        "r_C_0": 0.940357,
        "r_C_A": 1.04049,
        "r_C_A2": 12.7271
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.88746,
        "V1_A": 0.00492319,
        "V2_0": 0.00630673,
        "r_0": 1.32752,
        "r_A": 1.28897,
        "a_0": 0.611048
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.09176,
        "W2_0": 171.653
    },
    "KDImagVolume": {
        "W1_0_n": 17.6324,
        "W1_A_n": 0.041987,
        "W1_0_p": 17.1876,
        "W1_A_p": 0.0220565,
        "W2_0": 84.0709,
        "W2_A": 0.143816
    },
    "KDImagSurface": {
        "D1_0": 9.53081,
        "D1_asymm": 8.48935,
        "D2_0": -0.0545052,
        "D2_A": 0.068038,
        "D2_A2": 3.98136,
        "D2_A3": 291.394,
        "D3_0": 5.52946,
        "r_0": 1.3906,
        "r_A": 0.026905,
        "a_0_n": 0.5649,
        "a_A_n": 0.000139503,
        "a_0_p": 0.518592,
        "a_A_p": 0.00141197
    }
}

==> anc/KDUQDemocratic/240/modelErrors.json <==
{
    "ECS_p": 0.322706,
    "ECS_n": 0.24998,
    "APower_p": 0.343888,
    "APower_n": 0.144604,
    "RCS_p": 0.0128215,
    "TCS_n": 0.0361459
}

==> anc/KDUQDemocratic/240/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.4395,
        "V1_asymm": 25.1343,
        "V1_A": 0.0128182,
        "V2_0_n": 0.00547994,
        "V2_A_n": -3.16374e-06,
        "V3_0_n": 6.00571e-06,
        "V3_A_n": -1.52779e-08,
        "V2_0_p": 0.00694732,
        "V2_A_p": 1.2977e-05,
        "V3_0_p": 1.8122e-05,
        "V3_A_p": 5.48144e-08,
        "V4_0": -9.45042e-09,
        "r_0": 1.28994,
        "r_A": 0.383498,
        "a_0": 0.678366,
        "a_A": -0.000172383
    },
    "KDCoulomb": {
        "r_C_0": 0.939205,
        "r_C_A": 2.2025,
        "r_C_A2": 8.87496
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.15009,
        "V1_A": 0.0150632,
        "V2_0": 0.00913334,
        "r_0": 1.27423,
        "r_A": 0.78463,
        "a_0": 0.534077
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.09455,
        "W2_0": 207.441
    },
    "KDImagVolume": {
        "W1_0_n": 19.6143,
        "W1_A_n": 0.00223228,
        "W1_0_p": 15.7403,
        "W1_A_p": 0.0429198,
        "W2_0": 71.9375,
        "W2_A": 0.194595
    },
    "KDImagSurface": {
        "D1_0": 25.528,
        "D1_asymm": 19.9653,
        "D2_0": -0.00273848,
        "D2_A": 0.0338378,
        "D2_A2": 13.6545,
        "D2_A3": 281.572,
        "D3_0": 21.0087,
        "r_0": 1.34779,
        "r_A": 0.0141427,
        "a_0_n": 0.524677,
        "a_A_n": -0.000150899,
        "a_0_p": 0.524098,
        "a_A_p": 0.000273587
    }
}

==> anc/KDUQDemocratic/241/modelErrors.json <==
{
    "ECS_p": 0.25441,
    "ECS_n": 0.191235,
    "APower_p": 0.38382,
    "APower_n": 0.207756,
    "RCS_p": 0.0326928,
    "TCS_n": 0.0304852
}

==> anc/KDUQDemocratic/241/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3125,
        "V1_asymm": 7.70022,
        "V1_A": 0.0300648,
        "V2_0_n": 0.00583583,
        "V2_A_n": -3.9889e-06,
        "V3_0_n": 7.86242e-06,
        "V3_A_n": -1.9591e-08,
        "V2_0_p": 0.00658855,
        "V2_A_p": 4.09484e-06,
        "V3_0_p": 1.33142e-05,
        "V3_A_p": 2.62327e-08,
        "V4_0": -5.0709e-09,
        "r_0": 1.29084,
        "r_A": 0.410533,
        "a_0": 0.678906,
        "a_A": -2.24718e-07
    },
    "KDCoulomb": {
        "r_C_0": 1.30534,
        "r_C_A": 0.315536,
        "r_C_A2": 13.472
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.61275,
        "V1_A": 0.0120888,
        "V2_0": 0.00735493,
        "r_0": 1.29159,
        "r_A": 0.969266,
        "a_0": 0.5196
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.84465,
        "W2_0": 159.195
    },
    "KDImagVolume": {
        "W1_0_n": 20.3858,
        "W1_A_n": 0.00988109,
        "W1_0_p": 21.0619,
        "W1_A_p": 0.0420226,
        "W2_0": 103.573,
        "W2_A": -0.00435095
    },
    "KDImagSurface": {
        "D1_0": 15.0677,
        "D1_asymm": 4.06124,
        "D2_0": 0.0416015,
        "D2_A": -0.0194089,
        "D2_A2": 21.7882,
        "D2_A3": 369.229,
        "D3_0": 12.6534,
        "r_0": 1.27545,
        "r_A": 0.00471226,
        "a_0_n": 0.524567,
        "a_A_n": -0.000306221,
        "a_0_p": 0.496381,
        "a_A_p": 0.00203211
    }
}

==> anc/KDUQDemocratic/242/modelErrors.json <==
{
    "ECS_p": 0.268325,
    "ECS_n": 0.222702,
    "APower_p": 0.419881,
    "APower_n": 0.26646,
    "RCS_p": 0.0161663,
    "TCS_n": 0.0267003
}

==> anc/KDUQDemocratic/242/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.184,
        "V1_asymm": 12.9825,
        "V1_A": 0.0170429,
        "V2_0_n": 0.00673611,
        "V2_A_n": 5.11809e-06,
        "V3_0_n": 1.42974e-05,
        "V3_A_n": 5.02436e-08,
        "V2_0_p": 0.00768466,
        "V2_A_p": -5.28339e-06,
        "V3_0_p": 1.8165e-05,
        "V3_A_p": -1.53433e-08,
        "V4_0": -5.99873e-09,
        "r_0": 1.23853,
        "r_A": 0.195746,
        "a_0": 0.707161,
        "a_A": -4.19333e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.19361,
        "r_C_A": 0.663104,
        "r_C_A2": 10.3377
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.47748,
        "V1_A": 0.00280916,
        "V2_0": 0.00343901,
        "r_0": 1.16892,
        "r_A": 0.729584,
        "a_0": 0.606755
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.17913,
        "W2_0": 92.3628
    },
    "KDImagVolume": {
        "W1_0_n": 13.9506,
        "W1_A_n": 0.0373486,
        "W1_0_p": 11.6198,
        "W1_A_p": 0.0698584,
        "W2_0": 88.8841,
        "W2_A": -0.00886838
    },
    "KDImagSurface": {
        "D1_0": 15.5816,
        "D1_asymm": 17.7596,
        "D2_0": 0.100283,
        "D2_A": -0.0746101,
        "D2_A2": 17.3868,
        "D2_A3": 294.644,
        "D3_0": 11.2303,
        "r_0": 1.52412,
        "r_A": 0.0562885,
        "a_0_n": 0.503379,
        "a_A_n": -0.000553856,
        "a_0_p": 0.453498,
        "a_A_p": 0.00288243
    }
}

==> anc/KDUQDemocratic/243/modelErrors.json <==
{
    "ECS_p": 0.260105,
    "ECS_n": 0.237684,
    "APower_p": 0.386221,
    "APower_n": 0.282617,
    "RCS_p": 0.0262262,
    "TCS_n": 0.0373741
}

==> anc/KDUQDemocratic/243/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.8972,
        "V1_asymm": 12.0983,
        "V1_A": 0.0307455,
        "V2_0_n": 0.00730124,
        "V2_A_n": -6.15141e-06,
        "V3_0_n": 2.36144e-05,
        "V3_A_n": -3.51838e-08,
        "V2_0_p": 0.00939978,
        "V2_A_p": -1.89184e-05,
        "V3_0_p": 3.61403e-05,
        "V3_A_p": -9.52798e-08,
        "V4_0": 3.52513e-08,
        "r_0": 1.23934,
        "r_A": 0.309158,
        "a_0": 0.700721,
        "a_A": 0.000167768
    },
    "KDCoulomb": {
        "r_C_0": 1.22718,
        "r_C_A": 0.518597,
        "r_C_A2": -1.3738
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.22412,
        "V1_A": -0.00389274,
        "V2_0": 0.00366127,
        "r_0": 1.18616,
        "r_A": 0.668491,
        "a_0": 0.560509
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.55091,
        "W2_0": 328.49
    },
    "KDImagVolume": {
        "W1_0_n": 21.1029,
        "W1_A_n": -0.0269906,
        "W1_0_p": 19.3231,
        "W1_A_p": 0.0226838,
        "W2_0": 81.6915,
        "W2_A": -0.116132
    },
    "KDImagSurface": {
        "D1_0": 15.5649,
        "D1_asymm": 7.15672,
        "D2_0": 0.051706,
        "D2_A": -0.0236642,
        "D2_A2": 14.3766,
        "D2_A3": 212.627,
        "D3_0": 13.4059,
        "r_0": 1.27624,
        "r_A": 0.000769326,
        "a_0_n": 0.552942,
        "a_A_n": 0.000145311,
        "a_0_p": 0.449181,
        "a_A_p": 0.00238477
    }
}

==> anc/KDUQDemocratic/244/modelErrors.json <==
{
    "ECS_p": 0.270447,
    "ECS_n": 0.159202,
    "APower_p": 0.440222,
    "APower_n": 0.226199,
    "RCS_p": 0.010092,
    "TCS_n": 0.021903
}

==> anc/KDUQDemocratic/244/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.7484,
        "V1_asymm": 12.3858,
        "V1_A": 0.0296429,
        "V2_0_n": 0.00580503,
        "V2_A_n": -7.41619e-07,
        "V3_0_n": 6.25286e-06,
        "V3_A_n": 1.12102e-08,
        "V2_0_p": 0.00596979,
        "V2_A_p": 3.87353e-06,
        "V3_0_p": 5.94259e-06,
        "V3_A_p": 4.45642e-08,
        "V4_0": -1.42801e-08,
        "r_0": 1.26546,
        "r_A": 0.396039,
        "a_0": 0.652234,
        "a_A": -0.000466347
    },
    "KDCoulomb": {
        "r_C_0": 1.22762,
        "r_C_A": 1.16085,
        "r_C_A2": 31.1254
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.21723,
        "V1_A": 0.000637983,
        "V2_0": 0.00361107,
        "r_0": 1.27802,
        "r_A": 1.00637,
        "a_0": 0.631173
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.68283,
        "W2_0": 170.704
    },
    "KDImagVolume": {
        "W1_0_n": 23.2388,
        "W1_A_n": 0.0164995,
        "W1_0_p": 22.1721,
        "W1_A_p": 0.0058944,
        "W2_0": 127.453,
        "W2_A": 0.0500289
    },
    "KDImagSurface": {
        "D1_0": 13.0475,
        "D1_asymm": 0.958621,
        "D2_0": 0.0158376,
        "D2_A": 0.00518602,
        "D2_A2": 14.7448,
        "D2_A3": 7.58686,
        "D3_0": 14.2788,
        "r_0": 1.24567,
        "r_A": -0.010977,
        "a_0_n": 0.621668,
        "a_A_n": 0.000479684,
        "a_0_p": 0.513812,
        "a_A_p": 0.00123325
    }
}

==> anc/KDUQDemocratic/245/modelErrors.json <==
{
    "ECS_p": 0.308179,
    "ECS_n": 0.149876,
    "APower_p": 0.536644,
    "APower_n": 0.242642,
    "RCS_p": 0.019829,
    "TCS_n": 0.0263909
}

==> anc/KDUQDemocratic/245/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.8794,
        "V1_asymm": 12.2112,
        "V1_A": 0.0283017,
        "V2_0_n": 0.00581086,
        "V2_A_n": 2.26439e-07,
        "V3_0_n": 1.02057e-05,
        "V3_A_n": 2.69856e-09,
        "V2_0_p": 0.00464658,
        "V2_A_p": 3.05395e-06,
        "V3_0_p": -2.79251e-06,
        "V3_A_p": 2.39122e-08,
        "V4_0": -7.68019e-09,
        "r_0": 1.23148,
        "r_A": 0.351901,
        "a_0": 0.688945,
        "a_A": -0.000459395
    },
    "KDCoulomb": {
        "r_C_0": 1.33067,
        "r_C_A": -0.487131,
        "r_C_A2": -7.44862
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.05291,
        "V1_A": 0.00579404,
        "V2_0": 0.00582268,
        "r_0": 1.15798,
        "r_A": 0.392455,
        "a_0": 0.596281
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.63938,
        "W2_0": 289.428
    },
    "KDImagVolume": {
        "W1_0_n": 20.4504,
        "W1_A_n": -0.0498008,
        "W1_0_p": 24.5712,
        "W1_A_p": 0.0287588,
        "W2_0": 147.134,
        "W2_A": -0.34912
    },
    "KDImagSurface": {
        "D1_0": 26.2618,
        "D1_asymm": 22.9155,
        "D2_0": 0.0291029,
        "D2_A": 0.00939592,
        "D2_A2": 15.8489,
        "D2_A3": -71.119,
        "D3_0": 18.2864,
        "r_0": 1.27059,
        "r_A": 0.00327993,
        "a_0_n": 0.553825,
        "a_A_n": -3.23131e-05,
        "a_0_p": 0.609102,
        "a_A_p": -0.000493856
    }
}

==> anc/KDUQDemocratic/246/modelErrors.json <==
{
    "ECS_p": 0.277752,
    "ECS_n": 0.19726,
    "APower_p": 0.441949,
    "APower_n": 0.245223,
    "RCS_p": 0.00959825,
    "TCS_n": 0.0251118
}

==> anc/KDUQDemocratic/246/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2179,
        "V1_asymm": 15.8247,
        "V1_A": 0.0135473,
        "V2_0_n": 0.0064726,
        "V2_A_n": -1.2578e-06,
        "V3_0_n": 1.64864e-05,
        "V3_A_n": -7.52191e-09,
        "V2_0_p": 0.00888009,
        "V2_A_p": -6.89835e-06,
        "V3_0_p": 3.22087e-05,
        "V3_A_p": -5.00129e-08,
        "V4_0": 1.94161e-08,
        "r_0": 1.27002,
        "r_A": 0.407904,
        "a_0": 0.7254,
        "a_A": 0.000355825
    },
    "KDCoulomb": {
        "r_C_0": 1.37886,
        "r_C_A": -0.479143,
        "r_C_A2": 17.1082
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.34542,
        "V1_A": 0.00485812,
        "V2_0": 0.00788204,
        "r_0": 1.2533,
        "r_A": 0.99489,
        "a_0": 0.531537
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.23408,
        "W2_0": 196.727
    },
    "KDImagVolume": {
        "W1_0_n": 22.4869,
        "W1_A_n": 0.0255248,
        "W1_0_p": 16.6655,
        "W1_A_p": 0.0851543,
        "W2_0": 129.282,
        "W2_A": 0.100548
    },
    "KDImagSurface": {
        "D1_0": 16.5131,
        "D1_asymm": 10.9444,
        "D2_0": 0.0189842,
        "D2_A": 0.00815134,
        "D2_A2": 13.7716,
        "D2_A3": 63.8397,
        "D3_0": 15.294,
        "r_0": 1.39584,
        "r_A": 0.0337334,
        "a_0_n": 0.586557,
        "a_A_n": -0.000106035,
        "a_0_p": 0.553316,
        "a_A_p": 0.00143603
    }
}

==> anc/KDUQDemocratic/247/modelErrors.json <==
{
    "ECS_p": 0.259052,
    "ECS_n": 0.259612,
    "APower_p": 0.276795,
    "APower_n": 0.177588,
    "RCS_p": 0.010277,
    "TCS_n": 0.0248488
}

==> anc/KDUQDemocratic/247/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.427,
        "V1_asymm": 24.3659,
        "V1_A": 0.00241394,
        "V2_0_n": 0.00211375,
        "V2_A_n": -5.84558e-06,
        "V3_0_n": -2.92319e-05,
        "V3_A_n": 5.28211e-09,
        "V2_0_p": 0.00268269,
        "V2_A_p": 2.1692e-05,
        "V3_0_p": -2.61986e-05,
        "V3_A_p": 1.24624e-07,
        "V4_0": -1.00303e-07,
        "r_0": 1.25096,
        "r_A": 0.433267,
        "a_0": 0.676741,
        "a_A": -0.000428192
    },
    "KDCoulomb": {
        "r_C_0": 1.06604,
        "r_C_A": 0.410226,
        "r_C_A2": 5.59235
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.82428,
        "V1_A": 0.0176898,
        "V2_0": 0.00267384,
        "r_0": 1.18422,
        "r_A": 0.765006,
        "a_0": 0.68349
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.36422,
        "W2_0": 200.701
    },
    "KDImagVolume": {
        "W1_0_n": 25.9636,
        "W1_A_n": -4.03745e-05,
        "W1_0_p": 22.2658,
        "W1_A_p": 0.0315766,
        "W2_0": 124.924,
        "W2_A": -0.186086
    },
    "KDImagSurface": {
        "D1_0": 12.8867,
        "D1_asymm": 19.7174,
        "D2_0": 0.0216446,
        "D2_A": -0.00303876,
        "D2_A2": 4.32296,
        "D2_A3": 201.791,
        "D3_0": 10.8669,
        "r_0": 1.29106,
        "r_A": -0.00530991,
        "a_0_n": 0.546676,
        "a_A_n": -0.000213844,
        "a_0_p": 0.608331,
        "a_A_p": 0.000438698
    }
}

==> anc/KDUQDemocratic/248/modelErrors.json <==
{
    "ECS_p": 0.333116,
    "ECS_n": 0.23471,
    "APower_p": 0.458748,
    "APower_n": 0.409359,
    "RCS_p": 0.00985507,
    "TCS_n": 0.0203729
}

==> anc/KDUQDemocratic/248/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.4478,
        "V1_asymm": 11.3957,
        "V1_A": 0.02299,
        "V2_0_n": 0.00521235,
        "V2_A_n": -7.5714e-06,
        "V3_0_n": 7.08634e-06,
        "V3_A_n": -2.92137e-08,
        "V2_0_p": 0.00688858,
        "V2_A_p": 9.96465e-07,
        "V3_0_p": 1.84894e-05,
        "V3_A_p": 2.40264e-08,
        "V4_0": 4.62499e-10,
        "r_0": 1.27629,
        "r_A": 0.480541,
        "a_0": 0.695636,
        "a_A": -4.093e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.31527,
        "r_C_A": 0.7665,
        "r_C_A2": 3.02103
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.87978,
        "V1_A": 0.0344215,
        "V2_0": 0.0111602,
        "r_0": 1.28615,
        "r_A": 0.928892,
        "a_0": 0.584496
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.8491,
        "W2_0": 207.139
    },
    "KDImagVolume": {
        "W1_0_n": 21.9275,
        "W1_A_n": 0.0204105,
        "W1_0_p": 18.969,
        "W1_A_p": 0.0220563,
        "W2_0": 102.947,
        "W2_A": 0.0298798
    },
    "KDImagSurface": {
        "D1_0": 16.8625,
        "D1_asymm": 18.5446,
        "D2_0": -0.0827512,
        "D2_A": 0.109404,
        "D2_A2": 3.07445,
        "D2_A3": 455.619,
        "D3_0": 15.5293,
        "r_0": 1.32725,
        "r_A": 0.0150989,
        "a_0_n": 0.550406,
        "a_A_n": -0.00111499,
        "a_0_p": 0.575468,
        "a_A_p": 0.0020247
    }
}

==> anc/KDUQDemocratic/249/modelErrors.json <==
{
    "ECS_p": 0.253211,
    "ECS_n": 0.173266,
    "APower_p": 0.447469,
    "APower_n": 0.217087,
    "RCS_p": 0.0294603,
    "TCS_n": 0.0335757
}

==> anc/KDUQDemocratic/249/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.1865,
        "V1_asymm": 21.8051,
        "V1_A": 0.0282325,
        "V2_0_n": 0.00623709,
        "V2_A_n": 3.08584e-06,
        "V3_0_n": 6.71661e-06,
        "V3_A_n": -5.05467e-11,
        "V2_0_p": 0.00885344,
        "V2_A_p": 9.0771e-08,
        "V3_0_p": 2.53804e-05,
        "V3_A_p": -1.08752e-08,
        "V4_0": -1.02587e-08,
        "r_0": 1.25722,
        "r_A": 0.305934,
        "a_0": 0.635005,
        "a_A": -0.000401266
    },
    "KDCoulomb": {
        "r_C_0": 1.1554,
        "r_C_A": -0.0585134,
        "r_C_A2": -13.6266
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.72063,
        "V1_A": 0.00262042,
        "V2_0": 0.00413415,
        "r_0": 1.18997,
        "r_A": 0.600984,
        "a_0": 0.585965
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.10231,
        "W2_0": 127.348
    },
    "KDImagVolume": {
        "W1_0_n": 26.2407,
        "W1_A_n": -0.0492848,
        "W1_0_p": 18.3971,
        "W1_A_p": 0.0662258,
        "W2_0": 112.597,
        "W2_A": -0.0116931
    },
    "KDImagSurface": {
        "D1_0": 16.6081,
        "D1_asymm": -1.11497,
        "D2_0": 0.0228898,
        "D2_A": 0.0174041,
        "D2_A2": 8.861,
        "D2_A3": -62.7707,
        "D3_0": 16.2947,
        "r_0": 1.37073,
        "r_A": 0.0173294,
        "a_0_n": 0.602311,
        "a_A_n": 0.000285379,
        "a_0_p": 0.50154,
        "a_A_p": 0.00103917
    }
}

==> anc/KDUQDemocratic/25/modelErrors.json <==
{
    "ECS_p": 0.28739,
    "ECS_n": 0.208693,
    "APower_p": 0.347862,
    "APower_n": 0.102053,
    "RCS_p": 0.0224461,
    "TCS_n": 0.0272132
}

==> anc/KDUQDemocratic/25/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.9112,
        "V1_asymm": 8.06598,
        "V1_A": 0.00677089,
        "V2_0_n": 0.00666804,
        "V2_A_n": 1.10009e-05,
        "V3_0_n": 1.46321e-05,
        "V3_A_n": 8.85334e-08,
        "V2_0_p": 0.00735763,
        "V2_A_p": -8.02932e-06,
        "V3_0_p": 1.53206e-05,
        "V3_A_p": -1.39178e-08,
        "V4_0": -1.37071e-08,
        "r_0": 1.20384,
        "r_A": 0.0194332,
        "a_0": 0.658137,
        "a_A": -0.00012261
    },
    "KDCoulomb": {
        "r_C_0": 1.20195,
        "r_C_A": 2.21384,
        "r_C_A2": 19.1421
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.3139,
        "V1_A": -0.0164457,
        "V2_0": 0.00312785,
        "r_0": 1.125,
        "r_A": 0.575878,
        "a_0": 0.608065
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.23745,
        "W2_0": 212.172
    },
    "KDImagVolume": {
        "W1_0_n": 8.83968,
        "W1_A_n": 0.0836371,
        "W1_0_p": 16.6917,
        "W1_A_p": 0.0540618,
        "W2_0": 63.9873,
        "W2_A": 0.198068
    },
    "KDImagSurface": {
        "D1_0": 19.0778,
        "D1_asymm": 17.7281,
        "D2_0": -0.0260418,
        "D2_A": 0.0591168,
        "D2_A2": 14.7514,
        "D2_A3": 248.832,
        "D3_0": 14.2242,
        "r_0": 1.38407,
        "r_A": 0.0209094,
        "a_0_n": 0.593391,
        "a_A_n": 0.000209707,
        "a_0_p": 0.42345,
        "a_A_p": 0.00248618
    }
}

==> anc/KDUQDemocratic/250/modelErrors.json <==
{
    "ECS_p": 0.344498,
    "ECS_n": 0.206969,
    "APower_p": 0.541424,
    "APower_n": 0.164587,
    "RCS_p": 0.0275877,
    "TCS_n": 0.035976
}

==> anc/KDUQDemocratic/250/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5107,
        "V1_asymm": 8.06965,
        "V1_A": 0.0302956,
        "V2_0_n": 0.00557769,
        "V2_A_n": 3.40976e-06,
        "V3_0_n": -2.79565e-06,
        "V3_A_n": 5.58387e-09,
        "V2_0_p": 0.00633103,
        "V2_A_p": -6.34591e-06,
        "V3_0_p": 9.68889e-06,
        "V3_A_p": -1.12872e-07,
        "V4_0": -3.24851e-08,
        "r_0": 1.22464,
        "r_A": 0.193408,
        "a_0": 0.655672,
        "a_A": -0.000664942
    },
    "KDCoulomb": {
        "r_C_0": 1.22763,
        "r_C_A": 0.201357,
        "r_C_A2": 9.83458
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.30137,
        "V1_A": -0.00212899,
        "V2_0": 0.00329944,
        "r_0": 1.15277,
        "r_A": 0.421353,
        "a_0": 0.650736
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.95724,
        "W2_0": 360.751
    },
    "KDImagVolume": {
        "W1_0_n": 22.1149,
        "W1_A_n": 0.00179778,
        "W1_0_p": 11.0391,
        "W1_A_p": 0.0679108,
        "W2_0": 72.8757,
        "W2_A": 0.310889
    },
    "KDImagSurface": {
        "D1_0": 19.8859,
        "D1_asymm": 12.4918,
        "D2_0": -0.0125338,
        "D2_A": 0.0404737,
        "D2_A2": 10.9391,
        "D2_A3": 235.525,
        "D3_0": 14.5447,
        "r_0": 1.24903,
        "r_A": -0.0120946,
        "a_0_n": 0.511359,
        "a_A_n": -0.000214902,
        "a_0_p": 0.492993,
        "a_A_p": 0.00134076
    }
}

==> anc/KDUQDemocratic/251/modelErrors.json <==
{
    "ECS_p": 0.287007,
    "ECS_n": 0.181216,
    "APower_p": 0.422891,
    "APower_n": 0.361676,
    "RCS_p": 0.0146033,
    "TCS_n": 0.0266886
}

==> anc/KDUQDemocratic/251/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.4627,
        "V1_asymm": 21.9949,
        "V1_A": 0.0164241,
        "V2_0_n": 0.0059509,
        "V2_A_n": 1.39323e-06,
        "V3_0_n": 5.69143e-06,
        "V3_A_n": 2.62451e-09,
        "V2_0_p": 0.00450542,
        "V2_A_p": 1.64076e-05,
        "V3_0_p": -1.30901e-06,
        "V3_A_p": 9.38102e-08,
        "V4_0": -1.44624e-08,
        "r_0": 1.21261,
        "r_A": 0.281428,
        "a_0": 0.688817,
        "a_A": -0.000515821
    },
    "KDCoulomb": {
        "r_C_0": 0.954478,
        "r_C_A": 0.40941,
        "r_C_A2": 6.93899
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.7219,
        "V1_A": -0.000334807,
        "V2_0": 0.00459047,
        "r_0": 1.23764,
        "r_A": 0.792962,
        "a_0": 0.643325
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.42751,
        "W2_0": 348.091
    },
    "KDImagVolume": {
        "W1_0_n": 20.438,
        "W1_A_n": 0.0125192,
        "W1_0_p": 16.0935,
        "W1_A_p": 0.0204932,
        "W2_0": 79.3991,
        "W2_A": 0.201636
    },
    "KDImagSurface": {
        "D1_0": 15.5103,
        "D1_asymm": 6.02427,
        "D2_0": 0.0226508,
        "D2_A": 0.00452874,
        "D2_A2": 7.66249,
        "D2_A3": -107.012,
        "D3_0": 13.3923,
        "r_0": 1.4645,
        "r_A": 0.0362087,
        "a_0_n": 0.516092,
        "a_A_n": -0.000376099,
        "a_0_p": 0.48045,
        "a_A_p": 0.00177561
    }
}

==> anc/KDUQDemocratic/252/modelErrors.json <==
{
    "ECS_p": 0.20627,
    "ECS_n": 0.270147,
    "APower_p": 0.507645,
    "APower_n": 0.273703,
    "RCS_p": 0.0123917,
    "TCS_n": 0.0196106
}

==> anc/KDUQDemocratic/252/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.5058,
        "V1_asymm": 14.8002,
        "V1_A": 0.00889808,
        "V2_0_n": 0.00524769,
        "V2_A_n": -1.40553e-06,
        "V3_0_n": 7.08784e-07,
        "V3_A_n": -1.15494e-08,
        "V2_0_p": 0.00612148,
        "V2_A_p": 1.14657e-05,
        "V3_0_p": 8.15709e-06,
        "V3_A_p": 5.76104e-08,
        "V4_0": -2.1988e-08,
        "r_0": 1.2838,
        "r_A": 0.317466,
        "a_0": 0.699861,
        "a_A": 0.000189964
    },
    "KDCoulomb": {
        "r_C_0": 1.22313,
        "r_C_A": -0.0393464,
        "r_C_A2": 0.951937
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.74052,
        "V1_A": 0.000933673,
        "V2_0": 0.00588209,
        "r_0": 1.23326,
        "r_A": 0.661491,
        "a_0": 0.602865
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.927718,
        "W2_0": 192.008
    },
    "KDImagVolume": {
        "W1_0_n": 18.3469,
        "W1_A_n": -0.00369315,
        "W1_0_p": 18.8703,
        "W1_A_p": -0.0299644,
        "W2_0": 80.6298,
        "W2_A": -0.0342795
    },
    "KDImagSurface": {
        "D1_0": 19.0187,
        "D1_asymm": 16.818,
        "D2_0": -0.0111235,
        "D2_A": 0.0454363,
        "D2_A2": 3.09043,
        "D2_A3": 254.389,
        "D3_0": 12.5986,
        "r_0": 1.27304,
        "r_A": 0.0059018,
        "a_0_n": 0.566654,
        "a_A_n": 0.000186608,
        "a_0_p": 0.520678,
        "a_A_p": 0.00157277
    }
}

==> anc/KDUQDemocratic/253/modelErrors.json <==
{
    "ECS_p": 0.230145,
    "ECS_n": 0.144775,
    "APower_p": 0.333292,
    "APower_n": 0.252292,
    "RCS_p": 0.0175724,
    "TCS_n": 0.0213584
}

==> anc/KDUQDemocratic/253/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.2259,
        "V1_asymm": 22.1154,
        "V1_A": 0.0307741,
        "V2_0_n": 0.00710018,
        "V2_A_n": 4.13539e-06,
        "V3_0_n": 1.76977e-05,
        "V3_A_n": 1.99497e-08,
        "V2_0_p": 0.00748303,
        "V2_A_p": 5.88168e-06,
        "V3_0_p": 2.11741e-05,
        "V3_A_p": 2.47048e-08,
        "V4_0": 8.78497e-09,
        "r_0": 1.27653,
        "r_A": 0.387859,
        "a_0": 0.693065,
        "a_A": 7.42631e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.08014,
        "r_C_A": 0.539993,
        "r_C_A2": -10.2009
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.69933,
        "V1_A": 0.00141066,
        "V2_0": 0.005244,
        "r_0": 1.26677,
        "r_A": 0.902852,
        "a_0": 0.566084
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.07623,
        "W2_0": 228.613
    },
    "KDImagVolume": {
        "W1_0_n": 19.5899,
        "W1_A_n": 0.000224373,
        "W1_0_p": 17.1981,
        "W1_A_p": 0.0186257,
        "W2_0": 88.8479,
        "W2_A": 0.0472376
    },
    "KDImagSurface": {
        "D1_0": 15.7641,
        "D1_asymm": 20.0958,
        "D2_0": 0.069239,
        "D2_A": -0.0471209,
        "D2_A2": 0.687077,
        "D2_A3": 242.801,
        "D3_0": 13.024,
        "r_0": 1.31614,
        "r_A": 0.0131793,
        "a_0_n": 0.541327,
        "a_A_n": -0.000645213,
        "a_0_p": 0.53194,
        "a_A_p": 0.000561083
    }
}

==> anc/KDUQDemocratic/254/modelErrors.json <==
{
    "ECS_p": 0.30243,
    "ECS_n": 0.233969,
    "APower_p": 0.355637,
    "APower_n": 0.142415,
    "RCS_p": 0.0126045,
    "TCS_n": 0.0315849
}

==> anc/KDUQDemocratic/254/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6515,
        "V1_asymm": 16.3386,
        "V1_A": 0.0101716,
        "V2_0_n": 0.00640257,
        "V2_A_n": -7.22882e-06,
        "V3_0_n": 1.71588e-05,
        "V3_A_n": -3.14322e-08,
        "V2_0_p": 0.00577011,
        "V2_A_p": 1.07682e-05,
        "V3_0_p": 1.10265e-05,
        "V3_A_p": 9.1895e-08,
        "V4_0": 2.03899e-08,
        "r_0": 1.24328,
        "r_A": 0.354726,
        "a_0": 0.749584,
        "a_A": -3.00564e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.17314,
        "r_C_A": 0.309415,
        "r_C_A2": -8.87426
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.34432,
        "V1_A": 0.00572362,
        "V2_0": 0.00612859,
        "r_0": 1.14287,
        "r_A": 0.316704,
        "a_0": 0.556178
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.97144,
        "W2_0": 192.06
    },
    "KDImagVolume": {
        "W1_0_n": 31.3726,
        "W1_A_n": -0.0508464,
        "W1_0_p": 23.0587,
        "W1_A_p": 0.0453917,
        "W2_0": 188.699,
        "W2_A": -0.251335
    },
    "KDImagSurface": {
        "D1_0": 12.9243,
        "D1_asymm": 6.84802,
        "D2_0": 0.0160225,
        "D2_A": 0.00228495,
        "D2_A2": 2.03486,
        "D2_A3": 36.8188,
        "D3_0": 9.6677,
        "r_0": 1.37097,
        "r_A": 0.0210279,
        "a_0_n": 0.538395,
        "a_A_n": 2.62961e-05,
        "a_0_p": 0.492364,
        "a_A_p": 0.00126892
    }
}

==> anc/KDUQDemocratic/255/modelErrors.json <==
{
    "ECS_p": 0.33635,
    "ECS_n": 0.191494,
    "APower_p": 0.402305,
    "APower_n": 0.188999,
    "RCS_p": 0.0254083,
    "TCS_n": 0.0229389
}

==> anc/KDUQDemocratic/255/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.5497,
        "V1_asymm": 18.4522,
        "V1_A": 0.0427843,
        "V2_0_n": 0.0081118,
        "V2_A_n": 1.21167e-05,
        "V3_0_n": 2.69802e-05,
        "V3_A_n": 6.96618e-08,
        "V2_0_p": 0.00727085,
        "V2_A_p": -7.02409e-07,
        "V3_0_p": 2.21857e-05,
        "V3_A_p": 8.43009e-10,
        "V4_0": 1.8451e-08,
        "r_0": 1.28148,
        "r_A": 0.573268,
        "a_0": 0.64176,
        "a_A": -0.000410169
    },
    "KDCoulomb": {
        "r_C_0": 1.05172,
        "r_C_A": 0.0944737,
        "r_C_A2": 26.9007
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.4587,
        "V1_A": -0.00185438,
        "V2_0": 0.00931284,
        "r_0": 1.32236,
        "r_A": 1.12713,
        "a_0": 0.557164
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.10644,
        "W2_0": 61.9428
    },
    "KDImagVolume": {
        "W1_0_n": 19.5461,
        "W1_A_n": 0.0290836,
        "W1_0_p": 20.5393,
        "W1_A_p": 0.0288079,
        "W2_0": 131.948,
        "W2_A": 0.313596
    },
    "KDImagSurface": {
        "D1_0": 10.2251,
        "D1_asymm": 16.8889,
        "D2_0": 0.0135058,
        "D2_A": -0.00251216,
        "D2_A2": 5.87908,
        "D2_A3": 441.179,
        "D3_0": 9.32544,
        "r_0": 1.52946,
        "r_A": 0.0623092,
        "a_0_n": 0.540511,
        "a_A_n": -0.00142088,
        "a_0_p": 0.493773,
        "a_A_p": 0.00191869
    }
}

==> anc/KDUQDemocratic/256/modelErrors.json <==
{
    "ECS_p": 0.255563,
    "ECS_n": 0.202744,
    "APower_p": 0.361424,
    "APower_n": 0.291887,
    "RCS_p": 0.0234578,
    "TCS_n": 0.0244374
}

==> anc/KDUQDemocratic/256/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8686,
        "V1_asymm": 5.43232,
        "V1_A": 0.032852,
        "V2_0_n": 0.0064382,
        "V2_A_n": -2.01355e-07,
        "V3_0_n": 1.11294e-05,
        "V3_A_n": 7.38253e-09,
        "V2_0_p": 0.00614804,
        "V2_A_p": 2.10393e-06,
        "V3_0_p": 9.82842e-06,
        "V3_A_p": 2.21912e-08,
        "V4_0": -2.01911e-09,
        "r_0": 1.23751,
        "r_A": 0.217651,
        "a_0": 0.635386,
        "a_A": -0.00046001
    },
    "KDCoulomb": {
        "r_C_0": 1.09891,
        "r_C_A": 1.55049,
        "r_C_A2": -3.08476
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.26313,
        "V1_A": -0.0075647,
        "V2_0": 0.00563847,
        "r_0": 1.2668,
        "r_A": 0.954594,
        "a_0": 0.530627
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.05617,
        "W2_0": 205.743
    },
    "KDImagVolume": {
        "W1_0_n": 28.8212,
        "W1_A_n": 0.0252403,
        "W1_0_p": 27.8733,
        "W1_A_p": 0.031306,
        "W2_0": 182.794,
        "W2_A": -0.114152
    },
    "KDImagSurface": {
        "D1_0": 13.126,
        "D1_asymm": 6.56267,
        "D2_0": -0.0188028,
        "D2_A": 0.0340041,
        "D2_A2": 9.59542,
        "D2_A3": 397.892,
        "D3_0": 12.87,
        "r_0": 1.19479,
        "r_A": -0.00801442,
        "a_0_n": 0.601337,
        "a_A_n": -0.000214457,
        "a_0_p": 0.527584,
        "a_A_p": 0.00170137
    }
}

==> anc/KDUQDemocratic/257/modelErrors.json <==
{
    "ECS_p": 0.358721,
    "ECS_n": 0.156909,
    "APower_p": 0.374262,
    "APower_n": 0.235389,
    "RCS_p": 0.0217501,
    "TCS_n": 0.0306698
}

==> anc/KDUQDemocratic/257/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7989,
        "V1_asymm": 13.0788,
        "V1_A": 0.0172666,
        "V2_0_n": 0.00560711,
        "V2_A_n": -9.36835e-07,
        "V3_0_n": 7.49458e-06,
        "V3_A_n": -3.49074e-09,
        "V2_0_p": 0.00594195,
        "V2_A_p": -4.12316e-06,
        "V3_0_p": 1.12878e-05,
        "V3_A_p": -2.30207e-08,
        "V4_0": 1.33926e-09,
        "r_0": 1.24974,
        "r_A": 0.25444,
        "a_0": 0.710989,
        "a_A": 0.000133452
    },
    "KDCoulomb": {
        "r_C_0": 1.04267,
        "r_C_A": 2.25121,
        "r_C_A2": 4.5081
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.30341,
        "V1_A": 0.000108457,
        "V2_0": 0.0105222,
        "r_0": 1.22879,
        "r_A": 0.81435,
        "a_0": 0.599784
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.547,
        "W2_0": 203.735
    },
    "KDImagVolume": {
        "W1_0_n": 18.2535,
        "W1_A_n": 0.0321837,
        "W1_0_p": 13.9992,
        "W1_A_p": 0.107839,
        "W2_0": 77.0705,
        "W2_A": 0.104036
    },
    "KDImagSurface": {
        "D1_0": 25.1492,
        "D1_asymm": 15.8401,
        "D2_0": 0.00309257,
        "D2_A": 0.0285229,
        "D2_A2": 15.001,
        "D2_A3": 312.64,
        "D3_0": 19.5773,
        "r_0": 1.37041,
        "r_A": 0.0169609,
        "a_0_n": 0.557165,
        "a_A_n": 0.000198983,
        "a_0_p": 0.498083,
        "a_A_p": 0.000576506
    }
}

==> anc/KDUQDemocratic/258/modelErrors.json <==
{
    "ECS_p": 0.344261,
    "ECS_n": 0.17617,
    "APower_p": 0.390247,
    "APower_n": 0.0931805,
    "RCS_p": 0.0104473,
    "TCS_n": 0.0267633
}

==> anc/KDUQDemocratic/258/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0954,
        "V1_asymm": 10.4325,
        "V1_A": 0.0381373,
        "V2_0_n": 0.00694983,
        "V2_A_n": 6.6427e-06,
        "V3_0_n": 1.28445e-05,
        "V3_A_n": 3.65979e-08,
        "V2_0_p": 0.00837382,
        "V2_A_p": -1.34461e-05,
        "V3_0_p": 1.82724e-05,
        "V3_A_p": -5.23106e-08,
        "V4_0": -3.32415e-09,
        "r_0": 1.24699,
        "r_A": 0.263316,
        "a_0": 0.676355,
        "a_A": -0.000469973
    },
    "KDCoulomb": {
        "r_C_0": 1.43152,
        "r_C_A": 1.49798,
        "r_C_A2": 20.2076
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.73365,
        "V1_A": 0.00424539,
        "V2_0": 0.000501605,
        "r_0": 1.1544,
        "r_A": 0.443483,
        "a_0": 0.605328
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.14807,
        "W2_0": 241.647
    },
    "KDImagVolume": {
        "W1_0_n": 19.999,
        "W1_A_n": -0.0160044,
        "W1_0_p": 18.3063,
        "W1_A_p": 0.01787,
        "W2_0": 106.977,
        "W2_A": -0.0367115
    },
    "KDImagSurface": {
        "D1_0": 16.6731,
        "D1_asymm": 13.228,
        "D2_0": -0.0112783,
        "D2_A": 0.0322577,
        "D2_A2": 15.0425,
        "D2_A3": 287.739,
        "D3_0": 13.5534,
        "r_0": 1.23632,
        "r_A": -0.000772979,
        "a_0_n": 0.52154,
        "a_A_n": -0.000623476,
        "a_0_p": 0.512274,
        "a_A_p": 0.00121962
    }
}

==> anc/KDUQDemocratic/259/modelErrors.json <==
{
    "ECS_p": 0.285441,
    "ECS_n": 0.192925,
    "APower_p": 0.42635,
    "APower_n": 0.38617,
    "RCS_p": 0.0162416,
    "TCS_n": 0.0278213
}

==> anc/KDUQDemocratic/259/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8038,
        "V1_asymm": 12.2478,
        "V1_A": 0.0223558,
        "V2_0_n": 0.00867834,
        "V2_A_n": 5.56838e-06,
        "V3_0_n": 3.80514e-05,
        "V3_A_n": 3.26843e-08,
        "V2_0_p": 0.00902642,
        "V2_A_p": -4.5042e-06,
        "V3_0_p": 4.23374e-05,
        "V3_A_p": -2.40977e-08,
        "V4_0": 7.08368e-08,
        "r_0": 1.20941,
        "r_A": 0.0513312,
        "a_0": 0.645107,
        "a_A": -0.000183098
    },
    "KDCoulomb": {
        "r_C_0": 1.39072,
        "r_C_A": 0.275878,
        "r_C_A2": 20.7626
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.35756,
        "V1_A": 0.0178461,
        "V2_0": 0.00947551,
        "r_0": 1.20519,
        "r_A": 0.622047,
        "a_0": 0.521127
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.65672,
        "W2_0": 203.485
    },
    "KDImagVolume": {
        "W1_0_n": 24.6748,
        "W1_A_n": 0.00582752,
        "W1_0_p": 16.1861,
        "W1_A_p": 0.0353055,
        "W2_0": 173.768,
        "W2_A": -0.37198
    },
    "KDImagSurface": {
        "D1_0": 12.4744,
        "D1_asymm": -6.32594,
        "D2_0": -0.00203367,
        "D2_A": 0.0192509,
        "D2_A2": 0.769117,
        "D2_A3": 388.726,
        "D3_0": 11.3562,
        "r_0": 1.37719,
        "r_A": 0.0280588,
        "a_0_n": 0.53321,
        "a_A_n": 0.000255772,
        "a_0_p": 0.520446,
        "a_A_p": 0.00169575
    }
}

==> anc/KDUQDemocratic/26/modelErrors.json <==
{
    "ECS_p": 0.246992,
    "ECS_n": 0.180324,
    "APower_p": 0.286897,
    "APower_n": 0.17855,
    "RCS_p": 0.0172117,
    "TCS_n": 0.0249467
}

==> anc/KDUQDemocratic/26/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9173,
        "V1_asymm": 24.2199,
        "V1_A": 0.00795304,
        "V2_0_n": 0.00481051,
        "V2_A_n": -8.72973e-06,
        "V3_0_n": 2.61303e-06,
        "V3_A_n": -5.06465e-08,
        "V2_0_p": 0.0074368,
        "V2_A_p": 8.32278e-06,
        "V3_0_p": 1.94199e-05,
        "V3_A_p": 3.88914e-08,
        "V4_0": 3.54375e-09,
        "r_0": 1.32105,
        "r_A": 0.54295,
        "a_0": 0.678747,
        "a_A": 0.000135813
    },
    "KDCoulomb": {
        "r_C_0": 1.00821,
        "r_C_A": 0.973433,
        "r_C_A2": 18.375
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.62599,
        "V1_A": 0.00472159,
        "V2_0": 0.00565101,
        "r_0": 1.24563,
        "r_A": 0.776106,
        "a_0": 0.561405
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.93368,
        "W2_0": 334.324
    },
    "KDImagVolume": {
        "W1_0_n": 24.6108,
        "W1_A_n": -0.00269502,
        "W1_0_p": 16.9756,
        "W1_A_p": 0.0596201,
        "W2_0": 110.749,
        "W2_A": 0.124418
    },
    "KDImagSurface": {
        "D1_0": 13.2893,
        "D1_asymm": 9.49565,
        "D2_0": -0.00393378,
        "D2_A": 0.0237046,
        "D2_A2": 4.2702,
        "D2_A3": 443.274,
        "D3_0": 13.9024,
        "r_0": 1.34492,
        "r_A": 0.0174211,
        "a_0_n": 0.58906,
        "a_A_n": -0.000563369,
        "a_0_p": 0.578278,
        "a_A_p": 0.000920045
    }
}

==> anc/KDUQDemocratic/260/modelErrors.json <==
{
    "ECS_p": 0.266753,
    "ECS_n": 0.173709,
    "APower_p": 0.350677,
    "APower_n": 0.301561,
    "RCS_p": 0.0010939,
    "TCS_n": 0.0273843
}

==> anc/KDUQDemocratic/260/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.5654,
        "V1_asymm": 10.7751,
        "V1_A": 0.0428499,
        "V2_0_n": 0.00682321,
        "V2_A_n": 8.85721e-06,
        "V3_0_n": 1.61456e-05,
        "V3_A_n": 5.49548e-08,
        "V2_0_p": 0.00544583,
        "V2_A_p": 7.72232e-06,
        "V3_0_p": 1.24456e-05,
        "V3_A_p": 3.21409e-08,
        "V4_0": 1.37714e-08,
        "r_0": 1.27637,
        "r_A": 0.46133,
        "a_0": 0.711406,
        "a_A": -0.000161468
    },
    "KDCoulomb": {
        "r_C_0": 1.19724,
        "r_C_A": 0.633655,
        "r_C_A2": 10.3533
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.74028,
        "V1_A": 0.00423497,
        "V2_0": 0.00687581,
        "r_0": 1.2236,
        "r_A": 0.812706,
        "a_0": 0.56603
    },
    "KDImagSpinOrbit": {
        "W1_0": -10.8768,
        "W2_0": 310.862
    },
    "KDImagVolume": {
        "W1_0_n": 24.0301,
        "W1_A_n": 0.0488329,
        "W1_0_p": 20.1156,
        "W1_A_p": 0.117879,
        "W2_0": 116.997,
        "W2_A": 0.318614
    },
    "KDImagSurface": {
        "D1_0": 18.5968,
        "D1_asymm": 0.807271,
        "D2_0": 0.0125921,
        "D2_A": 0.00998957,
        "D2_A2": 6.859,
        "D2_A3": 243.639,
        "D3_0": 15.397,
        "r_0": 1.3527,
        "r_A": 0.0127946,
        "a_0_n": 0.48834,
        "a_A_n": 1.09335e-05,
        "a_0_p": 0.40596,
        "a_A_p": 0.00199091
    }
}

==> anc/KDUQDemocratic/261/modelErrors.json <==
{
    "ECS_p": 0.260888,
    "ECS_n": 0.186025,
    "APower_p": 0.42424,
    "APower_n": 0.223633,
    "RCS_p": 0.0150491,
    "TCS_n": 0.0234786
}

==> anc/KDUQDemocratic/261/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5244,
        "V1_asymm": 22.995,
        "V1_A": 0.0114302,
        "V2_0_n": 0.00650549,
        "V2_A_n": -6.53447e-07,
        "V3_0_n": 7.16728e-06,
        "V3_A_n": -2.00145e-08,
        "V2_0_p": 0.00724132,
        "V2_A_p": 7.61459e-06,
        "V3_0_p": 1.50183e-05,
        "V3_A_p": 3.72521e-08,
        "V4_0": -4.02543e-09,
        "r_0": 1.25012,
        "r_A": 0.275486,
        "a_0": 0.637448,
        "a_A": -0.000616138
    },
    "KDCoulomb": {
        "r_C_0": 1.32069,
        "r_C_A": -0.112806,
        "r_C_A2": 6.48678
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.17389,
        "V1_A": 0.00302998,
        "V2_0": 0.00423,
        "r_0": 1.23046,
        "r_A": 0.588294,
        "a_0": 0.586874
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.90396,
        "W2_0": 127.378
    },
    "KDImagVolume": {
        "W1_0_n": 24.7995,
        "W1_A_n": -0.0321178,
        "W1_0_p": 15.0029,
        "W1_A_p": -0.00727956,
        "W2_0": 114.494,
        "W2_A": -0.123753
    },
    "KDImagSurface": {
        "D1_0": 9.07111,
        "D1_asymm": 8.89496,
        "D2_0": 0.0080769,
        "D2_A": 0.00576404,
        "D2_A2": 17.3523,
        "D2_A3": 94.7031,
        "D3_0": 3.71118,
        "r_0": 1.41838,
        "r_A": 0.0406158,
        "a_0_n": 0.580079,
        "a_A_n": 1.48513e-05,
        "a_0_p": 0.554828,
        "a_A_p": 0.000958369
    }
}

==> anc/KDUQDemocratic/262/modelErrors.json <==
{
    "ECS_p": 0.264617,
    "ECS_n": 0.17812,
    "APower_p": 0.40716,
    "APower_n": 0.156166,
    "RCS_p": 0.0104257,
    "TCS_n": 0.0320497
}

==> anc/KDUQDemocratic/262/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.7808,
        "V1_asymm": 16.3038,
        "V1_A": 0.0265517,
        "V2_0_n": 0.00630505,
        "V2_A_n": 7.99457e-06,
        "V3_0_n": 9.05815e-06,
        "V3_A_n": 7.38048e-08,
        "V2_0_p": 0.00679089,
        "V2_A_p": -1.12222e-06,
        "V3_0_p": 1.16794e-05,
        "V3_A_p": -9.79521e-09,
        "V4_0": -2.22731e-08,
        "r_0": 1.27129,
        "r_A": 0.329046,
        "a_0": 0.678323,
        "a_A": -4.59768e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.16458,
        "r_C_A": 0.0631327,
        "r_C_A2": 19.0109
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.10464,
        "V1_A": -0.00679048,
        "V2_0": 0.000845567,
        "r_0": 1.16451,
        "r_A": 0.655739,
        "a_0": 0.655556
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.905456,
        "W2_0": 124.547
    },
    "KDImagVolume": {
        "W1_0_n": 14.9532,
        "W1_A_n": 0.0346525,
        "W1_0_p": 11.5445,
        "W1_A_p": 0.0690614,
        "W2_0": 70.5279,
        "W2_A": 0.105368
    },
    "KDImagSurface": {
        "D1_0": 19.6841,
        "D1_asymm": 39.9499,
        "D2_0": 0.0301061,
        "D2_A": -0.00148311,
        "D2_A2": 22.6132,
        "D2_A3": 209.762,
        "D3_0": 14.042,
        "r_0": 1.38689,
        "r_A": 0.0198936,
        "a_0_n": 0.507315,
        "a_A_n": -0.000540604,
        "a_0_p": 0.465432,
        "a_A_p": 0.00103234
    }
}

==> anc/KDUQDemocratic/263/modelErrors.json <==
{
    "ECS_p": 0.221409,
    "ECS_n": 0.190407,
    "APower_p": 0.420952,
    "APower_n": 0.186426,
    "RCS_p": 0.00720576,
    "TCS_n": 0.0244421
}

==> anc/KDUQDemocratic/263/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3756,
        "V1_asymm": 12.5358,
        "V1_A": 0.0247552,
        "V2_0_n": 0.00640086,
        "V2_A_n": 8.5956e-06,
        "V3_0_n": 1.18864e-05,
        "V3_A_n": 5.94957e-08,
        "V2_0_p": 0.00513226,
        "V2_A_p": 8.38833e-06,
        "V3_0_p": -4.86603e-07,
        "V3_A_p": 5.87997e-08,
        "V4_0": -1.18343e-08,
        "r_0": 1.25777,
        "r_A": 0.272617,
        "a_0": 0.698332,
        "a_A": -5.04698e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.26619,
        "r_C_A": -0.424843,
        "r_C_A2": 15.5407
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.91873,
        "V1_A": 0.00246213,
        "V2_0": 0.00308842,
        "r_0": 1.29963,
        "r_A": 1.10168,
        "a_0": 0.607226
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.60544,
        "W2_0": 271.974
    },
    "KDImagVolume": {
        "W1_0_n": 12.4743,
        "W1_A_n": 0.0460734,
        "W1_0_p": 15.4046,
        "W1_A_p": 0.0343629,
        "W2_0": 74.5342,
        "W2_A": 0.145273
    },
    "KDImagSurface": {
        "D1_0": 17.3361,
        "D1_asymm": 6.76433,
        "D2_0": 0.0424006,
        "D2_A": -0.0186061,
        "D2_A2": 3.25062,
        "D2_A3": 317.579,
        "D3_0": 12.9033,
        "r_0": 1.21507,
        "r_A": -0.0126948,
        "a_0_n": 0.465007,
        "a_A_n": -0.000172178,
        "a_0_p": 0.494047,
        "a_A_p": 0.000799706
    }
}

==> anc/KDUQDemocratic/264/modelErrors.json <==
{
    "ECS_p": 0.235227,
    "ECS_n": 0.235251,
    "APower_p": 0.302465,
    "APower_n": 0.19771,
    "RCS_p": 0.0107998,
    "TCS_n": 0.0291694
}

==> anc/KDUQDemocratic/264/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.591,
        "V1_asymm": 22.9087,
        "V1_A": 0.0103017,
        "V2_0_n": 0.00605545,
        "V2_A_n": 1.6447e-07,
        "V3_0_n": 7.6277e-06,
        "V3_A_n": 4.96113e-09,
        "V2_0_p": 0.00690307,
        "V2_A_p": 6.97475e-06,
        "V3_0_p": 1.28704e-05,
        "V3_A_p": 4.62574e-08,
        "V4_0": -1.72561e-08,
        "r_0": 1.25775,
        "r_A": 0.318518,
        "a_0": 0.69393,
        "a_A": -5.90337e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.12463,
        "r_C_A": 0.309614,
        "r_C_A2": -1.23889
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.3193,
        "V1_A": 0.0119562,
        "V2_0": 0.00654145,
        "r_0": 1.23692,
        "r_A": 0.758433,
        "a_0": 0.55896
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.32474,
        "W2_0": 119.987
    },
    "KDImagVolume": {
        "W1_0_n": 21.6701,
        "W1_A_n": -0.00600971,
        "W1_0_p": 21.4224,
        "W1_A_p": 0.00756675,
        "W2_0": 130.489,
        "W2_A": -0.202457
    },
    "KDImagSurface": {
        "D1_0": 25.6667,
        "D1_asymm": 7.16322,
        "D2_0": -0.00374511,
        "D2_A": 0.035627,
        "D2_A2": 13.7017,
        "D2_A3": 317.626,
        "D3_0": 18.6378,
        "r_0": 1.38369,
        "r_A": 0.0242798,
        "a_0_n": 0.561827,
        "a_A_n": 0.000493201,
        "a_0_p": 0.50483,
        "a_A_p": 0.00115666
    }
}

==> anc/KDUQDemocratic/265/modelErrors.json <==
{
    "ECS_p": 0.223112,
    "ECS_n": 0.156377,
    "APower_p": 0.432572,
    "APower_n": 0.175503,
    "RCS_p": 0.0115143,
    "TCS_n": 0.02809
}

==> anc/KDUQDemocratic/265/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2241,
        "V1_asymm": 18.6737,
        "V1_A": 0.0142926,
        "V2_0_n": 0.00509337,
        "V2_A_n": -1.01938e-06,
        "V3_0_n": 1.9803e-08,
        "V3_A_n": -8.64041e-10,
        "V2_0_p": 0.0054276,
        "V2_A_p": 1.19756e-05,
        "V3_0_p": 2.16744e-06,
        "V3_A_p": 8.70209e-08,
        "V4_0": -1.85745e-08,
        "r_0": 1.25875,
        "r_A": 0.33698,
        "a_0": 0.671954,
        "a_A": -0.000130268
    },
    "KDCoulomb": {
        "r_C_0": 1.13152,
        "r_C_A": 0.575476,
        "r_C_A2": 24.4724
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.22083,
        "V1_A": -0.000981146,
        "V2_0": 0.00177181,
        "r_0": 1.09594,
        "r_A": 0.413796,
        "a_0": 0.670092
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.13611,
        "W2_0": 145.274
    },
    "KDImagVolume": {
        "W1_0_n": 23.9647,
        "W1_A_n": 0.0415459,
        "W1_0_p": 17.5562,
        "W1_A_p": 0.101177,
        "W2_0": 148.53,
        "W2_A": 0.116366
    },
    "KDImagSurface": {
        "D1_0": 20.8559,
        "D1_asymm": 18.7808,
        "D2_0": 0.0259165,
        "D2_A": -0.0183442,
        "D2_A2": -0.852412,
        "D2_A3": 231.761,
        "D3_0": 16.0035,
        "r_0": 1.43074,
        "r_A": 0.0441046,
        "a_0_n": 0.466249,
        "a_A_n": -0.00117913,
        "a_0_p": 0.503711,
        "a_A_p": 0.00123887
    }
}

==> anc/KDUQDemocratic/266/modelErrors.json <==
{
    "ECS_p": 0.3112,
    "ECS_n": 0.224175,
    "APower_p": 0.24011,
    "APower_n": 0.21181,
    "RCS_p": 0.0128543,
    "TCS_n": 0.0217934
}

==> anc/KDUQDemocratic/266/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5159,
        "V1_asymm": 18.945,
        "V1_A": 0.0280931,
        "V2_0_n": 0.00672562,
        "V2_A_n": 4.82936e-06,
        "V3_0_n": 1.23298e-05,
        "V3_A_n": 4.13232e-08,
        "V2_0_p": 0.00667163,
        "V2_A_p": 1.17623e-05,
        "V3_0_p": 1.10012e-05,
        "V3_A_p": 6.69323e-08,
        "V4_0": -1.02743e-08,
        "r_0": 1.30909,
        "r_A": 0.543132,
        "a_0": 0.689503,
        "a_A": 0.000169503
    },
    "KDCoulomb": {
        "r_C_0": 1.11361,
        "r_C_A": 1.07406,
        "r_C_A2": 19.0994
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.73103,
        "V1_A": 0.0148323,
        "V2_0": 0.000580367,
        "r_0": 1.1345,
        "r_A": 0.576654,
        "a_0": 0.596669
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.38126,
        "W2_0": 330.16
    },
    "KDImagVolume": {
        "W1_0_n": 18.5743,
        "W1_A_n": -0.00570322,
        "W1_0_p": 19.4876,
        "W1_A_p": 0.0506667,
        "W2_0": 96.9531,
        "W2_A": 0.0127565
    },
    "KDImagSurface": {
        "D1_0": 10.8416,
        "D1_asymm": 3.88588,
        "D2_0": -0.00281726,
        "D2_A": 0.0195241,
        "D2_A2": 8.12966,
        "D2_A3": 427.01,
        "D3_0": 9.38787,
        "r_0": 1.38462,
        "r_A": 0.0172669,
        "a_0_n": 0.546041,
        "a_A_n": -3.78508e-05,
        "a_0_p": 0.554941,
        "a_A_p": 0.00125073
    }
}

==> anc/KDUQDemocratic/267/modelErrors.json <==
{
    "ECS_p": 0.266079,
    "ECS_n": 0.241278,
    "APower_p": 0.508761,
    "APower_n": 0.290763,
    "RCS_p": 0.00313785,
    "TCS_n": 0.0250696
}

==> anc/KDUQDemocratic/267/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.6494,
        "V1_asymm": 23.3895,
        "V1_A": 0.02404,
        "V2_0_n": 0.00659236,
        "V2_A_n": 5.09949e-06,
        "V3_0_n": 9.34334e-06,
        "V3_A_n": 9.82569e-09,
        "V2_0_p": 0.00675963,
        "V2_A_p": 1.11645e-05,
        "V3_0_p": 1.47551e-05,
        "V3_A_p": 7.91797e-08,
        "V4_0": -5.26982e-09,
        "r_0": 1.32569,
        "r_A": 0.561674,
        "a_0": 0.738181,
        "a_A": 0.000243413
    },
    "KDCoulomb": {
        "r_C_0": 1.16381,
        "r_C_A": 1.56726,
        "r_C_A2": 19.822
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.10564,
        "V1_A": -0.0203316,
        "V2_0": 0.00297265,
        "r_0": 1.11732,
        "r_A": 0.578138,
        "a_0": 0.61574
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.22149,
        "W2_0": 106.487
    },
    "KDImagVolume": {
        "W1_0_n": 21.3986,
        "W1_A_n": -0.033359,
        "W1_0_p": 19.2257,
        "W1_A_p": -0.00578343,
        "W2_0": 96.6525,
        "W2_A": -0.121657
    },
    "KDImagSurface": {
        "D1_0": 19.4051,
        "D1_asymm": 0.572644,
        "D2_0": -0.0266915,
        "D2_A": 0.0522373,
        "D2_A2": 18.8585,
        "D2_A3": 433.05,
        "D3_0": 16.1124,
        "r_0": 1.42278,
        "r_A": 0.0267968,
        "a_0_n": 0.540882,
        "a_A_n": 0.000192435,
        "a_0_p": 0.46148,
        "a_A_p": 0.00073344
    }
}

==> anc/KDUQDemocratic/268/modelErrors.json <==
{
    "ECS_p": 0.277691,
    "ECS_n": 0.175498,
    "APower_p": 0.441464,
    "APower_n": 0.325583,
    "RCS_p": 0.0316989,
    "TCS_n": 0.0272743
}

==> anc/KDUQDemocratic/268/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1271,
        "V1_asymm": 16.9072,
        "V1_A": 0.0287383,
        "V2_0_n": 0.00442947,
        "V2_A_n": 1.2035e-06,
        "V3_0_n": -1.04609e-05,
        "V3_A_n": -6.26328e-09,
        "V2_0_p": 0.00690233,
        "V2_A_p": -6.16567e-06,
        "V3_0_p": 1.15466e-05,
        "V3_A_p": -5.65433e-08,
        "V4_0": -4.87148e-08,
        "r_0": 1.30807,
        "r_A": 0.430676,
        "a_0": 0.676721,
        "a_A": 0.000230996
    },
    "KDCoulomb": {
        "r_C_0": 1.03488,
        "r_C_A": 1.27446,
        "r_C_A2": -4.1796
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.66306,
        "V1_A": -0.00268054,
        "V2_0": 0.00669842,
        "r_0": 1.28849,
        "r_A": 1.21247,
        "a_0": 0.606285
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.56759,
        "W2_0": 155.466
    },
    "KDImagVolume": {
        "W1_0_n": 27.0192,
        "W1_A_n": -0.0144289,
        "W1_0_p": 18.8328,
        "W1_A_p": 0.0720316,
        "W2_0": 117.609,
        "W2_A": 0.139223
    },
    "KDImagSurface": {
        "D1_0": 13.8383,
        "D1_asymm": 6.82452,
        "D2_0": 0.0921505,
        "D2_A": -0.0718219,
        "D2_A2": 0.952,
        "D2_A3": 214.541,
        "D3_0": 12.2374,
        "r_0": 1.32816,
        "r_A": 0.022954,
        "a_0_n": 0.524588,
        "a_A_n": -0.000660807,
        "a_0_p": 0.490438,
        "a_A_p": 0.001751
    }
}

==> anc/KDUQDemocratic/269/modelErrors.json <==
{
    "ECS_p": 0.241211,
    "ECS_n": 0.23439,
    "APower_p": 0.382829,
    "APower_n": 0.194353,
    "RCS_p": 0.0313136,
    "TCS_n": 0.0247352
}

==> anc/KDUQDemocratic/269/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.8458,
        "V1_asymm": 21.499,
        "V1_A": 0.00698429,
        "V2_0_n": 0.00643268,
        "V2_A_n": 6.30664e-06,
        "V3_0_n": 1.0329e-05,
        "V3_A_n": 3.25758e-08,
        "V2_0_p": 0.00769613,
        "V2_A_p": 7.78793e-06,
        "V3_0_p": 2.19331e-05,
        "V3_A_p": 5.08483e-08,
        "V4_0": 5.34314e-10,
        "r_0": 1.21474,
        "r_A": 0.0476838,
        "a_0": 0.63255,
        "a_A": -0.000519586
    },
    "KDCoulomb": {
        "r_C_0": 1.06658,
        "r_C_A": 0.148997,
        "r_C_A2": -2.37586
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.49723,
        "V1_A": -0.00860497,
        "V2_0": 0.00607356,
        "r_0": 1.20902,
        "r_A": 0.684693,
        "a_0": 0.541479
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.986614,
        "W2_0": 184.033
    },
    "KDImagVolume": {
        "W1_0_n": 17.0403,
        "W1_A_n": 0.059265,
        "W1_0_p": 18.9407,
        "W1_A_p": 0.06959,
        "W2_0": 61.4321,
        "W2_A": 0.425976
    },
    "KDImagSurface": {
        "D1_0": 22.1925,
        "D1_asymm": 2.38597,
        "D2_0": 0.0203113,
        "D2_A": 0.0146918,
        "D2_A2": 2.4123,
        "D2_A3": 210.043,
        "D3_0": 17.1093,
        "r_0": 1.22647,
        "r_A": -0.0067204,
        "a_0_n": 0.616253,
        "a_A_n": 0.000267596,
        "a_0_p": 0.577166,
        "a_A_p": 0.00159368
    }
}

==> anc/KDUQDemocratic/27/modelErrors.json <==
{
    "ECS_p": 0.295522,
    "ECS_n": 0.20024,
    "APower_p": 0.435426,
    "APower_n": 0.400427,
    "RCS_p": 0.0115083,
    "TCS_n": 0.0218006
}

==> anc/KDUQDemocratic/27/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.4517,
        "V1_asymm": 14.1762,
        "V1_A": 0.0188302,
        "V2_0_n": 0.00675229,
        "V2_A_n": 2.67446e-06,
        "V3_0_n": 1.23572e-05,
        "V3_A_n": 1.04318e-08,
        "V2_0_p": 0.00683954,
        "V2_A_p": 1.89638e-06,
        "V3_0_p": 1.19861e-05,
        "V3_A_p": 1.46765e-08,
        "V4_0": 1.60051e-10,
        "r_0": 1.23074,
        "r_A": 0.253795,
        "a_0": 0.664273,
        "a_A": -0.000547284
    },
    "KDCoulomb": {
        "r_C_0": 1.19548,
        "r_C_A": 0.701974,
        "r_C_A2": 28.7654
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.34038,
        "V1_A": 0.000829487,
        "V2_0": 0.00301747,
        "r_0": 1.227,
        "r_A": 1.00387,
        "a_0": 0.638213
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.46916,
        "W2_0": 110.329
    },
    "KDImagVolume": {
        "W1_0_n": 22.1849,
        "W1_A_n": -0.0123543,
        "W1_0_p": 21.1443,
        "W1_A_p": 0.0490403,
        "W2_0": 97.7838,
        "W2_A": -0.0422799
    },
    "KDImagSurface": {
        "D1_0": 26.8674,
        "D1_asymm": 6.36275,
        "D2_0": 0.0360485,
        "D2_A": -0.00627319,
        "D2_A2": 11.2804,
        "D2_A3": 18.4185,
        "D3_0": 18.3838,
        "r_0": 1.2263,
        "r_A": -0.0141593,
        "a_0_n": 0.567635,
        "a_A_n": 0.000286617,
        "a_0_p": 0.514723,
        "a_A_p": 0.000900286
    }
}

==> anc/KDUQDemocratic/270/modelErrors.json <==
{
    "ECS_p": 0.311579,
    "ECS_n": 0.155131,
    "APower_p": 0.273153,
    "APower_n": 0.270985,
    "RCS_p": 0.0148064,
    "TCS_n": 0.0263526
}

==> anc/KDUQDemocratic/270/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5753,
        "V1_asymm": 7.29011,
        "V1_A": 0.0261848,
        "V2_0_n": 0.00572746,
        "V2_A_n": -1.41249e-06,
        "V3_0_n": 1.73462e-07,
        "V3_A_n": -8.86964e-09,
        "V2_0_p": 0.00548029,
        "V2_A_p": 5.19758e-06,
        "V3_0_p": 3.29406e-06,
        "V3_A_p": 5.68916e-09,
        "V4_0": -3.28885e-08,
        "r_0": 1.26051,
        "r_A": 0.299871,
        "a_0": 0.687082,
        "a_A": -2.41286e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.23399,
        "r_C_A": 0.587604,
        "r_C_A2": 26.3519
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.90917,
        "V1_A": 0.000170764,
        "V2_0": 0.00356871,
        "r_0": 1.29647,
        "r_A": 1.11984,
        "a_0": 0.641306
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.33881,
        "W2_0": 352.138
    },
    "KDImagVolume": {
        "W1_0_n": 17.9147,
        "W1_A_n": 0.00882311,
        "W1_0_p": 15.361,
        "W1_A_p": 0.0389461,
        "W2_0": 56.6898,
        "W2_A": 0.098519
    },
    "KDImagSurface": {
        "D1_0": 11.8014,
        "D1_asymm": 12.9867,
        "D2_0": 0.0237747,
        "D2_A": 0.00532549,
        "D2_A2": -1.5096,
        "D2_A3": 213.112,
        "D3_0": 10.6614,
        "r_0": 1.47311,
        "r_A": 0.0434451,
        "a_0_n": 0.541141,
        "a_A_n": -0.00056873,
        "a_0_p": 0.471342,
        "a_A_p": 0.00190041
    }
}

==> anc/KDUQDemocratic/271/modelErrors.json <==
{
    "ECS_p": 0.238877,
    "ECS_n": 0.178646,
    "APower_p": 0.47808,
    "APower_n": 0.107755,
    "RCS_p": 0.0331019,
    "TCS_n": 0.0216431
}

==> anc/KDUQDemocratic/271/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0442,
        "V1_asymm": 15.5117,
        "V1_A": 0.0147381,
        "V2_0_n": 0.00629166,
        "V2_A_n": -8.92259e-06,
        "V3_0_n": 1.80131e-05,
        "V3_A_n": -3.65281e-08,
        "V2_0_p": 0.00808006,
        "V2_A_p": 4.6844e-06,
        "V3_0_p": 3.18875e-05,
        "V3_A_p": -1.85027e-08,
        "V4_0": 3.01604e-08,
        "r_0": 1.29039,
        "r_A": 0.385914,
        "a_0": 0.687753,
        "a_A": 0.000209
    },
    "KDCoulomb": {
        "r_C_0": 1.12858,
        "r_C_A": 0.372395,
        "r_C_A2": 7.1825
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.29241,
        "V1_A": 0.00920095,
        "V2_0": 0.00438342,
        "r_0": 1.27098,
        "r_A": 1.04407,
        "a_0": 0.552753
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.29191,
        "W2_0": 171.732
    },
    "KDImagVolume": {
        "W1_0_n": 22.9762,
        "W1_A_n": -5.64224e-05,
        "W1_0_p": 25.9853,
        "W1_A_p": 0.00848308,
        "W2_0": 154.923,
        "W2_A": -0.268163
    },
    "KDImagSurface": {
        "D1_0": 19.4103,
        "D1_asymm": 8.53675,
        "D2_0": 0.0251194,
        "D2_A": 0.00121645,
        "D2_A2": 2.93351,
        "D2_A3": 306.709,
        "D3_0": 13.9645,
        "r_0": 1.37959,
        "r_A": 0.0294912,
        "a_0_n": 0.516215,
        "a_A_n": -0.000392018,
        "a_0_p": 0.473207,
        "a_A_p": 0.00192096
    }
}

==> anc/KDUQDemocratic/272/modelErrors.json <==
{
    "ECS_p": 0.344397,
    "ECS_n": 0.188413,
    "APower_p": 0.223117,
    "APower_n": 0.19618,
    "RCS_p": 0.00408693,
    "TCS_n": 0.0281153
}

==> anc/KDUQDemocratic/272/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.4022,
        "V1_asymm": 15.8929,
        "V1_A": 0.00413115,
        "V2_0_n": 0.00607277,
        "V2_A_n": -2.55316e-06,
        "V3_0_n": 7.49014e-06,
        "V3_A_n": 2.94544e-09,
        "V2_0_p": 0.00719408,
        "V2_A_p": 3.18848e-06,
        "V3_0_p": 1.15885e-05,
        "V3_A_p": 1.04715e-08,
        "V4_0": -1.39249e-08,
        "r_0": 1.26793,
        "r_A": 0.255456,
        "a_0": 0.676942,
        "a_A": 8.23569e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.18251,
        "r_C_A": 0.150514,
        "r_C_A2": 13.493
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.29294,
        "V1_A": 0.00395834,
        "V2_0": 0.00129943,
        "r_0": 1.24915,
        "r_A": 0.878458,
        "a_0": 0.664068
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.11947,
        "W2_0": 397.795
    },
    "KDImagVolume": {
        "W1_0_n": 14.8769,
        "W1_A_n": 0.0178403,
        "W1_0_p": 16.3586,
        "W1_A_p": -0.010925,
        "W2_0": 71.3736,
        "W2_A": -0.04428
    },
    "KDImagSurface": {
        "D1_0": 13.0036,
        "D1_asymm": 15.9484,
        "D2_0": 0.0242556,
        "D2_A": 0.00106434,
        "D2_A2": 3.38477,
        "D2_A3": 192.216,
        "D3_0": 9.2327,
        "r_0": 1.47293,
        "r_A": 0.0406489,
        "a_0_n": 0.562384,
        "a_A_n": 0.000107647,
        "a_0_p": 0.480446,
        "a_A_p": 0.0013207
    }
}

==> anc/KDUQDemocratic/273/modelErrors.json <==
{
    "ECS_p": 0.298505,
    "ECS_n": 0.166789,
    "APower_p": 0.338899,
    "APower_n": 0.189834,
    "RCS_p": 0.0333964,
    "TCS_n": 0.0276473
}

==> anc/KDUQDemocratic/273/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5144,
        "V1_asymm": 13.8706,
        "V1_A": 0.0234147,
        "V2_0_n": 0.00725029,
        "V2_A_n": 5.27976e-06,
        "V3_0_n": 2.14193e-05,
        "V3_A_n": 4.93376e-08,
        "V2_0_p": 0.00848135,
        "V2_A_p": 8.58808e-07,
        "V3_0_p": 2.84109e-05,
        "V3_A_p": -1.82728e-09,
        "V4_0": 1.51993e-08,
        "r_0": 1.30633,
        "r_A": 0.413474,
        "a_0": 0.661544,
        "a_A": -0.00010165
    },
    "KDCoulomb": {
        "r_C_0": 1.1362,
        "r_C_A": 0.153455,
        "r_C_A2": 34.3557
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.47708,
        "V1_A": 0.000337989,
        "V2_0": 0.00675874,
        "r_0": 1.26474,
        "r_A": 0.935132,
        "a_0": 0.63546
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.5034,
        "W2_0": 135.187
    },
    "KDImagVolume": {
        "W1_0_n": 23.3508,
        "W1_A_n": 0.0357941,
        "W1_0_p": 23.5324,
        "W1_A_p": -0.00923368,
        "W2_0": 166.317,
        "W2_A": -0.0848241
    },
    "KDImagSurface": {
        "D1_0": 16.5502,
        "D1_asymm": 13.0282,
        "D2_0": 0.0092505,
        "D2_A": 0.0127866,
        "D2_A2": 7.17365,
        "D2_A3": 221.125,
        "D3_0": 13.7088,
        "r_0": 1.40261,
        "r_A": 0.0228004,
        "a_0_n": 0.547826,
        "a_A_n": -0.000186613,
        "a_0_p": 0.494937,
        "a_A_p": 0.00112443
    }
}

==> anc/KDUQDemocratic/274/modelErrors.json <==
{
    "ECS_p": 0.267858,
    "ECS_n": 0.233766,
    "APower_p": 0.39666,
    "APower_n": 0.108551,
    "RCS_p": 0.00593898,
    "TCS_n": 0.0205527
}

==> anc/KDUQDemocratic/274/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.37,
        "V1_asymm": 21.3201,
        "V1_A": 0.019395,
        "V2_0_n": 0.00564295,
        "V2_A_n": 8.77994e-07,
        "V3_0_n": 4.87061e-06,
        "V3_A_n": 1.18595e-08,
        "V2_0_p": 0.00709137,
        "V2_A_p": -2.69321e-06,
        "V3_0_p": 1.25974e-05,
        "V3_A_p": -2.45181e-08,
        "V4_0": -2.52853e-08,
        "r_0": 1.21602,
        "r_A": 0.139024,
        "a_0": 0.654937,
        "a_A": -0.000626546
    },
    "KDCoulomb": {
        "r_C_0": 1.14755,
        "r_C_A": 0.828227,
        "r_C_A2": -2.61374
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.34435,
        "V1_A": 0.0137944,
        "V2_0": 0.00358393,
        "r_0": 1.18809,
        "r_A": 0.58724,
        "a_0": 0.621363
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.13702,
        "W2_0": 345.001
    },
    "KDImagVolume": {
        "W1_0_n": 18.4066,
        "W1_A_n": -0.0234649,
        "W1_0_p": 16.9202,
        "W1_A_p": 0.0468554,
        "W2_0": 108.553,
        "W2_A": -0.230029
    },
    "KDImagSurface": {
        "D1_0": 22.7292,
        "D1_asymm": 7.05525,
        "D2_0": 0.0342225,
        "D2_A": -0.00737173,
        "D2_A2": 9.38465,
        "D2_A3": 121.044,
        "D3_0": 18.8802,
        "r_0": 1.4376,
        "r_A": 0.0392324,
        "a_0_n": 0.498832,
        "a_A_n": -0.00078814,
        "a_0_p": 0.433619,
        "a_A_p": 0.0015787
    }
}

==> anc/KDUQDemocratic/275/modelErrors.json <==
{
    "ECS_p": 0.229075,
    "ECS_n": 0.209675,
    "APower_p": 0.355225,
    "APower_n": 0.373835,
    "RCS_p": 0.00322655,
    "TCS_n": 0.035114
}

==> anc/KDUQDemocratic/275/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7791,
        "V1_asymm": 12.2803,
        "V1_A": 0.0288115,
        "V2_0_n": 0.00677332,
        "V2_A_n": 7.1296e-06,
        "V3_0_n": 1.80303e-05,
        "V3_A_n": 6.07865e-08,
        "V2_0_p": 0.0072544,
        "V2_A_p": 2.46505e-07,
        "V3_0_p": 1.70322e-05,
        "V3_A_p": -5.13196e-09,
        "V4_0": 2.21833e-09,
        "r_0": 1.26215,
        "r_A": 0.293805,
        "a_0": 0.69161,
        "a_A": -8.92668e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.08787,
        "r_C_A": 1.5645,
        "r_C_A2": 22.0018
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.45843,
        "V1_A": 0.0109542,
        "V2_0": 0.0036314,
        "r_0": 1.17222,
        "r_A": 0.524262,
        "a_0": 0.601024
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.24825,
        "W2_0": 129.544
    },
    "KDImagVolume": {
        "W1_0_n": 9.75644,
        "W1_A_n": 0.0653643,
        "W1_0_p": 9.17904,
        "W1_A_p": 0.06862,
        "W2_0": 43.1601,
        "W2_A": 0.127483
    },
    "KDImagSurface": {
        "D1_0": 16.8938,
        "D1_asymm": 32.4086,
        "D2_0": 0.0732414,
        "D2_A": -0.0414423,
        "D2_A2": -2.1628,
        "D2_A3": -6.90943,
        "D3_0": 10.5622,
        "r_0": 1.36569,
        "r_A": 0.0161138,
        "a_0_n": 0.482661,
        "a_A_n": -0.000366062,
        "a_0_p": 0.456186,
        "a_A_p": 0.000597325
    }
}

==> anc/KDUQDemocratic/276/modelErrors.json <==
{
    "ECS_p": 0.315452,
    "ECS_n": 0.161933,
    "APower_p": 0.289349,
    "APower_n": 0.196425,
    "RCS_p": 0.00219864,
    "TCS_n": 0.0189096
}

==> anc/KDUQDemocratic/276/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.047,
        "V1_asymm": 3.1547,
        "V1_A": 0.0318245,
        "V2_0_n": 0.00663679,
        "V2_A_n": -3.13329e-06,
        "V3_0_n": 1.67802e-05,
        "V3_A_n": -1.22361e-08,
        "V2_0_p": 0.00646044,
        "V2_A_p": 3.06133e-06,
        "V3_0_p": 1.53931e-05,
        "V3_A_p": 3.18241e-08,
        "V4_0": 2.17124e-08,
        "r_0": 1.32072,
        "r_A": 0.53905,
        "a_0": 0.699402,
        "a_A": 0.000459803
    },
    "KDCoulomb": {
        "r_C_0": 1.34947,
        "r_C_A": 0.75246,
        "r_C_A2": 7.70518
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.39871,
        "V1_A": 0.00839349,
        "V2_0": 0.00700173,
        "r_0": 1.1991,
        "r_A": 0.595568,
        "a_0": 0.662263
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.32191,
        "W2_0": 256.43
    },
    "KDImagVolume": {
        "W1_0_n": 22.3075,
        "W1_A_n": 0.0463148,
        "W1_0_p": 14.98,
        "W1_A_p": 0.0703535,
        "W2_0": 83.3247,
        "W2_A": 0.591147
    },
    "KDImagSurface": {
        "D1_0": 12.4079,
        "D1_asymm": 13.5703,
        "D2_0": 0.0215318,
        "D2_A": -0.000103269,
        "D2_A2": 13.8145,
        "D2_A3": 209.778,
        "D3_0": 10.716,
        "r_0": 1.46552,
        "r_A": 0.0582044,
        "a_0_n": 0.540859,
        "a_A_n": -0.00146871,
        "a_0_p": 0.508321,
        "a_A_p": 0.00347248
    }
}

==> anc/KDUQDemocratic/277/modelErrors.json <==
{
    "ECS_p": 0.334202,
    "ECS_n": 0.245061,
    "APower_p": 0.477979,
    "APower_n": 0.137673,
    "RCS_p": 0.0115898,
    "TCS_n": 0.0231707
}

==> anc/KDUQDemocratic/277/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.4815,
        "V1_asymm": 18.4627,
        "V1_A": 0.0228632,
        "V2_0_n": 0.00498509,
        "V2_A_n": -7.21208e-07,
        "V3_0_n": -2.23064e-06,
        "V3_A_n": -9.75375e-09,
        "V2_0_p": 0.00522263,
        "V2_A_p": 1.51604e-05,
        "V3_0_p": 2.34221e-06,
        "V3_A_p": 6.72997e-08,
        "V4_0": -3.02311e-08,
        "r_0": 1.29912,
        "r_A": 0.441776,
        "a_0": 0.688321,
        "a_A": 0.000120011
    },
    "KDCoulomb": {
        "r_C_0": 1.06506,
        "r_C_A": 0.798202,
        "r_C_A2": 16.2235
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.35508,
        "V1_A": 0.00667056,
        "V2_0": 0.0014496,
        "r_0": 1.1133,
        "r_A": 0.472365,
        "a_0": 0.633601
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.50177,
        "W2_0": 203.667
    },
    "KDImagVolume": {
        "W1_0_n": 23.8222,
        "W1_A_n": -0.0463667,
        "W1_0_p": 24.5371,
        "W1_A_p": 0.0245513,
        "W2_0": 119.783,
        "W2_A": -0.197156
    },
    "KDImagSurface": {
        "D1_0": 31.2877,
        "D1_asymm": 35.0236,
        "D2_0": 0.0825821,
        "D2_A": -0.0414681,
        "D2_A2": 20.7518,
        "D2_A3": 373.269,
        "D3_0": 18.1308,
        "r_0": 1.3736,
        "r_A": 0.0249704,
        "a_0_n": 0.582184,
        "a_A_n": -0.000130723,
        "a_0_p": 0.47605,
        "a_A_p": 0.00152097
    }
}

==> anc/KDUQDemocratic/278/modelErrors.json <==
{
    "ECS_p": 0.217461,
    "ECS_n": 0.232219,
    "APower_p": 0.329817,
    "APower_n": 0.151075,
    "RCS_p": 0.00639065,
    "TCS_n": 0.0401011
}

==> anc/KDUQDemocratic/278/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.9679,
        "V1_asymm": 15.716,
        "V1_A": 0.0232191,
        "V2_0_n": 0.006517,
        "V2_A_n": 1.51901e-05,
        "V3_0_n": 3.77823e-06,
        "V3_A_n": 8.00472e-08,
        "V2_0_p": 0.0054297,
        "V2_A_p": 7.22137e-06,
        "V3_0_p": -9.86484e-07,
        "V3_A_p": 6.57912e-08,
        "V4_0": -4.16743e-08,
        "r_0": 1.22264,
        "r_A": 0.28272,
        "a_0": 0.686748,
        "a_A": -0.000296961
    },
    "KDCoulomb": {
        "r_C_0": 1.16757,
        "r_C_A": 0.921312,
        "r_C_A2": 22.4047
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.71749,
        "V1_A": -2.46476e-05,
        "V2_0": 0.0038343,
        "r_0": 1.11325,
        "r_A": 0.343005,
        "a_0": 0.606019
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.60735,
        "W2_0": 166.788
    },
    "KDImagVolume": {
        "W1_0_n": 21.0813,
        "W1_A_n": 0.0370508,
        "W1_0_p": 14.7823,
        "W1_A_p": 0.0760815,
        "W2_0": 121.587,
        "W2_A": 0.0505374
    },
    "KDImagSurface": {
        "D1_0": 12.8699,
        "D1_asymm": 12.2735,
        "D2_0": 0.0176204,
        "D2_A": 0.00413277,
        "D2_A2": -3.45042,
        "D2_A3": 122.167,
        "D3_0": 12.4683,
        "r_0": 1.34534,
        "r_A": 0.0159649,
        "a_0_n": 0.590035,
        "a_A_n": -0.000539932,
        "a_0_p": 0.449358,
        "a_A_p": 0.0017621
    }
}

==> anc/KDUQDemocratic/279/modelErrors.json <==
{
    "ECS_p": 0.255104,
    "ECS_n": 0.180925,
    "APower_p": 0.371342,
    "APower_n": 0.194281,
    "RCS_p": 0.0105018,
    "TCS_n": 0.0243212
}

==> anc/KDUQDemocratic/279/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.398,
        "V1_asymm": 18.1769,
        "V1_A": 0.0270735,
        "V2_0_n": 0.00553744,
        "V2_A_n": 8.49942e-06,
        "V3_0_n": 3.0612e-07,
        "V3_A_n": 3.80101e-08,
        "V2_0_p": 0.00587527,
        "V2_A_p": 6.89664e-06,
        "V3_0_p": 9.41903e-06,
        "V3_A_p": 3.46451e-09,
        "V4_0": -2.75056e-08,
        "r_0": 1.29379,
        "r_A": 0.425595,
        "a_0": 0.700475,
        "a_A": 0.000107084
    },
    "KDCoulomb": {
        "r_C_0": 1.3372,
        "r_C_A": -0.0956597,
        "r_C_A2": 33.5761
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.96959,
        "V1_A": 0.0100041,
        "V2_0": 0.00397634,
        "r_0": 1.30746,
        "r_A": 1.26246,
        "a_0": 0.56356
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.45173,
        "W2_0": 346.499
    },
    "KDImagVolume": {
        "W1_0_n": 20.8,
        "W1_A_n": 0.0058434,
        "W1_0_p": 16.7478,
        "W1_A_p": 0.0421143,
        "W2_0": 69.5882,
        "W2_A": 0.162478
    },
    "KDImagSurface": {
        "D1_0": 16.0096,
        "D1_asymm": 11.5557,
        "D2_0": 0.108463,
        "D2_A": -0.0838979,
        "D2_A2": 0.0493251,
        "D2_A3": 213.123,
        "D3_0": 11.243,
        "r_0": 1.25714,
        "r_A": -0.00341337,
        "a_0_n": 0.489608,
        "a_A_n": -5.1364e-05,
        "a_0_p": 0.482248,
        "a_A_p": 0.000998991
    }
}

==> anc/KDUQDemocratic/28/modelErrors.json <==
{
    "ECS_p": 0.292443,
    "ECS_n": 0.200247,
    "APower_p": 0.447739,
    "APower_n": 0.168572,
    "RCS_p": 0.00141543,
    "TCS_n": 0.0206886
}

==> anc/KDUQDemocratic/28/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.6147,
        "V1_asymm": 10.9489,
        "V1_A": 0.0262032,
        "V2_0_n": 0.00588723,
        "V2_A_n": -1.41096e-07,
        "V3_0_n": 9.82088e-06,
        "V3_A_n": -4.72563e-09,
        "V2_0_p": 0.0049966,
        "V2_A_p": 8.51316e-06,
        "V3_0_p": 1.24936e-05,
        "V3_A_p": 2.7979e-08,
        "V4_0": 2.67631e-09,
        "r_0": 1.31764,
        "r_A": 0.534891,
        "a_0": 0.667003,
        "a_A": 0.000118197
    },
    "KDCoulomb": {
        "r_C_0": 1.08371,
        "r_C_A": 0.0763919,
        "r_C_A2": 2.4853
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.85112,
        "V1_A": 0.0197032,
        "V2_0": 0.0245235,
        "r_0": 1.2518,
        "r_A": 0.80675,
        "a_0": 0.487908
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.17795,
        "W2_0": 203.443
    },
    "KDImagVolume": {
        "W1_0_n": 24.7996,
        "W1_A_n": -0.0273264,
        "W1_0_p": 15.0985,
        "W1_A_p": 0.0476552,
        "W2_0": 101.047,
        "W2_A": -0.0336824
    },
    "KDImagSurface": {
        "D1_0": 15.7973,
        "D1_asymm": 12.1629,
        "D2_0": 0.022694,
        "D2_A": 0.0036956,
        "D2_A2": 24.8927,
        "D2_A3": 24.8438,
        "D3_0": 13.9407,
        "r_0": 1.28889,
        "r_A": 0.00507565,
        "a_0_n": 0.56116,
        "a_A_n": -0.000177387,
        "a_0_p": 0.544471,
        "a_A_p": 0.000650962
    }
}

==> anc/KDUQDemocratic/280/modelErrors.json <==
{
    "ECS_p": 0.398723,
    "ECS_n": 0.218036,
    "APower_p": 0.267148,
    "APower_n": 0.123251,
    "RCS_p": 0.0199531,
    "TCS_n": 0.0262632
}

==> anc/KDUQDemocratic/280/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2503,
        "V1_asymm": 14.9068,
        "V1_A": 0.0229863,
        "V2_0_n": 0.00692959,
        "V2_A_n": 8.01754e-06,
        "V3_0_n": 1.10424e-05,
        "V3_A_n": 2.92292e-08,
        "V2_0_p": 0.00569893,
        "V2_A_p": 4.4366e-06,
        "V3_0_p": 5.92875e-06,
        "V3_A_p": 2.95937e-08,
        "V4_0": -1.23659e-08,
        "r_0": 1.23972,
        "r_A": 0.232782,
        "a_0": 0.702705,
        "a_A": 0.000132505
    },
    "KDCoulomb": {
        "r_C_0": 0.998702,
        "r_C_A": 0.638453,
        "r_C_A2": 9.13271
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.71267,
        "V1_A": -0.00372798,
        "V2_0": 0.00283313,
        "r_0": 1.15089,
        "r_A": 0.536211,
        "a_0": 0.654693
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.27402,
        "W2_0": 260.336
    },
    "KDImagVolume": {
        "W1_0_n": 19.0023,
        "W1_A_n": 0.00451682,
        "W1_0_p": 12.6216,
        "W1_A_p": 0.068994,
        "W2_0": 99.7119,
        "W2_A": 0.00507752
    },
    "KDImagSurface": {
        "D1_0": 15.4832,
        "D1_asymm": 22.2397,
        "D2_0": 0.0193395,
        "D2_A": 0.00580305,
        "D2_A2": -6.65371,
        "D2_A3": 386.387,
        "D3_0": 13.7835,
        "r_0": 1.23146,
        "r_A": -0.00570332,
        "a_0_n": 0.52979,
        "a_A_n": -0.000417442,
        "a_0_p": 0.477394,
        "a_A_p": 0.000958318
    }
}

==> anc/KDUQDemocratic/281/modelErrors.json <==
{
    "ECS_p": 0.247204,
    "ECS_n": 0.153126,
    "APower_p": 0.35331,
    "APower_n": 0.223694,
    "RCS_p": 0.0319745,
    "TCS_n": 0.0279851
}

==> anc/KDUQDemocratic/281/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.4985,
        "V1_asymm": 8.73721,
        "V1_A": 0.0243965,
        "V2_0_n": 0.00547062,
        "V2_A_n": -1.24854e-08,
        "V3_0_n": 5.59209e-06,
        "V3_A_n": -7.64517e-10,
        "V2_0_p": 0.00737643,
        "V2_A_p": -2.04158e-06,
        "V3_0_p": 1.27603e-05,
        "V3_A_p": 6.31041e-09,
        "V4_0": -7.67618e-09,
        "r_0": 1.27248,
        "r_A": 0.297564,
        "a_0": 0.693952,
        "a_A": 8.27182e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.27866,
        "r_C_A": 0.565226,
        "r_C_A2": 7.57286
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.94059,
        "V1_A": 0.000831175,
        "V2_0": 0.00690204,
        "r_0": 1.13998,
        "r_A": 0.338633,
        "a_0": 0.580251
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.2936,
        "W2_0": 161.337
    },
    "KDImagVolume": {
        "W1_0_n": 20.9795,
        "W1_A_n": 0.00877467,
        "W1_0_p": 11.8158,
        "W1_A_p": 0.0585542,
        "W2_0": 107.893,
        "W2_A": 0.00317987
    },
    "KDImagSurface": {
        "D1_0": 28.0939,
        "D1_asymm": 13.235,
        "D2_0": -0.0517543,
        "D2_A": 0.0862884,
        "D2_A2": 8.41292,
        "D2_A3": 356.587,
        "D3_0": 19.2004,
        "r_0": 1.29384,
        "r_A": 0.0062861,
        "a_0_n": 0.53377,
        "a_A_n": -4.67802e-05,
        "a_0_p": 0.510693,
        "a_A_p": 0.00195515
    }
}

==> anc/KDUQDemocratic/282/modelErrors.json <==
{
    "ECS_p": 0.186455,
    "ECS_n": 0.173279,
    "APower_p": 0.353054,
    "APower_n": 0.213594,
    "RCS_p": 0.00744232,
    "TCS_n": 0.0353036
}

==> anc/KDUQDemocratic/282/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.2266,
        "V1_asymm": 13.0447,
        "V1_A": 0.0322727,
        "V2_0_n": 0.00624899,
        "V2_A_n": 5.01615e-06,
        "V3_0_n": 6.1044e-06,
        "V3_A_n": 4.1038e-08,
        "V2_0_p": 0.00636239,
        "V2_A_p": 9.86072e-06,
        "V3_0_p": 6.55506e-06,
        "V3_A_p": 5.33911e-08,
        "V4_0": -2.72552e-08,
        "r_0": 1.30708,
        "r_A": 0.393615,
        "a_0": 0.68143,
        "a_A": 0.000207646
    },
    "KDCoulomb": {
        "r_C_0": 1.24877,
        "r_C_A": -0.257742,
        "r_C_A2": 6.74971
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.99759,
        "V1_A": 0.0012628,
        "V2_0": 0.00256151,
        "r_0": 1.24264,
        "r_A": 0.831661,
        "a_0": 0.66626
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.31351,
        "W2_0": 144.825
    },
    "KDImagVolume": {
        "W1_0_n": 16.855,
        "W1_A_n": 0.00279496,
        "W1_0_p": 13.2235,
        "W1_A_p": 1.62228e-05,
        "W2_0": 68.0554,
        "W2_A": -0.0196743
    },
    "KDImagSurface": {
        "D1_0": 30.0114,
        "D1_asymm": 37.9996,
        "D2_0": 0.0536219,
        "D2_A": -0.0155664,
        "D2_A2": 11.3281,
        "D2_A3": 323.484,
        "D3_0": 19.6076,
        "r_0": 1.38092,
        "r_A": 0.0230233,
        "a_0_n": 0.492958,
        "a_A_n": -0.000414049,
        "a_0_p": 0.437697,
        "a_A_p": 0.00188555
    }
}

==> anc/KDUQDemocratic/283/modelErrors.json <==
{
    "ECS_p": 0.334976,
    "ECS_n": 0.189431,
    "APower_p": 0.420801,
    "APower_n": 0.361208,
    "RCS_p": 0.0116457,
    "TCS_n": 0.029604
}

==> anc/KDUQDemocratic/283/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9515,
        "V1_asymm": 0.649711,
        "V1_A": 0.0516392,
        "V2_0_n": 0.0054271,
        "V2_A_n": 2.13908e-06,
        "V3_0_n": 6.05403e-06,
        "V3_A_n": 3.18763e-08,
        "V2_0_p": 0.00609433,
        "V2_A_p": -2.12623e-06,
        "V3_0_p": 9.79238e-06,
        "V3_A_p": 2.12463e-08,
        "V4_0": -1.14175e-08,
        "r_0": 1.3716,
        "r_A": 0.729523,
        "a_0": 0.6683,
        "a_A": 6.9634e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.15447,
        "r_C_A": 0.435065,
        "r_C_A2": 3.66053
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.06689,
        "V1_A": -0.000872766,
        "V2_0": 0.0105763,
        "r_0": 1.21474,
        "r_A": 0.742932,
        "a_0": 0.612991
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.31925,
        "W2_0": 93.8571
    },
    "KDImagVolume": {
        "W1_0_n": 21.5284,
        "W1_A_n": -0.00785642,
        "W1_0_p": 22.0843,
        "W1_A_p": -0.050801,
        "W2_0": 102.405,
        "W2_A": -0.137781
    },
    "KDImagSurface": {
        "D1_0": 10.8878,
        "D1_asymm": 2.53153,
        "D2_0": 0.0233387,
        "D2_A": -0.00670225,
        "D2_A2": 16.6515,
        "D2_A3": 182.937,
        "D3_0": 9.29926,
        "r_0": 1.37005,
        "r_A": 0.0225814,
        "a_0_n": 0.555742,
        "a_A_n": 0.000174208,
        "a_0_p": 0.491753,
        "a_A_p": 0.00298718
    }
}

==> anc/KDUQDemocratic/284/modelErrors.json <==
{
    "ECS_p": 0.303287,
    "ECS_n": 0.227544,
    "APower_p": 0.441146,
    "APower_n": 0.380121,
    "RCS_p": 0.0078027,
    "TCS_n": 0.0369626
}

==> anc/KDUQDemocratic/284/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0148,
        "V1_asymm": 10.4245,
        "V1_A": 0.028262,
        "V2_0_n": 0.00752807,
        "V2_A_n": 2.39561e-06,
        "V3_0_n": 2.29798e-05,
        "V3_A_n": 3.7482e-08,
        "V2_0_p": 0.00794924,
        "V2_A_p": -4.78079e-06,
        "V3_0_p": 2.28097e-05,
        "V3_A_p": -2.45076e-08,
        "V4_0": 1.03275e-08,
        "r_0": 1.22646,
        "r_A": 0.15119,
        "a_0": 0.688983,
        "a_A": -8.53087e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.08338,
        "r_C_A": 0.230744,
        "r_C_A2": 9.19722
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.08005,
        "V1_A": 0.00639629,
        "V2_0": 0.00696779,
        "r_0": 1.14358,
        "r_A": 0.38467,
        "a_0": 0.580684
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.47353,
        "W2_0": 133.435
    },
    "KDImagVolume": {
        "W1_0_n": 13.1006,
        "W1_A_n": 0.0749765,
        "W1_0_p": 13.6893,
        "W1_A_p": 0.0902509,
        "W2_0": 101.615,
        "W2_A": 0.157631
    },
    "KDImagSurface": {
        "D1_0": 18.5806,
        "D1_asymm": 3.55871,
        "D2_0": 0.0678365,
        "D2_A": -0.0432894,
        "D2_A2": -2.08248,
        "D2_A3": 14.8401,
        "D3_0": 13.8704,
        "r_0": 1.34848,
        "r_A": 0.0114434,
        "a_0_n": 0.507906,
        "a_A_n": -9.04977e-05,
        "a_0_p": 0.450317,
        "a_A_p": 0.00117266
    }
}

==> anc/KDUQDemocratic/285/modelErrors.json <==
{
    "ECS_p": 0.252287,
    "ECS_n": 0.17371,
    "APower_p": 0.438237,
    "APower_n": 0.176154,
    "RCS_p": 0.0202039,
    "TCS_n": 0.0203852
}

==> anc/KDUQDemocratic/285/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.7495,
        "V1_asymm": 13.5073,
        "V1_A": 0.0138524,
        "V2_0_n": 0.0064777,
        "V2_A_n": -8.68622e-07,
        "V3_0_n": 1.21219e-05,
        "V3_A_n": 1.1619e-08,
        "V2_0_p": 0.00769766,
        "V2_A_p": -1.29857e-06,
        "V3_0_p": 2.01879e-05,
        "V3_A_p": 1.31071e-09,
        "V4_0": 8.56457e-10,
        "r_0": 1.24218,
        "r_A": 0.187368,
        "a_0": 0.705171,
        "a_A": 0.000207626
    },
    "KDCoulomb": {
        "r_C_0": 0.980074,
        "r_C_A": 0.40093,
        "r_C_A2": 2.79837
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.39477,
        "V1_A": 0.0141663,
        "V2_0": 0.00621188,
        "r_0": 1.181,
        "r_A": 0.474449,
        "a_0": 0.606721
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.73661,
        "W2_0": 250.008
    },
    "KDImagVolume": {
        "W1_0_n": 17.8879,
        "W1_A_n": 0.0645906,
        "W1_0_p": 15.7044,
        "W1_A_p": 0.0412652,
        "W2_0": 81.6036,
        "W2_A": 0.404177
    },
    "KDImagSurface": {
        "D1_0": 14.6021,
        "D1_asymm": 6.62023,
        "D2_0": -0.0351885,
        "D2_A": 0.0549593,
        "D2_A2": 3.08195,
        "D2_A3": 325.995,
        "D3_0": 12.5849,
        "r_0": 1.18788,
        "r_A": -0.0117998,
        "a_0_n": 0.544419,
        "a_A_n": -0.000114691,
        "a_0_p": 0.512839,
        "a_A_p": 0.00180412
    }
}

==> anc/KDUQDemocratic/286/modelErrors.json <==
{
    "ECS_p": 0.363089,
    "ECS_n": 0.198511,
    "APower_p": 0.475234,
    "APower_n": 0.262482,
    "RCS_p": 0.0180977,
    "TCS_n": 0.0255697
}

==> anc/KDUQDemocratic/286/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.7247,
        "V1_asymm": 7.61679,
        "V1_A": 0.0411574,
        "V2_0_n": 0.00652099,
        "V2_A_n": -1.315e-06,
        "V3_0_n": 1.82522e-05,
        "V3_A_n": 1.86972e-08,
        "V2_0_p": 0.00692465,
        "V2_A_p": 1.81644e-05,
        "V3_0_p": 1.50198e-05,
        "V3_A_p": 1.33562e-07,
        "V4_0": 1.28855e-08,
        "r_0": 1.31116,
        "r_A": 0.582488,
        "a_0": 0.646289,
        "a_A": -0.00034208
    },
    "KDCoulomb": {
        "r_C_0": 1.48708,
        "r_C_A": 1.96111,
        "r_C_A2": 21.6829
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.50086,
        "V1_A": 0.00660561,
        "V2_0": 0.00788352,
        "r_0": 1.13172,
        "r_A": 0.337073,
        "a_0": 0.610151
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.31675,
        "W2_0": 269.908
    },
    "KDImagVolume": {
        "W1_0_n": 25.8318,
        "W1_A_n": 0.00597041,
        "W1_0_p": 18.7771,
        "W1_A_p": 0.0321632,
        "W2_0": 173.412,
        "W2_A": -0.0258187
    },
    "KDImagSurface": {
        "D1_0": 14.3041,
        "D1_asymm": -11.1221,
        "D2_0": -0.048731,
        "D2_A": 0.0687698,
        "D2_A2": 5.95999,
        "D2_A3": 243.337,
        "D3_0": 16.4528,
        "r_0": 1.34331,
        "r_A": 0.0275951,
        "a_0_n": 0.656996,
        "a_A_n": -2.36619e-05,
        "a_0_p": 0.573733,
        "a_A_p": 0.00481632
    }
}

==> anc/KDUQDemocratic/287/modelErrors.json <==
{
    "ECS_p": 0.288489,
    "ECS_n": 0.234441,
    "APower_p": 0.314776,
    "APower_n": 0.215442,
    "RCS_p": 0.0179753,
    "TCS_n": 0.0316556
}

==> anc/KDUQDemocratic/287/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0479,
        "V1_asymm": 17.9855,
        "V1_A": 0.0295232,
        "V2_0_n": 0.00701658,
        "V2_A_n": 1.14105e-05,
        "V3_0_n": 1.76715e-05,
        "V3_A_n": 8.12533e-08,
        "V2_0_p": 0.00618122,
        "V2_A_p": 7.03158e-06,
        "V3_0_p": 1.31859e-05,
        "V3_A_p": 5.91927e-08,
        "V4_0": 6.19312e-09,
        "r_0": 1.25803,
        "r_A": 0.389271,
        "a_0": 0.682294,
        "a_A": -0.000504273
    },
    "KDCoulomb": {
        "r_C_0": 1.2784,
        "r_C_A": 1.33134,
        "r_C_A2": 11.2749
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.25976,
        "V1_A": -0.0159636,
        "V2_0": 0.00566732,
        "r_0": 1.2558,
        "r_A": 0.8992,
        "a_0": 0.601732
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.88098,
        "W2_0": 198.498
    },
    "KDImagVolume": {
        "W1_0_n": 18.7376,
        "W1_A_n": 0.0216812,
        "W1_0_p": 17.441,
        "W1_A_p": 0.0191724,
        "W2_0": 79.9964,
        "W2_A": 0.042454
    },
    "KDImagSurface": {
        "D1_0": 10.3685,
        "D1_asymm": 9.91854,
        "D2_0": 0.0201917,
        "D2_A": -0.00319426,
        "D2_A2": 2.50575,
        "D2_A3": 343.459,
        "D3_0": 12.6219,
        "r_0": 1.26639,
        "r_A": -0.0083055,
        "a_0_n": 0.659528,
        "a_A_n": -0.000172236,
        "a_0_p": 0.604613,
        "a_A_p": -0.000478589
    }
}

==> anc/KDUQDemocratic/288/modelErrors.json <==
{
    "ECS_p": 0.218913,
    "ECS_n": 0.188443,
    "APower_p": 0.504554,
    "APower_n": 0.148666,
    "RCS_p": 0.0112835,
    "TCS_n": 0.0275316
}

==> anc/KDUQDemocratic/288/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9897,
        "V1_asymm": 16.2168,
        "V1_A": 0.0208968,
        "V2_0_n": 0.00594879,
        "V2_A_n": 5.22861e-06,
        "V3_0_n": 6.61155e-06,
        "V3_A_n": 1.44758e-08,
        "V2_0_p": 0.00665563,
        "V2_A_p": -5.06448e-06,
        "V3_0_p": 1.21452e-05,
        "V3_A_p": -2.82728e-08,
        "V4_0": -8.01832e-09,
        "r_0": 1.26725,
        "r_A": 0.413837,
        "a_0": 0.667432,
        "a_A": -0.000244301
    },
    "KDCoulomb": {
        "r_C_0": 1.05399,
        "r_C_A": 1.39078,
        "r_C_A2": 18.9587
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.3303,
        "V1_A": -0.00628715,
        "V2_0": 0.00251802,
        "r_0": 1.11112,
        "r_A": 0.392725,
        "a_0": 0.641406
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.79977,
        "W2_0": 240.664
    },
    "KDImagVolume": {
        "W1_0_n": 24.7194,
        "W1_A_n": 0.0163837,
        "W1_0_p": 16.2656,
        "W1_A_p": 0.151718,
        "W2_0": 127.905,
        "W2_A": 0.357289
    },
    "KDImagSurface": {
        "D1_0": 15.4181,
        "D1_asymm": 22.0808,
        "D2_0": 0.0178028,
        "D2_A": 0.00375256,
        "D2_A2": 19.1602,
        "D2_A3": 27.8604,
        "D3_0": 13.8223,
        "r_0": 1.53283,
        "r_A": 0.0556582,
        "a_0_n": 0.496579,
        "a_A_n": -0.00132306,
        "a_0_p": 0.44957,
        "a_A_p": 0.00111693
    }
}

==> anc/KDUQDemocratic/289/modelErrors.json <==
{
    "ECS_p": 0.284307,
    "ECS_n": 0.17637,
    "APower_p": 0.392256,
    "APower_n": 0.218988,
    "RCS_p": 0.00454872,
    "TCS_n": 0.0253345
}

==> anc/KDUQDemocratic/289/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0806,
        "V1_asymm": 12.5394,
        "V1_A": 0.031747,
        "V2_0_n": 0.00640069,
        "V2_A_n": 3.2429e-06,
        "V3_0_n": 9.81593e-06,
        "V3_A_n": 4.43097e-09,
        "V2_0_p": 0.00719228,
        "V2_A_p": -6.27932e-06,
        "V3_0_p": 1.74571e-05,
        "V3_A_p": -3.9867e-08,
        "V4_0": -2.93444e-11,
        "r_0": 1.26197,
        "r_A": 0.276946,
        "a_0": 0.662604,
        "a_A": -0.000479899
    },
    "KDCoulomb": {
        "r_C_0": 1.17912,
        "r_C_A": 1.66777,
        "r_C_A2": 18.0964
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.03605,
        "V1_A": 0.00758098,
        "V2_0": 0.00285529,
        "r_0": 1.28313,
        "r_A": 0.923628,
        "a_0": 0.610252
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.14141,
        "W2_0": 203.286
    },
    "KDImagVolume": {
        "W1_0_n": 21.8541,
        "W1_A_n": -0.0151415,
        "W1_0_p": 18.5449,
        "W1_A_p": 0.0164028,
        "W2_0": 107.192,
        "W2_A": 0.0939555
    },
    "KDImagSurface": {
        "D1_0": 16.183,
        "D1_asymm": 7.94096,
        "D2_0": 0.0188833,
        "D2_A": 0.00197429,
        "D2_A2": 16.0697,
        "D2_A3": 199.538,
        "D3_0": 14.6046,
        "r_0": 1.29905,
        "r_A": -0.00122273,
        "a_0_n": 0.473463,
        "a_A_n": -0.000671415,
        "a_0_p": 0.419251,
        "a_A_p": 0.00242007
    }
}

==> anc/KDUQDemocratic/29/modelErrors.json <==
{
    "ECS_p": 0.257454,
    "ECS_n": 0.18511,
    "APower_p": 0.463407,
    "APower_n": 0.290645,
    "RCS_p": 0.0212653,
    "TCS_n": 0.0347338
}

==> anc/KDUQDemocratic/29/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.6503,
        "V1_asymm": 21.877,
        "V1_A": 0.0238009,
        "V2_0_n": 0.0060852,
        "V2_A_n": 2.42887e-06,
        "V3_0_n": 7.94354e-06,
        "V3_A_n": 1.33897e-08,
        "V2_0_p": 0.00484196,
        "V2_A_p": 1.74545e-05,
        "V3_0_p": 2.28779e-06,
        "V3_A_p": 9.93173e-08,
        "V4_0": -1.49564e-08,
        "r_0": 1.33564,
        "r_A": 0.62797,
        "a_0": 0.73567,
        "a_A": 0.00054221
    },
    "KDCoulomb": {
        "r_C_0": 1.24131,
        "r_C_A": 0.65989,
        "r_C_A2": 35.8883
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.19252,
        "V1_A": -0.000971911,
        "V2_0": 0.0123625,
        "r_0": 1.24581,
        "r_A": 0.767189,
        "a_0": 0.569994
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.95195,
        "W2_0": 67.1401
    },
    "KDImagVolume": {
        "W1_0_n": 23.3871,
        "W1_A_n": -0.0336697,
        "W1_0_p": 14.0678,
        "W1_A_p": 0.0206853,
        "W2_0": 104.093,
        "W2_A": -0.0211113
    },
    "KDImagSurface": {
        "D1_0": 15.8267,
        "D1_asymm": 12.3106,
        "D2_0": 0.0116254,
        "D2_A": 0.0103917,
        "D2_A2": -0.729606,
        "D2_A3": -22.3785,
        "D3_0": 13.5614,
        "r_0": 1.32435,
        "r_A": 0.0109947,
        "a_0_n": 0.520256,
        "a_A_n": -0.000281296,
        "a_0_p": 0.532252,
        "a_A_p": 0.00141093
    }
}

==> anc/KDUQDemocratic/290/modelErrors.json <==
{
    "ECS_p": 0.281341,
    "ECS_n": 0.209354,
    "APower_p": 0.279464,
    "APower_n": 0.275706,
    "RCS_p": 0.00291697,
    "TCS_n": 0.0214038
}

==> anc/KDUQDemocratic/290/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.5918,
        "V1_asymm": 17.871,
        "V1_A": 0.0239839,
        "V2_0_n": 0.00694787,
        "V2_A_n": -6.53475e-06,
        "V3_0_n": 2.49713e-05,
        "V3_A_n": -1.82796e-08,
        "V2_0_p": 0.00676119,
        "V2_A_p": 1.41928e-05,
        "V3_0_p": 2.20757e-05,
        "V3_A_p": 9.86813e-08,
        "V4_0": 4.07606e-08,
        "r_0": 1.28906,
        "r_A": 0.513087,
        "a_0": 0.686775,
        "a_A": -0.000199867
    },
    "KDCoulomb": {
        "r_C_0": 1.20881,
        "r_C_A": 0.71979,
        "r_C_A2": 33.2513
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.94736,
        "V1_A": -0.00760461,
        "V2_0": 0.00508732,
        "r_0": 1.19076,
        "r_A": 0.661313,
        "a_0": 0.605058
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.39524,
        "W2_0": 242.911
    },
    "KDImagVolume": {
        "W1_0_n": 22.2483,
        "W1_A_n": 0.00189659,
        "W1_0_p": 28.4125,
        "W1_A_p": -0.0107276,
        "W2_0": 132.675,
        "W2_A": -0.0502518
    },
    "KDImagSurface": {
        "D1_0": 16.5418,
        "D1_asymm": 4.96831,
        "D2_0": 0.0125589,
        "D2_A": 0.00864324,
        "D2_A2": -10.9235,
        "D2_A3": -19.5428,
        "D3_0": 16.0845,
        "r_0": 1.3141,
        "r_A": 0.00371757,
        "a_0_n": 0.543858,
        "a_A_n": -0.000227132,
        "a_0_p": 0.426901,
        "a_A_p": 0.00200935
    }
}

==> anc/KDUQDemocratic/291/modelErrors.json <==
{
    "ECS_p": 0.263301,
    "ECS_n": 0.217337,
    "APower_p": 0.262637,
    "APower_n": 0.199589,
    "RCS_p": 0.010513,
    "TCS_n": 0.0225388
}

==> anc/KDUQDemocratic/291/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6641,
        "V1_asymm": 12.2919,
        "V1_A": 0.0244554,
        "V2_0_n": 0.00679259,
        "V2_A_n": 1.25864e-05,
        "V3_0_n": 1.11136e-05,
        "V3_A_n": 5.10873e-08,
        "V2_0_p": 0.00616444,
        "V2_A_p": 3.09818e-06,
        "V3_0_p": 5.69753e-06,
        "V3_A_p": 2.0995e-08,
        "V4_0": -6.92799e-09,
        "r_0": 1.22988,
        "r_A": 0.310588,
        "a_0": 0.734927,
        "a_A": -0.00026034
    },
    "KDCoulomb": {
        "r_C_0": 1.47566,
        "r_C_A": 0.922812,
        "r_C_A2": 25.0775
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.81351,
        "V1_A": 0.00376042,
        "V2_0": 0.0036031,
        "r_0": 1.15021,
        "r_A": 0.363519,
        "a_0": 0.607644
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.279354,
        "W2_0": 276.724
    },
    "KDImagVolume": {
        "W1_0_n": 19.0346,
        "W1_A_n": -0.00395932,
        "W1_0_p": 15.2319,
        "W1_A_p": 0.0534303,
        "W2_0": 67.7769,
        "W2_A": 0.00488439
    },
    "KDImagSurface": {
        "D1_0": 28.71,
        "D1_asymm": 20.2547,
        "D2_0": 0.0377522,
        "D2_A": 0.0295395,
        "D2_A2": 18.1725,
        "D2_A3": -28.368,
        "D3_0": 19.9247,
        "r_0": 1.30628,
        "r_A": -0.000149479,
        "a_0_n": 0.496238,
        "a_A_n": -0.000400257,
        "a_0_p": 0.507507,
        "a_A_p": 0.00103164
    }
}

==> anc/KDUQDemocratic/292/modelErrors.json <==
{
    "ECS_p": 0.35339,
    "ECS_n": 0.211812,
    "APower_p": 0.384061,
    "APower_n": 0.279147,
    "RCS_p": 0.0254383,
    "TCS_n": 0.0266863
}

==> anc/KDUQDemocratic/292/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4574,
        "V1_asymm": 7.97011,
        "V1_A": 0.0318905,
        "V2_0_n": 0.00543006,
        "V2_A_n": -7.17334e-06,
        "V3_0_n": 7.77118e-06,
        "V3_A_n": -5.11176e-08,
        "V2_0_p": 0.00491274,
        "V2_A_p": 9.95177e-06,
        "V3_0_p": 3.19142e-06,
        "V3_A_p": 8.35054e-08,
        "V4_0": 4.73524e-09,
        "r_0": 1.2942,
        "r_A": 0.479095,
        "a_0": 0.67966,
        "a_A": -7.42126e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.26938,
        "r_C_A": 0.767936,
        "r_C_A2": 18.8776
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.8179,
        "V1_A": 0.00565769,
        "V2_0": 0.00683537,
        "r_0": 1.16209,
        "r_A": 0.489009,
        "a_0": 0.649575
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.49398,
        "W2_0": 269.678
    },
    "KDImagVolume": {
        "W1_0_n": 22.4711,
        "W1_A_n": -0.011552,
        "W1_0_p": 13.0343,
        "W1_A_p": 0.0682852,
        "W2_0": 64.4709,
        "W2_A": 0.735284
    },
    "KDImagSurface": {
        "D1_0": 28.5527,
        "D1_asymm": 7.77971,
        "D2_0": -0.0031893,
        "D2_A": 0.0344621,
        "D2_A2": 11.4521,
        "D2_A3": 255.297,
        "D3_0": 23.1174,
        "r_0": 1.23064,
        "r_A": -0.00534428,
        "a_0_n": 0.592322,
        "a_A_n": -0.000135481,
        "a_0_p": 0.505825,
        "a_A_p": 0.00219085
    }
}

==> anc/KDUQDemocratic/293/modelErrors.json <==
{
    "ECS_p": 0.288077,
    "ECS_n": 0.227331,
    "APower_p": 0.341921,
    "APower_n": 0.152118,
    "RCS_p": 0.00962356,
    "TCS_n": 0.0221884
}

==> anc/KDUQDemocratic/293/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.2483,
        "V1_asymm": 12.685,
        "V1_A": 0.0270759,
        "V2_0_n": 0.00582731,
        "V2_A_n": 8.01558e-06,
        "V3_0_n": 3.41568e-06,
        "V3_A_n": 5.59761e-08,
        "V2_0_p": 0.00460483,
        "V2_A_p": 1.34006e-05,
        "V3_0_p": -1.66537e-06,
        "V3_A_p": 4.84972e-08,
        "V4_0": -3.68563e-08,
        "r_0": 1.33169,
        "r_A": 0.58274,
        "a_0": 0.712999,
        "a_A": 0.000583387
    },
    "KDCoulomb": {
        "r_C_0": 1.12795,
        "r_C_A": 1.82584,
        "r_C_A2": 2.0815
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.93328,
        "V1_A": 0.00108447,
        "V2_0": 0.00455939,
        "r_0": 1.2191,
        "r_A": 0.731872,
        "a_0": 0.58413
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.13654,
        "W2_0": 291.72
    },
    "KDImagVolume": {
        "W1_0_n": 14.7558,
        "W1_A_n": 0.0527113,
        "W1_0_p": 21.3169,
        "W1_A_p": 0.0171485,
        "W2_0": 92.6941,
        "W2_A": 0.35443
    },
    "KDImagSurface": {
        "D1_0": 15.8924,
        "D1_asymm": 4.3883,
        "D2_0": 0.0261184,
        "D2_A": -0.00595216,
        "D2_A2": -1.50688,
        "D2_A3": -11.486,
        "D3_0": 15.8705,
        "r_0": 1.41662,
        "r_A": 0.0395378,
        "a_0_n": 0.566898,
        "a_A_n": -0.000429518,
        "a_0_p": 0.484862,
        "a_A_p": 0.0022639
    }
}

==> anc/KDUQDemocratic/294/modelErrors.json <==
{
    "ECS_p": 0.319806,
    "ECS_n": 0.196121,
    "APower_p": 0.272679,
    "APower_n": 0.268297,
    "RCS_p": 0.0132284,
    "TCS_n": 0.0256425
}

==> anc/KDUQDemocratic/294/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.9679,
        "V1_asymm": 1.81737,
        "V1_A": 0.0388163,
        "V2_0_n": 0.00725106,
        "V2_A_n": 2.16316e-06,
        "V3_0_n": 2.15703e-05,
        "V3_A_n": 2.43658e-08,
        "V2_0_p": 0.00714093,
        "V2_A_p": -3.08131e-06,
        "V3_0_p": 1.46464e-05,
        "V3_A_p": 2.15782e-08,
        "V4_0": 1.09023e-08,
        "r_0": 1.2512,
        "r_A": 0.374507,
        "a_0": 0.697841,
        "a_A": -0.000330495
    },
    "KDCoulomb": {
        "r_C_0": 1.37294,
        "r_C_A": 0.502253,
        "r_C_A2": 15.1235
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.99923,
        "V1_A": 0.00165969,
        "V2_0": 0.00793554,
        "r_0": 1.22682,
        "r_A": 0.672037,
        "a_0": 0.555013
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.8838,
        "W2_0": 119.604
    },
    "KDImagVolume": {
        "W1_0_n": 15.0329,
        "W1_A_n": 0.0438672,
        "W1_0_p": 16.2529,
        "W1_A_p": 0.0503158,
        "W2_0": 96.8982,
        "W2_A": 0.0672161
    },
    "KDImagSurface": {
        "D1_0": 20.501,
        "D1_asymm": 32.7573,
        "D2_0": 0.0294785,
        "D2_A": -0.0130694,
        "D2_A2": 21.2192,
        "D2_A3": -144.731,
        "D3_0": 16.6138,
        "r_0": 1.40194,
        "r_A": 0.0240143,
        "a_0_n": 0.4884,
        "a_A_n": -0.00144132,
        "a_0_p": 0.497222,
        "a_A_p": 0.00109009
    }
}

==> anc/KDUQDemocratic/295/modelErrors.json <==
{
    "ECS_p": 0.346776,
    "ECS_n": 0.207852,
    "APower_p": 0.468832,
    "APower_n": 0.137263,
    "RCS_p": 0.0125921,
    "TCS_n": 0.019953
}

==> anc/KDUQDemocratic/295/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.6184,
        "V1_asymm": 4.80263,
        "V1_A": 0.0344412,
        "V2_0_n": 0.00478227,
        "V2_A_n": -1.13896e-06,
        "V3_0_n": -9.62534e-07,
        "V3_A_n": 2.58253e-09,
        "V2_0_p": 0.00465724,
        "V2_A_p": 1.33956e-05,
        "V3_0_p": 4.41568e-07,
        "V3_A_p": 9.44858e-08,
        "V4_0": -2.4787e-08,
        "r_0": 1.35855,
        "r_A": 0.639272,
        "a_0": 0.724201,
        "a_A": 0.00033633
    },
    "KDCoulomb": {
        "r_C_0": 1.29389,
        "r_C_A": 0.137745,
        "r_C_A2": 3.78169
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.12065,
        "V1_A": 0.0108642,
        "V2_0": 0.0153167,
        "r_0": 1.14834,
        "r_A": 0.423706,
        "a_0": 0.49999
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.87718,
        "W2_0": 207.224
    },
    "KDImagVolume": {
        "W1_0_n": 22.9095,
        "W1_A_n": -0.0253128,
        "W1_0_p": 18.3276,
        "W1_A_p": -0.0295901,
        "W2_0": 110.561,
        "W2_A": -0.202962
    },
    "KDImagSurface": {
        "D1_0": 40.1172,
        "D1_asymm": 9.19169,
        "D2_0": 0.042844,
        "D2_A": 0.0284164,
        "D2_A2": 14.5549,
        "D2_A3": 14.4993,
        "D3_0": 20.7146,
        "r_0": 1.49555,
        "r_A": 0.0418428,
        "a_0_n": 0.491123,
        "a_A_n": 0.000529243,
        "a_0_p": 0.446777,
        "a_A_p": 0.00185949
    }
}

==> anc/KDUQDemocratic/296/modelErrors.json <==
{
    "ECS_p": 0.346392,
    "ECS_n": 0.199416,
    "APower_p": 0.457779,
    "APower_n": 0.296607,
    "RCS_p": 0.0100481,
    "TCS_n": 0.0278503
}

==> anc/KDUQDemocratic/296/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9065,
        "V1_asymm": 13.9644,
        "V1_A": 0.0210927,
        "V2_0_n": 0.00591764,
        "V2_A_n": -2.741e-06,
        "V3_0_n": 9.26838e-06,
        "V3_A_n": 1.57033e-08,
        "V2_0_p": 0.00594852,
        "V2_A_p": 4.89548e-06,
        "V3_0_p": 9.38494e-06,
        "V3_A_p": 1.69155e-08,
        "V4_0": -1.46935e-08,
        "r_0": 1.30551,
        "r_A": 0.479533,
        "a_0": 0.720984,
        "a_A": 0.000390592
    },
    "KDCoulomb": {
        "r_C_0": 1.15067,
        "r_C_A": 0.676291,
        "r_C_A2": 16.4936
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.90978,
        "V1_A": -0.00120797,
        "V2_0": 0.00323263,
        "r_0": 1.22475,
        "r_A": 0.75622,
        "a_0": 0.612641
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.48336,
        "W2_0": 229.071
    },
    "KDImagVolume": {
        "W1_0_n": 16.3461,
        "W1_A_n": 0.0388677,
        "W1_0_p": 19.2473,
        "W1_A_p": 0.0323653,
        "W2_0": 105.607,
        "W2_A": 0.144541
    },
    "KDImagSurface": {
        "D1_0": 20.2465,
        "D1_asymm": -2.06349,
        "D2_0": -0.00938687,
        "D2_A": 0.0323186,
        "D2_A2": 9.01491,
        "D2_A3": 381.829,
        "D3_0": 16.0994,
        "r_0": 1.40377,
        "r_A": 0.02573,
        "a_0_n": 0.475775,
        "a_A_n": 1.32685e-05,
        "a_0_p": 0.452387,
        "a_A_p": 0.00139938
    }
}

==> anc/KDUQDemocratic/297/modelErrors.json <==
{
    "ECS_p": 0.307776,
    "ECS_n": 0.191391,
    "APower_p": 0.42193,
    "APower_n": 0.305609,
    "RCS_p": 0.0245316,
    "TCS_n": 0.0274792
}

==> anc/KDUQDemocratic/297/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.4362,
        "V1_asymm": 8.64486,
        "V1_A": 0.0313435,
        "V2_0_n": 0.00412939,
        "V2_A_n": 4.34244e-06,
        "V3_0_n": -1.9297e-05,
        "V3_A_n": 6.84633e-09,
        "V2_0_p": 0.003822,
        "V2_A_p": 6.94287e-06,
        "V3_0_p": -2.17521e-05,
        "V3_A_p": 8.12573e-08,
        "V4_0": -7.99091e-08,
        "r_0": 1.26489,
        "r_A": 0.251598,
        "a_0": 0.660982,
        "a_A": -0.000370633
    },
    "KDCoulomb": {
        "r_C_0": 1.25133,
        "r_C_A": 0.876328,
        "r_C_A2": 16.0922
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.46623,
        "V1_A": -0.00765326,
        "V2_0": 0.00226114,
        "r_0": 1.27705,
        "r_A": 0.912025,
        "a_0": 0.627549
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.70254,
        "W2_0": 219.897
    },
    "KDImagVolume": {
        "W1_0_n": 19.2362,
        "W1_A_n": 0.0264715,
        "W1_0_p": 20.0751,
        "W1_A_p": 0.00201047,
        "W2_0": 85.6064,
        "W2_A": 0.421176
    },
    "KDImagSurface": {
        "D1_0": 15.4409,
        "D1_asymm": 18.4137,
        "D2_0": 0.00542709,
        "D2_A": 0.0157456,
        "D2_A2": 5.43175,
        "D2_A3": 368.888,
        "D3_0": 12.2224,
        "r_0": 1.23552,
        "r_A": -0.00996699,
        "a_0_n": 0.555062,
        "a_A_n": -0.000354109,
        "a_0_p": 0.467569,
        "a_A_p": 0.00106305
    }
}

==> anc/KDUQDemocratic/298/modelErrors.json <==
{
    "ECS_p": 0.295093,
    "ECS_n": 0.199842,
    "APower_p": 0.34112,
    "APower_n": 0.301609,
    "RCS_p": 0.0131656,
    "TCS_n": 0.0312393
}

==> anc/KDUQDemocratic/298/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.4564,
        "V1_asymm": 19.9772,
        "V1_A": 0.0280656,
        "V2_0_n": 0.00681708,
        "V2_A_n": -5.71591e-07,
        "V3_0_n": 1.78902e-05,
        "V3_A_n": 1.8004e-08,
        "V2_0_p": 0.00692012,
        "V2_A_p": 2.5879e-06,
        "V3_0_p": 1.69665e-05,
        "V3_A_p": 4.38417e-09,
        "V4_0": -1.11162e-09,
        "r_0": 1.21062,
        "r_A": 0.216122,
        "a_0": 0.652354,
        "a_A": -0.000263079
    },
    "KDCoulomb": {
        "r_C_0": 1.20842,
        "r_C_A": -0.432415,
        "r_C_A2": 21.553
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.55315,
        "V1_A": 0.00664538,
        "V2_0": 0.00434727,
        "r_0": 1.21453,
        "r_A": 0.992557,
        "a_0": 0.59806
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.54438,
        "W2_0": 344.197
    },
    "KDImagVolume": {
        "W1_0_n": 10.5157,
        "W1_A_n": 0.0654282,
        "W1_0_p": 18.6447,
        "W1_A_p": 0.0970705,
        "W2_0": 57.8376,
        "W2_A": 0.395551
    },
    "KDImagSurface": {
        "D1_0": 25.3484,
        "D1_asymm": 13.8862,
        "D2_0": 0.037309,
        "D2_A": -0.00633335,
        "D2_A2": -0.220187,
        "D2_A3": 16.5824,
        "D3_0": 19.9911,
        "r_0": 1.23826,
        "r_A": 0.00142277,
        "a_0_n": 0.563269,
        "a_A_n": -0.000556793,
        "a_0_p": 0.484425,
        "a_A_p": 0.00169354
    }
}

==> anc/KDUQDemocratic/299/modelErrors.json <==
{
    "ECS_p": 0.469206,
    "ECS_n": 0.211069,
    "APower_p": 0.379056,
    "APower_n": 0.246906,
    "RCS_p": 0.00502912,
    "TCS_n": 0.0219447
}

==> anc/KDUQDemocratic/299/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.445,
        "V1_asymm": 17.0175,
        "V1_A": 0.018302,
        "V2_0_n": 0.0062199,
        "V2_A_n": 3.62468e-06,
        "V3_0_n": 1.0665e-05,
        "V3_A_n": 1.98478e-08,
        "V2_0_p": 0.00706912,
        "V2_A_p": 7.28878e-06,
        "V3_0_p": 1.38771e-05,
        "V3_A_p": 4.24114e-08,
        "V4_0": 5.52434e-09,
        "r_0": 1.25564,
        "r_A": 0.312631,
        "a_0": 0.680941,
        "a_A": -0.000370946
    },
    "KDCoulomb": {
        "r_C_0": 1.23403,
        "r_C_A": -0.760994,
        "r_C_A2": -2.90657
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.70053,
        "V1_A": 0.000669473,
        "V2_0": 0.00483348,
        "r_0": 1.22882,
        "r_A": 0.559145,
        "a_0": 0.572135
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.29987,
        "W2_0": -191.502
    },
    "KDImagVolume": {
        "W1_0_n": 22.5535,
        "W1_A_n": -0.0157149,
        "W1_0_p": 15.2111,
        "W1_A_p": 0.0627601,
        "W2_0": 93.7549,
        "W2_A": -0.129824
    },
    "KDImagSurface": {
        "D1_0": 20.9268,
        "D1_asymm": -2.00233,
        "D2_0": 0.00902811,
        "D2_A": 0.0228592,
        "D2_A2": 11.7115,
        "D2_A3": 340.441,
        "D3_0": 15.3846,
        "r_0": 1.38647,
        "r_A": 0.0292195,
        "a_0_n": 0.522399,
        "a_A_n": 4.58863e-05,
        "a_0_p": 0.470852,
        "a_A_p": 0.00159201
    }
}

==> anc/KDUQDemocratic/3/modelErrors.json <==
{
    "ECS_p": 0.227187,
    "ECS_n": 0.176151,
    "APower_p": 0.228755,
    "APower_n": 0.386209,
    "RCS_p": 0.0107542,
    "TCS_n": 0.0248271
}

==> anc/KDUQDemocratic/3/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0324,
        "V1_asymm": 10.4884,
        "V1_A": 0.0313072,
        "V2_0_n": 0.00620508,
        "V2_A_n": 6.75513e-06,
        "V3_0_n": 9.39712e-06,
        "V3_A_n": 4.27025e-08,
        "V2_0_p": 0.00546178,
        "V2_A_p": 1.02307e-05,
        "V3_0_p": 4.65092e-06,
        "V3_A_p": 6.51558e-08,
        "V4_0": -3.41182e-09,
        "r_0": 1.28817,
        "r_A": 0.4157,
        "a_0": 0.694883,
        "a_A": -6.07242e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.26216,
        "r_C_A": 0.451477,
        "r_C_A2": 5.01926
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.12197,
        "V1_A": -0.00374462,
        "V2_0": 0.00189929,
        "r_0": 1.22011,
        "r_A": 0.777853,
        "a_0": 0.631832
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.47969,
        "W2_0": 223.795
    },
    "KDImagVolume": {
        "W1_0_n": 20.4382,
        "W1_A_n": 0.0182418,
        "W1_0_p": 18.3791,
        "W1_A_p": 0.00448342,
        "W2_0": 105.415,
        "W2_A": -0.0184928
    },
    "KDImagSurface": {
        "D1_0": 24.0903,
        "D1_asymm": 17.9597,
        "D2_0": 0.00144962,
        "D2_A": 0.0267724,
        "D2_A2": 3.88789,
        "D2_A3": 245.115,
        "D3_0": 17.7455,
        "r_0": 1.26083,
        "r_A": -0.00248086,
        "a_0_n": 0.459801,
        "a_A_n": -0.00047797,
        "a_0_p": 0.438576,
        "a_A_p": 0.00191641
    }
}

==> anc/KDUQDemocratic/30/modelErrors.json <==
{
    "ECS_p": 0.358591,
    "ECS_n": 0.197811,
    "APower_p": 0.365393,
    "APower_n": 0.308764,
    "RCS_p": 0.0244899,
    "TCS_n": 0.0347701
}

==> anc/KDUQDemocratic/30/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.7757,
        "V1_asymm": 14.1257,
        "V1_A": 0.023444,
        "V2_0_n": 0.00681639,
        "V2_A_n": -1.00007e-06,
        "V3_0_n": 1.96037e-05,
        "V3_A_n": 3.35336e-09,
        "V2_0_p": 0.0066458,
        "V2_A_p": 5.15029e-06,
        "V3_0_p": 1.78544e-05,
        "V3_A_p": 3.20935e-08,
        "V4_0": 1.91934e-08,
        "r_0": 1.25352,
        "r_A": 0.338777,
        "a_0": 0.725813,
        "a_A": 0.00022564
    },
    "KDCoulomb": {
        "r_C_0": 1.09411,
        "r_C_A": 0.0953753,
        "r_C_A2": -20.0618
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.77854,
        "V1_A": -0.0142301,
        "V2_0": 0.00133683,
        "r_0": 1.07722,
        "r_A": 0.358794,
        "a_0": 0.657647
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.35709,
        "W2_0": 286.963
    },
    "KDImagVolume": {
        "W1_0_n": 18.7301,
        "W1_A_n": 0.0487523,
        "W1_0_p": 18.6607,
        "W1_A_p": 0.130826,
        "W2_0": 107.348,
        "W2_A": 0.528825
    },
    "KDImagSurface": {
        "D1_0": 17.6367,
        "D1_asymm": 18.3163,
        "D2_0": 0.0304272,
        "D2_A": -0.00425279,
        "D2_A2": 2.34898,
        "D2_A3": 358.041,
        "D3_0": 14.6357,
        "r_0": 1.28305,
        "r_A": 0.00855358,
        "a_0_n": 0.541517,
        "a_A_n": -0.000758665,
        "a_0_p": 0.533512,
        "a_A_p": 0.00221504
    }
}

==> anc/KDUQDemocratic/300/modelErrors.json <==
{
    "ECS_p": 0.278172,
    "ECS_n": 0.181201,
    "APower_p": 0.298692,
    "APower_n": 0.200782,
    "RCS_p": 0.0101077,
    "TCS_n": 0.0274907
}

==> anc/KDUQDemocratic/300/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.9758,
        "V1_asymm": 14.9676,
        "V1_A": 0.0412212,
        "V2_0_n": 0.00668873,
        "V2_A_n": 7.8403e-06,
        "V3_0_n": 1.64616e-05,
        "V3_A_n": 6.18247e-08,
        "V2_0_p": 0.00641252,
        "V2_A_p": 3.99635e-06,
        "V3_0_p": 8.64255e-06,
        "V3_A_p": 3.50272e-08,
        "V4_0": 1.23087e-09,
        "r_0": 1.24632,
        "r_A": 0.392302,
        "a_0": 0.722293,
        "a_A": -0.000256162
    },
    "KDCoulomb": {
        "r_C_0": 1.16833,
        "r_C_A": 1.40731,
        "r_C_A2": 9.53689
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.6255,
        "V1_A": -0.000971548,
        "V2_0": 0.00146373,
        "r_0": 1.18633,
        "r_A": 0.594618,
        "a_0": 0.577201
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.65465,
        "W2_0": 303.788
    },
    "KDImagVolume": {
        "W1_0_n": 14.9704,
        "W1_A_n": 0.0576585,
        "W1_0_p": 30.7122,
        "W1_A_p": 0.0138085,
        "W2_0": 122.949,
        "W2_A": 0.137963
    },
    "KDImagSurface": {
        "D1_0": 26.223,
        "D1_asymm": 17.8535,
        "D2_0": 0.0878118,
        "D2_A": -0.055446,
        "D2_A2": 3.60964,
        "D2_A3": 444.993,
        "D3_0": 18.3868,
        "r_0": 1.37148,
        "r_A": 0.0175348,
        "a_0_n": 0.542695,
        "a_A_n": -0.000202383,
        "a_0_p": 0.471511,
        "a_A_p": 0.0014922
    }
}

==> anc/KDUQDemocratic/301/modelErrors.json <==
{
    "ECS_p": 0.261586,
    "ECS_n": 0.21611,
    "APower_p": 0.378371,
    "APower_n": 0.152479,
    "RCS_p": 0.0137814,
    "TCS_n": 0.0218748
}

==> anc/KDUQDemocratic/301/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8778,
        "V1_asymm": 6.30962,
        "V1_A": 0.0366743,
        "V2_0_n": 0.00659731,
        "V2_A_n": -1.92413e-06,
        "V3_0_n": 1.56451e-05,
        "V3_A_n": -1.67595e-08,
        "V2_0_p": 0.00597155,
        "V2_A_p": 1.01745e-05,
        "V3_0_p": 1.14803e-05,
        "V3_A_p": 6.83396e-08,
        "V4_0": 2.29196e-08,
        "r_0": 1.28397,
        "r_A": 0.433739,
        "a_0": 0.71087,
        "a_A": 0.000100629
    },
    "KDCoulomb": {
        "r_C_0": 1.12271,
        "r_C_A": 0.674366,
        "r_C_A2": 37.9739
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.12112,
        "V1_A": 0.0042806,
        "V2_0": 0.00435432,
        "r_0": 1.20538,
        "r_A": 0.640459,
        "a_0": 0.594351
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.18357,
        "W2_0": 261.013
    },
    "KDImagVolume": {
        "W1_0_n": 21.6327,
        "W1_A_n": 0.0202798,
        "W1_0_p": 21.5966,
        "W1_A_p": 0.034937,
        "W2_0": 100.404,
        "W2_A": 0.221506
    },
    "KDImagSurface": {
        "D1_0": 19.9734,
        "D1_asymm": 19.7877,
        "D2_0": 0.0221099,
        "D2_A": 0.00402893,
        "D2_A2": 2.00614,
        "D2_A3": 322.152,
        "D3_0": 14.7438,
        "r_0": 1.40676,
        "r_A": 0.0277129,
        "a_0_n": 0.479248,
        "a_A_n": -0.000712192,
        "a_0_p": 0.462349,
        "a_A_p": 0.00149358
    }
}

==> anc/KDUQDemocratic/302/modelErrors.json <==
{
    "ECS_p": 0.241468,
    "ECS_n": 0.218369,
    "APower_p": 0.273936,
    "APower_n": 0.230271,
    "RCS_p": 0.0125053,
    "TCS_n": 0.0243735
}

==> anc/KDUQDemocratic/302/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.631,
        "V1_asymm": 20.1407,
        "V1_A": 0.0288671,
        "V2_0_n": 0.00630555,
        "V2_A_n": 4.3151e-06,
        "V3_0_n": 1.27811e-05,
        "V3_A_n": 5.04877e-08,
        "V2_0_p": 0.00654798,
        "V2_A_p": 3.26736e-06,
        "V3_0_p": 1.03499e-05,
        "V3_A_p": 2.19039e-08,
        "V4_0": -1.38663e-08,
        "r_0": 1.29066,
        "r_A": 0.426944,
        "a_0": 0.675879,
        "a_A": -0.000146593
    },
    "KDCoulomb": {
        "r_C_0": 1.00488,
        "r_C_A": 1.62699,
        "r_C_A2": 36.658
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.40366,
        "V1_A": 0.0010428,
        "V2_0": 0.00481791,
        "r_0": 1.32537,
        "r_A": 1.13698,
        "a_0": 0.615024
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.03807,
        "W2_0": 227.619
    },
    "KDImagVolume": {
        "W1_0_n": 10.0817,
        "W1_A_n": 0.0558339,
        "W1_0_p": 17.6261,
        "W1_A_p": 0.0166904,
        "W2_0": 77.4452,
        "W2_A": -0.077303
    },
    "KDImagSurface": {
        "D1_0": 14.1613,
        "D1_asymm": 8.54788,
        "D2_0": 0.0334262,
        "D2_A": -0.0107957,
        "D2_A2": 22.0423,
        "D2_A3": 111.975,
        "D3_0": 9.91921,
        "r_0": 1.28542,
        "r_A": 0.00753789,
        "a_0_n": 0.591617,
        "a_A_n": 0.000790713,
        "a_0_p": 0.460679,
        "a_A_p": 0.00181923
    }
}

==> anc/KDUQDemocratic/303/modelErrors.json <==
{
    "ECS_p": 0.32491,
    "ECS_n": 0.151507,
    "APower_p": 0.336929,
    "APower_n": 0.177278,
    "RCS_p": 0.0150248,
    "TCS_n": 0.0254085
}

==> anc/KDUQDemocratic/303/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5262,
        "V1_asymm": 15.3206,
        "V1_A": 0.0267834,
        "V2_0_n": 0.00520381,
        "V2_A_n": -6.21055e-07,
        "V3_0_n": -1.73521e-06,
        "V3_A_n": -1.46295e-08,
        "V2_0_p": 0.00531013,
        "V2_A_p": 9.88052e-06,
        "V3_0_p": 4.1809e-06,
        "V3_A_p": 5.03226e-08,
        "V4_0": -2.42425e-08,
        "r_0": 1.26794,
        "r_A": 0.355963,
        "a_0": 0.685241,
        "a_A": 5.55413e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.14126,
        "r_C_A": -0.347411,
        "r_C_A2": 2.79874
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.86764,
        "V1_A": -0.00484138,
        "V2_0": 0.00314678,
        "r_0": 1.30369,
        "r_A": 1.21786,
        "a_0": 0.637182
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.64903,
        "W2_0": 123.066
    },
    "KDImagVolume": {
        "W1_0_n": 21.806,
        "W1_A_n": -0.0206098,
        "W1_0_p": 18.0332,
        "W1_A_p": 0.0140296,
        "W2_0": 71.1415,
        "W2_A": 0.00756283
    },
    "KDImagSurface": {
        "D1_0": 17.5701,
        "D1_asymm": 24.0935,
        "D2_0": 0.0137281,
        "D2_A": 0.0163662,
        "D2_A2": 6.00318,
        "D2_A3": 321.259,
        "D3_0": 14.3785,
        "r_0": 1.24112,
        "r_A": -0.00896927,
        "a_0_n": 0.53963,
        "a_A_n": -0.000708293,
        "a_0_p": 0.546563,
        "a_A_p": 0.000522696
    }
}

==> anc/KDUQDemocratic/304/modelErrors.json <==
{
    "ECS_p": 0.309304,
    "ECS_n": 0.199129,
    "APower_p": 0.289887,
    "APower_n": 0.200782,
    "RCS_p": 0.0123571,
    "TCS_n": 0.0204772
}

==> anc/KDUQDemocratic/304/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1755,
        "V1_asymm": 18.1312,
        "V1_A": 0.0281902,
        "V2_0_n": 0.00672409,
        "V2_A_n": 9.27643e-06,
        "V3_0_n": 1.25521e-05,
        "V3_A_n": 5.73932e-08,
        "V2_0_p": 0.00718512,
        "V2_A_p": 1.0656e-06,
        "V3_0_p": 1.46386e-05,
        "V3_A_p": 1.58367e-08,
        "V4_0": -1.56727e-08,
        "r_0": 1.27266,
        "r_A": 0.353744,
        "a_0": 0.693594,
        "a_A": 2.81036e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.22227,
        "r_C_A": -0.159207,
        "r_C_A2": 25.3498
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.41776,
        "V1_A": 0.001545,
        "V2_0": 0.00805921,
        "r_0": 1.21409,
        "r_A": 0.585447,
        "a_0": 0.519255
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.04779,
        "W2_0": 303.615
    },
    "KDImagVolume": {
        "W1_0_n": 16.6795,
        "W1_A_n": 0.00941297,
        "W1_0_p": 14.7103,
        "W1_A_p": 0.00633952,
        "W2_0": 97.8247,
        "W2_A": -0.0495506
    },
    "KDImagSurface": {
        "D1_0": 13.9245,
        "D1_asymm": 11.9462,
        "D2_0": 0.0200344,
        "D2_A": -0.0150594,
        "D2_A2": 20.1058,
        "D2_A3": -107.927,
        "D3_0": 14.2273,
        "r_0": 1.24817,
        "r_A": 0.0145407,
        "a_0_n": 0.592268,
        "a_A_n": -0.000932537,
        "a_0_p": 0.529078,
        "a_A_p": 0.00211172
    }
}

==> anc/KDUQDemocratic/305/modelErrors.json <==
{
    "ECS_p": 0.304045,
    "ECS_n": 0.191336,
    "APower_p": 0.329755,
    "APower_n": 0.123728,
    "RCS_p": 0.00759758,
    "TCS_n": 0.0186414
}

==> anc/KDUQDemocratic/305/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.3046,
        "V1_asymm": 8.4968,
        "V1_A": 0.0182248,
        "V2_0_n": 0.00648439,
        "V2_A_n": 5.21632e-06,
        "V3_0_n": 1.02598e-05,
        "V3_A_n": 5.4714e-08,
        "V2_0_p": 0.00509857,
        "V2_A_p": 9.27106e-06,
        "V3_0_p": 1.47438e-07,
        "V3_A_p": 6.90132e-08,
        "V4_0": -2.36029e-08,
        "r_0": 1.26106,
        "r_A": 0.282363,
        "a_0": 0.677826,
        "a_A": 1.72397e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.30086,
        "r_C_A": 0.403687,
        "r_C_A2": -17.8203
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.32163,
        "V1_A": -0.012004,
        "V2_0": 0.0042255,
        "r_0": 1.22653,
        "r_A": 0.797173,
        "a_0": 0.632071
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.2959,
        "W2_0": 113.917
    },
    "KDImagVolume": {
        "W1_0_n": 10.5603,
        "W1_A_n": 0.0566317,
        "W1_0_p": 14.9499,
        "W1_A_p": 0.0271355,
        "W2_0": 52.245,
        "W2_A": 0.231233
    },
    "KDImagSurface": {
        "D1_0": 10.4898,
        "D1_asymm": 4.37556,
        "D2_0": 0.0158386,
        "D2_A": 0.00248052,
        "D2_A2": 8.02381,
        "D2_A3": 31.0536,
        "D3_0": 9.10695,
        "r_0": 1.35306,
        "r_A": 0.00874117,
        "a_0_n": 0.532343,
        "a_A_n": -0.000119184,
        "a_0_p": 0.394689,
        "a_A_p": 0.00214961
    }
}

==> anc/KDUQDemocratic/306/modelErrors.json <==
{
    "ECS_p": 0.277994,
    "ECS_n": 0.225103,
    "APower_p": 0.328181,
    "APower_n": 0.222503,
    "RCS_p": 0.0144195,
    "TCS_n": 0.0206876
}

==> anc/KDUQDemocratic/306/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.442,
        "V1_asymm": 12.6234,
        "V1_A": 0.0338407,
        "V2_0_n": 0.00824257,
        "V2_A_n": 3.5047e-06,
        "V3_0_n": 3.30153e-05,
        "V3_A_n": 2.41262e-08,
        "V2_0_p": 0.00621621,
        "V2_A_p": 4.8889e-06,
        "V3_0_p": 2.29003e-05,
        "V3_A_p": 1.90635e-08,
        "V4_0": 5.59562e-08,
        "r_0": 1.26527,
        "r_A": 0.493873,
        "a_0": 0.702869,
        "a_A": -0.000126752
    },
    "KDCoulomb": {
        "r_C_0": 1.05694,
        "r_C_A": -0.135452,
        "r_C_A2": 8.45704
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.70194,
        "V1_A": -0.00104348,
        "V2_0": 0.00341357,
        "r_0": 1.16585,
        "r_A": 0.522101,
        "a_0": 0.598689
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.05255,
        "W2_0": 311.479
    },
    "KDImagVolume": {
        "W1_0_n": 27.3774,
        "W1_A_n": 0.0176055,
        "W1_0_p": 21.8703,
        "W1_A_p": 0.156313,
        "W2_0": 164.146,
        "W2_A": 0.172699
    },
    "KDImagSurface": {
        "D1_0": 12.5931,
        "D1_asymm": 5.55463,
        "D2_0": -0.0156368,
        "D2_A": 0.0297601,
        "D2_A2": 1.75464,
        "D2_A3": 253.617,
        "D3_0": 13.5914,
        "r_0": 1.30116,
        "r_A": 0.0127678,
        "a_0_n": 0.573464,
        "a_A_n": -0.000592804,
        "a_0_p": 0.538292,
        "a_A_p": 0.000914167
    }
}

==> anc/KDUQDemocratic/307/modelErrors.json <==
{
    "ECS_p": 0.255479,
    "ECS_n": 0.185162,
    "APower_p": 0.275316,
    "APower_n": 0.310044,
    "RCS_p": 0.00662251,
    "TCS_n": 0.0261055
}

==> anc/KDUQDemocratic/307/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.809,
        "V1_asymm": 9.89346,
        "V1_A": 0.0314864,
        "V2_0_n": 0.00741412,
        "V2_A_n": 1.4067e-06,
        "V3_0_n": 2.58336e-05,
        "V3_A_n": 1.63694e-08,
        "V2_0_p": 0.00769951,
        "V2_A_p": -5.649e-06,
        "V3_0_p": 2.28827e-05,
        "V3_A_p": 4.77889e-10,
        "V4_0": 3.26164e-08,
        "r_0": 1.26198,
        "r_A": 0.306171,
        "a_0": 0.656272,
        "a_A": -0.00035771
    },
    "KDCoulomb": {
        "r_C_0": 1.28277,
        "r_C_A": 0.464201,
        "r_C_A2": 21.7229
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.15276,
        "V1_A": -0.00838333,
        "V2_0": 0.00450924,
        "r_0": 1.20825,
        "r_A": 0.639371,
        "a_0": 0.602037
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.30155,
        "W2_0": 245.715
    },
    "KDImagVolume": {
        "W1_0_n": 21.5302,
        "W1_A_n": -0.0177786,
        "W1_0_p": 21.1456,
        "W1_A_p": -0.00961711,
        "W2_0": 128.208,
        "W2_A": -0.271072
    },
    "KDImagSurface": {
        "D1_0": 25.9961,
        "D1_asymm": 19.2693,
        "D2_0": 0.0672564,
        "D2_A": -0.0358663,
        "D2_A2": 9.49429,
        "D2_A3": 222.831,
        "D3_0": 19.3272,
        "r_0": 1.31054,
        "r_A": 0.00989375,
        "a_0_n": 0.536301,
        "a_A_n": -0.000348911,
        "a_0_p": 0.50112,
        "a_A_p": 0.00186764
    }
}

==> anc/KDUQDemocratic/308/modelErrors.json <==
{
    "ECS_p": 0.204084,
    "ECS_n": 0.279231,
    "APower_p": 0.352358,
    "APower_n": 0.26822,
    "RCS_p": 0.00291118,
    "TCS_n": 0.0302027
}

==> anc/KDUQDemocratic/308/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6244,
        "V1_asymm": 14.0874,
        "V1_A": 0.0276185,
        "V2_0_n": 0.00585918,
        "V2_A_n": 3.58891e-06,
        "V3_0_n": 9.54543e-06,
        "V3_A_n": 2.58514e-08,
        "V2_0_p": 0.00936898,
        "V2_A_p": -1.70612e-05,
        "V3_0_p": 2.99029e-05,
        "V3_A_p": -1.07844e-07,
        "V4_0": -2.04946e-09,
        "r_0": 1.25595,
        "r_A": 0.278111,
        "a_0": 0.681128,
        "a_A": 1.99952e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.22944,
        "r_C_A": -0.821129,
        "r_C_A2": 23.6694
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.99271,
        "V1_A": -0.00721904,
        "V2_0": 0.00254718,
        "r_0": 1.24583,
        "r_A": 1.11886,
        "a_0": 0.604424
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.34553,
        "W2_0": 211.923
    },
    "KDImagVolume": {
        "W1_0_n": 19.6718,
        "W1_A_n": -0.0103425,
        "W1_0_p": 23.4725,
        "W1_A_p": -0.0292234,
        "W2_0": 127.573,
        "W2_A": -0.356022
    },
    "KDImagSurface": {
        "D1_0": 15.678,
        "D1_asymm": 21.0143,
        "D2_0": 0.0753476,
        "D2_A": -0.0502768,
        "D2_A2": 3.64246,
        "D2_A3": 214.994,
        "D3_0": 10.7397,
        "r_0": 1.42638,
        "r_A": 0.0328442,
        "a_0_n": 0.568553,
        "a_A_n": 2.37533e-05,
        "a_0_p": 0.472655,
        "a_A_p": 0.0016129
    }
}

==> anc/KDUQDemocratic/309/modelErrors.json <==
{
    "ECS_p": 0.245192,
    "ECS_n": 0.314968,
    "APower_p": 0.354159,
    "APower_n": 0.230129,
    "RCS_p": 0.006199,
    "TCS_n": 0.0316109
}

==> anc/KDUQDemocratic/309/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.7174,
        "V1_asymm": 12.32,
        "V1_A": 0.0397622,
        "V2_0_n": 0.00774031,
        "V2_A_n": 9.12257e-06,
        "V3_0_n": 2.22849e-05,
        "V3_A_n": 6.55714e-08,
        "V2_0_p": 0.00691,
        "V2_A_p": -2.38606e-06,
        "V3_0_p": 1.85667e-05,
        "V3_A_p": -1.75313e-08,
        "V4_0": 1.46998e-08,
        "r_0": 1.26156,
        "r_A": 0.297329,
        "a_0": 0.689854,
        "a_A": 0.000112625
    },
    "KDCoulomb": {
        "r_C_0": 1.09077,
        "r_C_A": -0.371416,
        "r_C_A2": -3.19659
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.54933,
        "V1_A": -0.00503606,
        "V2_0": 0.00421059,
        "r_0": 1.17174,
        "r_A": 0.619445,
        "a_0": 0.650086
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.38366,
        "W2_0": 218.743
    },
    "KDImagVolume": {
        "W1_0_n": 25.0549,
        "W1_A_n": 0.0136926,
        "W1_0_p": 18.0144,
        "W1_A_p": 0.0604911,
        "W2_0": 150.408,
        "W2_A": -0.0649193
    },
    "KDImagSurface": {
        "D1_0": 14.4162,
        "D1_asymm": 8.17291,
        "D2_0": 0.0697308,
        "D2_A": -0.0515157,
        "D2_A2": 3.33486,
        "D2_A3": 443.693,
        "D3_0": 16.0071,
        "r_0": 1.18087,
        "r_A": -0.0152323,
        "a_0_n": 0.632081,
        "a_A_n": -0.000288325,
        "a_0_p": 0.557028,
        "a_A_p": 0.000591651
    }
}

==> anc/KDUQDemocratic/31/modelErrors.json <==
{
    "ECS_p": 0.27018,
    "ECS_n": 0.179961,
    "APower_p": 0.390051,
    "APower_n": 0.341473,
    "RCS_p": 0.017156,
    "TCS_n": 0.0231925
}

==> anc/KDUQDemocratic/31/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.2665,
        "V1_asymm": 11.3204,
        "V1_A": 0.0225469,
        "V2_0_n": 0.00492233,
        "V2_A_n": 3.52903e-06,
        "V3_0_n": -1.1097e-05,
        "V3_A_n": 4.10136e-08,
        "V2_0_p": 0.00361558,
        "V2_A_p": 1.07866e-05,
        "V3_0_p": -1.59614e-05,
        "V3_A_p": 5.49341e-08,
        "V4_0": -7.11415e-08,
        "r_0": 1.28015,
        "r_A": 0.382612,
        "a_0": 0.665964,
        "a_A": -0.000174512
    },
    "KDCoulomb": {
        "r_C_0": 1.15052,
        "r_C_A": 2.02013,
        "r_C_A2": 19.7236
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.80376,
        "V1_A": 0.0123979,
        "V2_0": 0.00303879,
        "r_0": 1.12338,
        "r_A": 0.487688,
        "a_0": 0.662245
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.4691,
        "W2_0": 198.15
    },
    "KDImagVolume": {
        "W1_0_n": 24.9182,
        "W1_A_n": -0.0166601,
        "W1_0_p": 20.9829,
        "W1_A_p": 0.00722567,
        "W2_0": 108.86,
        "W2_A": -0.134104
    },
    "KDImagSurface": {
        "D1_0": 15.233,
        "D1_asymm": 4.59773,
        "D2_0": -0.00694903,
        "D2_A": 0.0284483,
        "D2_A2": 4.26572,
        "D2_A3": 439.968,
        "D3_0": 14.0251,
        "r_0": 1.22169,
        "r_A": -0.0171094,
        "a_0_n": 0.579753,
        "a_A_n": 0.00061032,
        "a_0_p": 0.505014,
        "a_A_p": 0.00102341
    }
}

==> anc/KDUQDemocratic/310/modelErrors.json <==
{
    "ECS_p": 0.340215,
    "ECS_n": 0.214155,
    "APower_p": 0.476599,
    "APower_n": 0.215881,
    "RCS_p": 0.0233301,
    "TCS_n": 0.0408995
}

==> anc/KDUQDemocratic/310/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.6699,
        "V1_asymm": 13.0662,
        "V1_A": 0.0506338,
        "V2_0_n": 0.00687446,
        "V2_A_n": 1.16349e-05,
        "V3_0_n": 1.39797e-05,
        "V3_A_n": 4.54263e-08,
        "V2_0_p": 0.00681049,
        "V2_A_p": 2.39337e-06,
        "V3_0_p": 1.61739e-05,
        "V3_A_p": 1.55858e-08,
        "V4_0": 8.05902e-09,
        "r_0": 1.27813,
        "r_A": 0.493592,
        "a_0": 0.706791,
        "a_A": -4.30702e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.30056,
        "r_C_A": 0.892496,
        "r_C_A2": 20.5584
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.59002,
        "V1_A": 0.0116603,
        "V2_0": 0.00729471,
        "r_0": 1.28052,
        "r_A": 0.987291,
        "a_0": 0.622406
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.30491,
        "W2_0": 241.161
    },
    "KDImagVolume": {
        "W1_0_n": 25.6649,
        "W1_A_n": -0.0191776,
        "W1_0_p": 23.2914,
        "W1_A_p": 0.0425735,
        "W2_0": 85.8488,
        "W2_A": -0.0212806
    },
    "KDImagSurface": {
        "D1_0": 31.6745,
        "D1_asymm": 18.2043,
        "D2_0": 0.0489178,
        "D2_A": -0.00742028,
        "D2_A2": -5.2184,
        "D2_A3": 7.3389,
        "D3_0": 19.4244,
        "r_0": 1.24507,
        "r_A": -0.0191339,
        "a_0_n": 0.495606,
        "a_A_n": 0.000386002,
        "a_0_p": 0.482857,
        "a_A_p": 0.00101259
    }
}

==> anc/KDUQDemocratic/311/modelErrors.json <==
{
    "ECS_p": 0.35801,
    "ECS_n": 0.230104,
    "APower_p": 0.313996,
    "APower_n": 0.216403,
    "RCS_p": 0.00417967,
    "TCS_n": 0.0217804
}

==> anc/KDUQDemocratic/311/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5684,
        "V1_asymm": 7.8789,
        "V1_A": 0.0396182,
        "V2_0_n": 0.00629947,
        "V2_A_n": -3.38516e-06,
        "V3_0_n": 1.27111e-05,
        "V3_A_n": -8.21971e-09,
        "V2_0_p": 0.00811959,
        "V2_A_p": -5.38869e-06,
        "V3_0_p": 2.47689e-05,
        "V3_A_p": -6.02628e-08,
        "V4_0": 3.98957e-09,
        "r_0": 1.2592,
        "r_A": 0.254371,
        "a_0": 0.639348,
        "a_A": -0.00032953
    },
    "KDCoulomb": {
        "r_C_0": 1.20798,
        "r_C_A": 0.619613,
        "r_C_A2": 12.3232
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.68225,
        "V1_A": 0.00727029,
        "V2_0": 0.00141854,
        "r_0": 1.14807,
        "r_A": 0.728494,
        "a_0": 0.597207
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.491,
        "W2_0": 219.139
    },
    "KDImagVolume": {
        "W1_0_n": 23.1978,
        "W1_A_n": -0.0124982,
        "W1_0_p": 27.6208,
        "W1_A_p": 0.0568169,
        "W2_0": 144.144,
        "W2_A": -0.208501
    },
    "KDImagSurface": {
        "D1_0": 23.6555,
        "D1_asymm": 6.72657,
        "D2_0": 0.0322101,
        "D2_A": -0.0211526,
        "D2_A2": -0.630185,
        "D2_A3": 444.266,
        "D3_0": 15.2435,
        "r_0": 1.19793,
        "r_A": -0.0123518,
        "a_0_n": 0.555043,
        "a_A_n": 0.000160048,
        "a_0_p": 0.566869,
        "a_A_p": 0.000893624
    }
}

==> anc/KDUQDemocratic/312/modelErrors.json <==
{
    "ECS_p": 0.304826,
    "ECS_n": 0.183543,
    "APower_p": 0.535379,
    "APower_n": 0.185844,
    "RCS_p": 0.0165633,
    "TCS_n": 0.0266442
}

==> anc/KDUQDemocratic/312/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0704,
        "V1_asymm": 12.1815,
        "V1_A": 0.0159778,
        "V2_0_n": 0.00761512,
        "V2_A_n": 7.92591e-06,
        "V3_0_n": 2.53973e-05,
        "V3_A_n": 5.65006e-08,
        "V2_0_p": 0.006519,
        "V2_A_p": 1.1361e-05,
        "V3_0_p": 1.92505e-05,
        "V3_A_p": 8.84672e-08,
        "V4_0": 2.76234e-08,
        "r_0": 1.22837,
        "r_A": 0.136237,
        "a_0": 0.656819,
        "a_A": -0.000249034
    },
    "KDCoulomb": {
        "r_C_0": 1.31568,
        "r_C_A": 0.846383,
        "r_C_A2": 15.0314
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.10004,
        "V1_A": -0.0131477,
        "V2_0": 0.0020038,
        "r_0": 1.11196,
        "r_A": 0.499852,
        "a_0": 0.531253
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.62289,
        "W2_0": 288.038
    },
    "KDImagVolume": {
        "W1_0_n": 19.3581,
        "W1_A_n": 0.0248941,
        "W1_0_p": 28.7038,
        "W1_A_p": 0.0342534,
        "W2_0": 136.716,
        "W2_A": 0.0840195
    },
    "KDImagSurface": {
        "D1_0": 17.1527,
        "D1_asymm": -5.58174,
        "D2_0": 0.0209904,
        "D2_A": 0.00855161,
        "D2_A2": -6.44092,
        "D2_A3": 288.922,
        "D3_0": 18.4101,
        "r_0": 1.27214,
        "r_A": 0.0087379,
        "a_0_n": 0.657817,
        "a_A_n": 0.000548607,
        "a_0_p": 0.541426,
        "a_A_p": 0.00165009
    }
}

==> anc/KDUQDemocratic/313/modelErrors.json <==
{
    "ECS_p": 0.292076,
    "ECS_n": 0.219969,
    "APower_p": 0.327232,
    "APower_n": 0.0939762,
    "RCS_p": 0.0126255,
    "TCS_n": 0.0320119
}

==> anc/KDUQDemocratic/313/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3876,
        "V1_asymm": 12.3041,
        "V1_A": 0.0290476,
        "V2_0_n": 0.00565445,
        "V2_A_n": -9.91189e-07,
        "V3_0_n": 9.18652e-06,
        "V3_A_n": 8.76345e-09,
        "V2_0_p": 0.00520499,
        "V2_A_p": 1.04037e-05,
        "V3_0_p": 8.914e-06,
        "V3_A_p": 2.63771e-08,
        "V4_0": -5.47581e-09,
        "r_0": 1.27609,
        "r_A": 0.428048,
        "a_0": 0.68528,
        "a_A": -0.000144997
    },
    "KDCoulomb": {
        "r_C_0": 1.13326,
        "r_C_A": 0.407352,
        "r_C_A2": 7.28188
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.49414,
        "V1_A": 0.0132429,
        "V2_0": 0.00443028,
        "r_0": 1.18327,
        "r_A": 0.630217,
        "a_0": 0.569707
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.40426,
        "W2_0": 317.396
    },
    "KDImagVolume": {
        "W1_0_n": 22.7618,
        "W1_A_n": 0.0246211,
        "W1_0_p": 26.5262,
        "W1_A_p": 0.0441511,
        "W2_0": 155.655,
        "W2_A": -0.0551456
    },
    "KDImagSurface": {
        "D1_0": 18.1095,
        "D1_asymm": 12.4398,
        "D2_0": 0.0247426,
        "D2_A": -0.00866028,
        "D2_A2": 16.8509,
        "D2_A3": -36.5677,
        "D3_0": 15.8194,
        "r_0": 1.328,
        "r_A": 0.00516272,
        "a_0_n": 0.602342,
        "a_A_n": 0.000175372,
        "a_0_p": 0.492121,
        "a_A_p": 0.00159417
    }
}

==> anc/KDUQDemocratic/314/modelErrors.json <==
{
    "ECS_p": 0.306925,
    "ECS_n": 0.159123,
    "APower_p": 0.34403,
    "APower_n": 0.271233,
    "RCS_p": 0.0148046,
    "TCS_n": 0.0197755
}

==> anc/KDUQDemocratic/314/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0663,
        "V1_asymm": 5.42378,
        "V1_A": 0.0293194,
        "V2_0_n": 0.00758736,
        "V2_A_n": 5.97163e-07,
        "V3_0_n": 2.72916e-05,
        "V3_A_n": 8.52309e-09,
        "V2_0_p": 0.00821124,
        "V2_A_p": -8.56335e-06,
        "V3_0_p": 3.28538e-05,
        "V3_A_p": -2.87488e-08,
        "V4_0": 4.31893e-08,
        "r_0": 1.23306,
        "r_A": 0.239701,
        "a_0": 0.696994,
        "a_A": -0.000129342
    },
    "KDCoulomb": {
        "r_C_0": 1.33304,
        "r_C_A": 1.03696,
        "r_C_A2": 9.81542
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.23567,
        "V1_A": 0.00949811,
        "V2_0": 0.0104053,
        "r_0": 1.15808,
        "r_A": 0.562345,
        "a_0": 0.578847
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.27079,
        "W2_0": 234.762
    },
    "KDImagVolume": {
        "W1_0_n": 27.1977,
        "W1_A_n": 0.0271502,
        "W1_0_p": 28.0165,
        "W1_A_p": 0.0524819,
        "W2_0": 168.324,
        "W2_A": 0.102931
    },
    "KDImagSurface": {
        "D1_0": 14.1987,
        "D1_asymm": 2.65782,
        "D2_0": 0.0172897,
        "D2_A": 0.0136534,
        "D2_A2": 10.0105,
        "D2_A3": -6.83829,
        "D3_0": 13.273,
        "r_0": 1.26539,
        "r_A": -0.000956298,
        "a_0_n": 0.554639,
        "a_A_n": -0.000255081,
        "a_0_p": 0.536098,
        "a_A_p": 0.00130853
    }
}

==> anc/KDUQDemocratic/315/modelErrors.json <==
{
    "ECS_p": 0.377779,
    "ECS_n": 0.166053,
    "APower_p": 0.393554,
    "APower_n": 0.247108,
    "RCS_p": 0.0161362,
    "TCS_n": 0.0192663
}

==> anc/KDUQDemocratic/315/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.3079,
        "V1_asymm": 12.3891,
        "V1_A": 0.0414228,
        "V2_0_n": 0.00700996,
        "V2_A_n": 3.01647e-06,
        "V3_0_n": 1.92594e-05,
        "V3_A_n": 1.69417e-08,
        "V2_0_p": 0.00661992,
        "V2_A_p": 7.33866e-07,
        "V3_0_p": 2.06328e-05,
        "V3_A_p": 1.37012e-08,
        "V4_0": 1.8208e-08,
        "r_0": 1.28394,
        "r_A": 0.442622,
        "a_0": 0.694141,
        "a_A": -0.000111233
    },
    "KDCoulomb": {
        "r_C_0": 1.15906,
        "r_C_A": 1.14003,
        "r_C_A2": 26.4712
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.09216,
        "V1_A": 0.00520412,
        "V2_0": 0.00748927,
        "r_0": 1.21893,
        "r_A": 0.934049,
        "a_0": 0.588822
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.37691,
        "W2_0": 450.345
    },
    "KDImagVolume": {
        "W1_0_n": 24.3789,
        "W1_A_n": -0.00236296,
        "W1_0_p": 22.542,
        "W1_A_p": 0.0328481,
        "W2_0": 137.333,
        "W2_A": 0.0806496
    },
    "KDImagSurface": {
        "D1_0": 16.3842,
        "D1_asymm": 19.358,
        "D2_0": 0.0207875,
        "D2_A": 0.00540495,
        "D2_A2": 8.90021,
        "D2_A3": -51.6477,
        "D3_0": 11.0269,
        "r_0": 1.18187,
        "r_A": -0.0114287,
        "a_0_n": 0.543277,
        "a_A_n": -0.000104372,
        "a_0_p": 0.479649,
        "a_A_p": 0.0017863
    }
}

==> anc/KDUQDemocratic/316/modelErrors.json <==
{
    "ECS_p": 0.314012,
    "ECS_n": 0.200139,
    "APower_p": 0.40363,
    "APower_n": 0.163456,
    "RCS_p": 0.0141272,
    "TCS_n": 0.0232434
}

==> anc/KDUQDemocratic/316/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5964,
        "V1_asymm": 23.9893,
        "V1_A": 0.0222849,
        "V2_0_n": 0.00629764,
        "V2_A_n": 2.45751e-06,
        "V3_0_n": 4.87134e-06,
        "V3_A_n": -1.16096e-09,
        "V2_0_p": 0.00579876,
        "V2_A_p": 1.02604e-05,
        "V3_0_p": 9.37007e-07,
        "V3_A_p": 5.40757e-08,
        "V4_0": -2.29833e-08,
        "r_0": 1.31664,
        "r_A": 0.577017,
        "a_0": 0.727836,
        "a_A": 0.000133846
    },
    "KDCoulomb": {
        "r_C_0": 1.15305,
        "r_C_A": 1.19322,
        "r_C_A2": 5.40891
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.77694,
        "V1_A": -0.00681147,
        "V2_0": 0.00302461,
        "r_0": 1.10793,
        "r_A": 0.425254,
        "a_0": 0.6429
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.18622,
        "W2_0": 233.9
    },
    "KDImagVolume": {
        "W1_0_n": 23.4022,
        "W1_A_n": -0.0506937,
        "W1_0_p": 15.6571,
        "W1_A_p": 0.0436189,
        "W2_0": 109.066,
        "W2_A": -0.142062
    },
    "KDImagSurface": {
        "D1_0": 13.695,
        "D1_asymm": 9.00063,
        "D2_0": 0.0188918,
        "D2_A": 0.000498865,
        "D2_A2": 14.6337,
        "D2_A3": 191.684,
        "D3_0": 10.9597,
        "r_0": 1.34629,
        "r_A": 0.0188326,
        "a_0_n": 0.57715,
        "a_A_n": 0.000190359,
        "a_0_p": 0.576887,
        "a_A_p": -0.000205368
    }
}

==> anc/KDUQDemocratic/317/modelErrors.json <==
{
    "ECS_p": 0.279282,
    "ECS_n": 0.199109,
    "APower_p": 0.369794,
    "APower_n": 0.189849,
    "RCS_p": 0.0255825,
    "TCS_n": 0.0269196
}

==> anc/KDUQDemocratic/317/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5555,
        "V1_asymm": 14.1112,
        "V1_A": 0.0253695,
        "V2_0_n": 0.004588,
        "V2_A_n": -1.3992e-05,
        "V3_0_n": -1.08379e-06,
        "V3_A_n": -8.20837e-08,
        "V2_0_p": 0.00443932,
        "V2_A_p": 2.02913e-05,
        "V3_0_p": 2.40365e-06,
        "V3_A_p": 1.12194e-07,
        "V4_0": -1.11355e-08,
        "r_0": 1.34754,
        "r_A": 0.700193,
        "a_0": 0.689431,
        "a_A": -0.000207177
    },
    "KDCoulomb": {
        "r_C_0": 1.10758,
        "r_C_A": -0.335745,
        "r_C_A2": 12.6248
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.58711,
        "V1_A": 0.0203813,
        "V2_0": 0.00912625,
        "r_0": 1.26461,
        "r_A": 0.832217,
        "a_0": 0.59169
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.01101,
        "W2_0": 131.189
    },
    "KDImagVolume": {
        "W1_0_n": 25.4199,
        "W1_A_n": -0.0649559,
        "W1_0_p": 17.0316,
        "W1_A_p": -0.035725,
        "W2_0": 130.742,
        "W2_A": -0.399428
    },
    "KDImagSurface": {
        "D1_0": 12.0484,
        "D1_asymm": 0.932074,
        "D2_0": 0.000850865,
        "D2_A": 0.0149063,
        "D2_A2": 10.3446,
        "D2_A3": 341.094,
        "D3_0": 10.7368,
        "r_0": 1.18912,
        "r_A": -0.0219643,
        "a_0_n": 0.611041,
        "a_A_n": 0.00125496,
        "a_0_p": 0.584543,
        "a_A_p": 0.000120126
    }
}

==> anc/KDUQDemocratic/318/modelErrors.json <==
{
    "ECS_p": 0.256319,
    "ECS_n": 0.193007,
    "APower_p": 0.2592,
    "APower_n": 0.175027,
    "RCS_p": 0.0135635,
    "TCS_n": 0.0392794
}

==> anc/KDUQDemocratic/318/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.5041,
        "V1_asymm": 12.9273,
        "V1_A": 0.0214843,
        "V2_0_n": 0.00711102,
        "V2_A_n": 7.73968e-06,
        "V3_0_n": 1.52878e-05,
        "V3_A_n": 1.8968e-08,
        "V2_0_p": 0.00640157,
        "V2_A_p": 1.08116e-05,
        "V3_0_p": 1.47424e-05,
        "V3_A_p": 4.81111e-08,
        "V4_0": 1.45289e-08,
        "r_0": 1.34059,
        "r_A": 0.584428,
        "a_0": 0.716684,
        "a_A": 0.000438929
    },
    "KDCoulomb": {
        "r_C_0": 1.25719,
        "r_C_A": 0.163437,
        "r_C_A2": 18.942
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.91776,
        "V1_A": 0.00239602,
        "V2_0": 0.00482575,
        "r_0": 1.28405,
        "r_A": 1.02613,
        "a_0": 0.586804
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.03754,
        "W2_0": 240.507
    },
    "KDImagVolume": {
        "W1_0_n": 19.2324,
        "W1_A_n": -0.00131438,
        "W1_0_p": 19.4439,
        "W1_A_p": 0.0011353,
        "W2_0": 81.4794,
        "W2_A": -0.0556764
    },
    "KDImagSurface": {
        "D1_0": 15.7616,
        "D1_asymm": 2.05613,
        "D2_0": 0.0467206,
        "D2_A": -0.0167203,
        "D2_A2": 12.2063,
        "D2_A3": 392.786,
        "D3_0": 12.9015,
        "r_0": 1.24047,
        "r_A": 0.00454745,
        "a_0_n": 0.641995,
        "a_A_n": 0.000682978,
        "a_0_p": 0.553136,
        "a_A_p": 0.00300911
    }
}

==> anc/KDUQDemocratic/319/modelErrors.json <==
{
    "ECS_p": 0.322483,
    "ECS_n": 0.187465,
    "APower_p": 0.546613,
    "APower_n": 0.312983,
    "RCS_p": 0.0159347,
    "TCS_n": 0.0173114
}

==> anc/KDUQDemocratic/319/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5571,
        "V1_asymm": 11.3013,
        "V1_A": 0.0335148,
        "V2_0_n": 0.00562448,
        "V2_A_n": 2.0948e-06,
        "V3_0_n": 5.06936e-06,
        "V3_A_n": 1.38151e-08,
        "V2_0_p": 0.00673152,
        "V2_A_p": 5.63597e-06,
        "V3_0_p": 7.69998e-06,
        "V3_A_p": 6.8684e-08,
        "V4_0": -6.42334e-09,
        "r_0": 1.28431,
        "r_A": 0.361926,
        "a_0": 0.664274,
        "a_A": 6.72802e-05
    },
    "KDCoulomb": {
        "r_C_0": 0.995553,
        "r_C_A": 1.26422,
        "r_C_A2": 19.6636
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.94907,
        "V1_A": 0.0042229,
        "V2_0": 0.00614373,
        "r_0": 1.15193,
        "r_A": 0.314681,
        "a_0": 0.658639
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.29566,
        "W2_0": 151.197
    },
    "KDImagVolume": {
        "W1_0_n": 22.7064,
        "W1_A_n": -0.00848552,
        "W1_0_p": 12.8875,
        "W1_A_p": 0.0167176,
        "W2_0": 97.6045,
        "W2_A": 0.00482571
    },
    "KDImagSurface": {
        "D1_0": 11.9961,
        "D1_asymm": 17.4077,
        "D2_0": 0.0820368,
        "D2_A": -0.0625499,
        "D2_A2": 19.534,
        "D2_A3": 280.488,
        "D3_0": 9.31922,
        "r_0": 1.34461,
        "r_A": 0.0176922,
        "a_0_n": 0.558139,
        "a_A_n": -0.000588222,
        "a_0_p": 0.531151,
        "a_A_p": 0.00252569
    }
}

==> anc/KDUQDemocratic/32/modelErrors.json <==
{
    "ECS_p": 0.289164,
    "ECS_n": 0.178163,
    "APower_p": 0.239517,
    "APower_n": 0.230371,
    "RCS_p": 0.002872,
    "TCS_n": 0.0142211
}

==> anc/KDUQDemocratic/32/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1398,
        "V1_asymm": 16.6109,
        "V1_A": 0.0179566,
        "V2_0_n": 0.00665171,
        "V2_A_n": 7.23603e-06,
        "V3_0_n": 1.43957e-05,
        "V3_A_n": 4.44864e-08,
        "V2_0_p": 0.00600351,
        "V2_A_p": 9.31205e-06,
        "V3_0_p": 1.35823e-05,
        "V3_A_p": 4.39564e-08,
        "V4_0": 7.15972e-09,
        "r_0": 1.23351,
        "r_A": 0.216665,
        "a_0": 0.656724,
        "a_A": -0.000140259
    },
    "KDCoulomb": {
        "r_C_0": 1.12179,
        "r_C_A": 0.614498,
        "r_C_A2": 35.0675
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.14849,
        "V1_A": -0.00255446,
        "V2_0": 0.00453015,
        "r_0": 1.19679,
        "r_A": 0.67321,
        "a_0": 0.582084
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.33961,
        "W2_0": 259.849
    },
    "KDImagVolume": {
        "W1_0_n": 26.2029,
        "W1_A_n": 0.00791234,
        "W1_0_p": 22.9515,
        "W1_A_p": 0.0293691,
        "W2_0": 150.02,
        "W2_A": -0.0498734
    },
    "KDImagSurface": {
        "D1_0": 17.7074,
        "D1_asymm": 14.9793,
        "D2_0": 0.0501222,
        "D2_A": -0.0277326,
        "D2_A2": 9.00993,
        "D2_A3": 250.958,
        "D3_0": 15.9254,
        "r_0": 1.25415,
        "r_A": -0.000698554,
        "a_0_n": 0.578965,
        "a_A_n": -0.000327465,
        "a_0_p": 0.53316,
        "a_A_p": 0.00160808
    }
}

==> anc/KDUQDemocratic/320/modelErrors.json <==
{
    "ECS_p": 0.365835,
    "ECS_n": 0.188694,
    "APower_p": 0.332622,
    "APower_n": 0.173912,
    "RCS_p": 0.0134733,
    "TCS_n": 0.0216737
}

==> anc/KDUQDemocratic/320/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.2227,
        "V1_asymm": 17.084,
        "V1_A": 0.0357686,
        "V2_0_n": 0.00652978,
        "V2_A_n": 5.84078e-06,
        "V3_0_n": 1.29244e-05,
        "V3_A_n": 5.10393e-08,
        "V2_0_p": 0.00512268,
        "V2_A_p": 1.17174e-05,
        "V3_0_p": 3.0569e-06,
        "V3_A_p": 7.43248e-08,
        "V4_0": -5.28567e-09,
        "r_0": 1.27631,
        "r_A": 0.584351,
        "a_0": 0.715329,
        "a_A": -0.000211589
    },
    "KDCoulomb": {
        "r_C_0": 1.26971,
        "r_C_A": 0.124566,
        "r_C_A2": -10.4607
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.14104,
        "V1_A": 0.00140855,
        "V2_0": 0.00637898,
        "r_0": 1.16105,
        "r_A": 0.541994,
        "a_0": 0.590257
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.25219,
        "W2_0": 217.413
    },
    "KDImagVolume": {
        "W1_0_n": 27.0986,
        "W1_A_n": 0.021552,
        "W1_0_p": 30.0833,
        "W1_A_p": 0.054433,
        "W2_0": 148.346,
        "W2_A": 0.0556335
    },
    "KDImagSurface": {
        "D1_0": 11.5334,
        "D1_asymm": -9.68117,
        "D2_0": 0.0103408,
        "D2_A": 0.00585039,
        "D2_A2": 12.5793,
        "D2_A3": 114.524,
        "D3_0": 12.3486,
        "r_0": 1.47776,
        "r_A": 0.0428694,
        "a_0_n": 0.537117,
        "a_A_n": -6.42488e-05,
        "a_0_p": 0.491982,
        "a_A_p": 0.00221137
    }
}

==> anc/KDUQDemocratic/321/modelErrors.json <==
{
    "ECS_p": 0.302073,
    "ECS_n": 0.155137,
    "APower_p": 0.424377,
    "APower_n": 0.138044,
    "RCS_p": 0.0206217,
    "TCS_n": 0.0221644
}

==> anc/KDUQDemocratic/321/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.0303,
        "V1_asymm": 18.1276,
        "V1_A": 0.01733,
        "V2_0_n": 0.00737515,
        "V2_A_n": -7.70012e-06,
        "V3_0_n": 2.94474e-05,
        "V3_A_n": -3.50436e-08,
        "V2_0_p": 0.00717832,
        "V2_A_p": 6.72372e-06,
        "V3_0_p": 2.52735e-05,
        "V3_A_p": 6.04616e-08,
        "V4_0": 5.43868e-08,
        "r_0": 1.23793,
        "r_A": 0.347194,
        "a_0": 0.705746,
        "a_A": -7.46014e-06
    },
    "KDCoulomb": {
        "r_C_0": 0.996137,
        "r_C_A": 1.50012,
        "r_C_A2": 14.6587
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.55708,
        "V1_A": -0.00136555,
        "V2_0": 0.00394645,
        "r_0": 1.22588,
        "r_A": 0.923282,
        "a_0": 0.613327
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.62468,
        "W2_0": 110.08
    },
    "KDImagVolume": {
        "W1_0_n": 19.2668,
        "W1_A_n": 0.0111409,
        "W1_0_p": 23.3411,
        "W1_A_p": 0.0359481,
        "W2_0": 96.3215,
        "W2_A": 0.0779624
    },
    "KDImagSurface": {
        "D1_0": 21.3968,
        "D1_asymm": 14.5184,
        "D2_0": 0.0282372,
        "D2_A": 0.000120569,
        "D2_A2": 16.2401,
        "D2_A3": 215.153,
        "D3_0": 18.49,
        "r_0": 1.362,
        "r_A": 0.0163925,
        "a_0_n": 0.535813,
        "a_A_n": -0.000642527,
        "a_0_p": 0.521224,
        "a_A_p": 0.00118963
    }
}

==> anc/KDUQDemocratic/322/modelErrors.json <==
{
    "ECS_p": 0.304767,
    "ECS_n": 0.176725,
    "APower_p": 0.465174,
    "APower_n": 0.473151,
    "RCS_p": 0.0174373,
    "TCS_n": 0.021156
}

==> anc/KDUQDemocratic/322/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.022,
        "V1_asymm": 9.92666,
        "V1_A": 0.028889,
        "V2_0_n": 0.00571743,
        "V2_A_n": -5.00913e-06,
        "V3_0_n": 9.3092e-06,
        "V3_A_n": -1.5661e-09,
        "V2_0_p": 0.00420757,
        "V2_A_p": 1.80714e-05,
        "V3_0_p": -3.49318e-06,
        "V3_A_p": 1.30219e-07,
        "V4_0": -1.37225e-08,
        "r_0": 1.33943,
        "r_A": 0.650961,
        "a_0": 0.715679,
        "a_A": 4.56177e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.23573,
        "r_C_A": 1.41905,
        "r_C_A2": 4.334
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.40767,
        "V1_A": 0.0137393,
        "V2_0": 0.00868213,
        "r_0": 1.20223,
        "r_A": 0.568442,
        "a_0": 0.588913
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.19555,
        "W2_0": 221.075
    },
    "KDImagVolume": {
        "W1_0_n": 17.5478,
        "W1_A_n": 0.00756361,
        "W1_0_p": 18.1703,
        "W1_A_p": 0.00249155,
        "W2_0": 103.476,
        "W2_A": -0.0650711
    },
    "KDImagSurface": {
        "D1_0": 18.1354,
        "D1_asymm": 26.5723,
        "D2_0": 0.0267293,
        "D2_A": -0.00154399,
        "D2_A2": 11.5598,
        "D2_A3": 261.118,
        "D3_0": 12.1651,
        "r_0": 1.30746,
        "r_A": 0.00765252,
        "a_0_n": 0.513939,
        "a_A_n": -0.000677101,
        "a_0_p": 0.500889,
        "a_A_p": 0.00146488
    }
}

==> anc/KDUQDemocratic/323/modelErrors.json <==
{
    "ECS_p": 0.2629,
    "ECS_n": 0.257986,
    "APower_p": 0.340045,
    "APower_n": 0.0908362,
    "RCS_p": 0.0121068,
    "TCS_n": 0.0319939
}

==> anc/KDUQDemocratic/323/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.6694,
        "V1_asymm": 7.86656,
        "V1_A": 0.0402506,
        "V2_0_n": 0.00595692,
        "V2_A_n": 1.25537e-05,
        "V3_0_n": 6.72407e-06,
        "V3_A_n": 5.77732e-08,
        "V2_0_p": 0.00867113,
        "V2_A_p": -1.35993e-05,
        "V3_0_p": 2.52495e-05,
        "V3_A_p": -8.11919e-08,
        "V4_0": -8.74852e-09,
        "r_0": 1.2987,
        "r_A": 0.302014,
        "a_0": 0.620368,
        "a_A": -5.8908e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.0302,
        "r_C_A": 0.647798,
        "r_C_A2": 31.9365
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.00206,
        "V1_A": 0.0127362,
        "V2_0": 0.00725284,
        "r_0": 1.29124,
        "r_A": 0.989333,
        "a_0": 0.567168
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.49716,
        "W2_0": 154.456
    },
    "KDImagVolume": {
        "W1_0_n": 22.1172,
        "W1_A_n": -0.0188087,
        "W1_0_p": 10.2875,
        "W1_A_p": 0.0603291,
        "W2_0": 72.2246,
        "W2_A": -0.0123299
    },
    "KDImagSurface": {
        "D1_0": 31.0308,
        "D1_asymm": 0.250898,
        "D2_0": 0.0584494,
        "D2_A": -0.0133703,
        "D2_A2": 12.1933,
        "D2_A3": 114.931,
        "D3_0": 20.0256,
        "r_0": 1.38049,
        "r_A": 0.010469,
        "a_0_n": 0.49432,
        "a_A_n": -0.00021152,
        "a_0_p": 0.524833,
        "a_A_p": 0.00273684
    }
}

==> anc/KDUQDemocratic/324/modelErrors.json <==
{
    "ECS_p": 0.270459,
    "ECS_n": 0.168392,
    "APower_p": 0.343316,
    "APower_n": 0.0322359,
    "RCS_p": 0.00873034,
    "TCS_n": 0.022148
}

==> anc/KDUQDemocratic/324/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8125,
        "V1_asymm": 15.7065,
        "V1_A": 0.0329307,
        "V2_0_n": 0.0064798,
        "V2_A_n": 7.70868e-06,
        "V3_0_n": 1.01875e-05,
        "V3_A_n": 5.13585e-08,
        "V2_0_p": 0.00592803,
        "V2_A_p": 9.71624e-06,
        "V3_0_p": 5.89787e-06,
        "V3_A_p": 6.71263e-08,
        "V4_0": -7.88016e-09,
        "r_0": 1.28186,
        "r_A": 0.42235,
        "a_0": 0.730072,
        "a_A": 0.000346008
    },
    "KDCoulomb": {
        "r_C_0": 1.11765,
        "r_C_A": 0.0799603,
        "r_C_A2": 4.25073
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.09219,
        "V1_A": 0.00387539,
        "V2_0": 0.00320655,
        "r_0": 1.13159,
        "r_A": 0.333596,
        "a_0": 0.625606
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.77138,
        "W2_0": 241.492
    },
    "KDImagVolume": {
        "W1_0_n": 19.8203,
        "W1_A_n": 0.00272481,
        "W1_0_p": 11.973,
        "W1_A_p": 0.0511159,
        "W2_0": 78.8736,
        "W2_A": 0.126959
    },
    "KDImagSurface": {
        "D1_0": 15.0882,
        "D1_asymm": 13.9278,
        "D2_0": 0.0237376,
        "D2_A": 0.00741392,
        "D2_A2": 11.8347,
        "D2_A3": -152.066,
        "D3_0": 13.4673,
        "r_0": 1.28677,
        "r_A": 0.00865138,
        "a_0_n": 0.561862,
        "a_A_n": -0.000443309,
        "a_0_p": 0.538669,
        "a_A_p": 0.00180957
    }
}

==> anc/KDUQDemocratic/325/modelErrors.json <==
{
    "ECS_p": 0.291447,
    "ECS_n": 0.148273,
    "APower_p": 0.402273,
    "APower_n": 0.10604,
    "RCS_p": 0.00931882,
    "TCS_n": 0.0272941
}

==> anc/KDUQDemocratic/325/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9524,
        "V1_asymm": 18.3403,
        "V1_A": 0.0209924,
        "V2_0_n": 0.00642479,
        "V2_A_n": 1.3083e-06,
        "V3_0_n": 1.1964e-05,
        "V3_A_n": 7.59987e-09,
        "V2_0_p": 0.00886145,
        "V2_A_p": -2.06148e-07,
        "V3_0_p": 2.75115e-05,
        "V3_A_p": -2.07318e-08,
        "V4_0": 7.60566e-09,
        "r_0": 1.29474,
        "r_A": 0.346921,
        "a_0": 0.673212,
        "a_A": 0.000270353
    },
    "KDCoulomb": {
        "r_C_0": 1.06467,
        "r_C_A": 0.891082,
        "r_C_A2": 14.7812
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.26005,
        "V1_A": 0.00109459,
        "V2_0": 0.00202477,
        "r_0": 1.19166,
        "r_A": 0.651041,
        "a_0": 0.608796
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.23028,
        "W2_0": 262.281
    },
    "KDImagVolume": {
        "W1_0_n": 17.3662,
        "W1_A_n": -0.00357357,
        "W1_0_p": 15.0841,
        "W1_A_p": 0.0156799,
        "W2_0": 67.1725,
        "W2_A": -0.0407921
    },
    "KDImagSurface": {
        "D1_0": 29.5576,
        "D1_asymm": 7.74423,
        "D2_0": 0.0535632,
        "D2_A": -0.0113847,
        "D2_A2": 16.0672,
        "D2_A3": 282.788,
        "D3_0": 19.2121,
        "r_0": 1.39631,
        "r_A": 0.023436,
        "a_0_n": 0.48218,
        "a_A_n": 0.000141351,
        "a_0_p": 0.482615,
        "a_A_p": 0.000672997
    }
}

==> anc/KDUQDemocratic/326/modelErrors.json <==
{
    "ECS_p": 0.229995,
    "ECS_n": 0.249981,
    "APower_p": 0.373211,
    "APower_n": 0.175729,
    "RCS_p": 0.0139099,
    "TCS_n": 0.0310743
}

==> anc/KDUQDemocratic/326/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.8002,
        "V1_asymm": 19.2942,
        "V1_A": 0.0170864,
        "V2_0_n": 0.00674859,
        "V2_A_n": -5.47885e-07,
        "V3_0_n": 1.30417e-05,
        "V3_A_n": -6.44101e-09,
        "V2_0_p": 0.00833985,
        "V2_A_p": -1.79029e-06,
        "V3_0_p": 2.19309e-05,
        "V3_A_p": -2.21154e-08,
        "V4_0": -4.16404e-09,
        "r_0": 1.23337,
        "r_A": 0.105432,
        "a_0": 0.650377,
        "a_A": -0.000336643
    },
    "KDCoulomb": {
        "r_C_0": 1.15457,
        "r_C_A": 2.27793,
        "r_C_A2": 13.0201
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.07716,
        "V1_A": 0.0107862,
        "V2_0": 0.000862742,
        "r_0": 1.12672,
        "r_A": 0.53461,
        "a_0": 0.628012
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.72368,
        "W2_0": 122.607
    },
    "KDImagVolume": {
        "W1_0_n": 20.4486,
        "W1_A_n": -0.0716381,
        "W1_0_p": 16.4194,
        "W1_A_p": 0.0371689,
        "W2_0": 93.6554,
        "W2_A": -0.11412
    },
    "KDImagSurface": {
        "D1_0": 27.3075,
        "D1_asymm": 10.4688,
        "D2_0": 0.0708512,
        "D2_A": -0.0361583,
        "D2_A2": -1.81158,
        "D2_A3": -96.0089,
        "D3_0": 19.6976,
        "r_0": 1.25463,
        "r_A": 0.00119231,
        "a_0_n": 0.531888,
        "a_A_n": -0.000422598,
        "a_0_p": 0.569529,
        "a_A_p": 0.000517088
    }
}

==> anc/KDUQDemocratic/327/modelErrors.json <==
{
    "ECS_p": 0.385874,
    "ECS_n": 0.177205,
    "APower_p": 0.422772,
    "APower_n": 0.223164,
    "RCS_p": 0.0168154,
    "TCS_n": 0.0292331
}

==> anc/KDUQDemocratic/327/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.775,
        "V1_asymm": 8.97205,
        "V1_A": 0.0303355,
        "V2_0_n": 0.00511677,
        "V2_A_n": -1.6614e-06,
        "V3_0_n": -1.05113e-06,
        "V3_A_n": -1.44958e-08,
        "V2_0_p": 0.00807683,
        "V2_A_p": -6.99936e-06,
        "V3_0_p": 1.88279e-05,
        "V3_A_p": -3.58819e-08,
        "V4_0": -2.02416e-08,
        "r_0": 1.28949,
        "r_A": 0.438254,
        "a_0": 0.722197,
        "a_A": 0.000308804
    },
    "KDCoulomb": {
        "r_C_0": 1.18705,
        "r_C_A": 0.713483,
        "r_C_A2": 34.174
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.22003,
        "V1_A": 0.000710214,
        "V2_0": 0.00585017,
        "r_0": 1.32617,
        "r_A": 0.989821,
        "a_0": 0.595024
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.28235,
        "W2_0": 382.038
    },
    "KDImagVolume": {
        "W1_0_n": 22.535,
        "W1_A_n": 0.00822207,
        "W1_0_p": 20.1812,
        "W1_A_p": -0.00521749,
        "W2_0": 112.287,
        "W2_A": -0.0427773
    },
    "KDImagSurface": {
        "D1_0": 23.7815,
        "D1_asymm": 16.2803,
        "D2_0": 0.0108172,
        "D2_A": 0.0249268,
        "D2_A2": 9.36502,
        "D2_A3": 256.775,
        "D3_0": 15.1356,
        "r_0": 1.54549,
        "r_A": 0.056671,
        "a_0_n": 0.514704,
        "a_A_n": -8.79024e-05,
        "a_0_p": 0.526469,
        "a_A_p": 0.00160463
    }
}

==> anc/KDUQDemocratic/328/modelErrors.json <==
{
    "ECS_p": 0.2511,
    "ECS_n": 0.162073,
    "APower_p": 0.313488,
    "APower_n": 0.163023,
    "RCS_p": 0.00657168,
    "TCS_n": 0.0201939
}

==> anc/KDUQDemocratic/328/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.8345,
        "V1_asymm": 12.4529,
        "V1_A": 0.0324557,
        "V2_0_n": 0.00650568,
        "V2_A_n": 1.04591e-05,
        "V3_0_n": 7.99512e-06,
        "V3_A_n": 6.46822e-08,
        "V2_0_p": 0.00769217,
        "V2_A_p": -3.88243e-06,
        "V3_0_p": 1.63525e-05,
        "V3_A_p": -4.58442e-08,
        "V4_0": -2.20626e-08,
        "r_0": 1.28787,
        "r_A": 0.357926,
        "a_0": 0.686421,
        "a_A": 1.21061e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.25133,
        "r_C_A": 0.511395,
        "r_C_A2": 5.45292
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.37079,
        "V1_A": -0.00115698,
        "V2_0": 0.00345741,
        "r_0": 1.19473,
        "r_A": 0.65432,
        "a_0": 0.627307
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.33201,
        "W2_0": 330.856
    },
    "KDImagVolume": {
        "W1_0_n": 17.7032,
        "W1_A_n": 0.0117078,
        "W1_0_p": 10.9908,
        "W1_A_p": 0.0481172,
        "W2_0": 75.3659,
        "W2_A": 0.157171
    },
    "KDImagSurface": {
        "D1_0": 18.1456,
        "D1_asymm": 9.62772,
        "D2_0": 0.0285235,
        "D2_A": -0.000984646,
        "D2_A2": 31.83,
        "D2_A3": 24.1523,
        "D3_0": 12.1303,
        "r_0": 1.39888,
        "r_A": 0.0227542,
        "a_0_n": 0.507993,
        "a_A_n": 0.000102008,
        "a_0_p": 0.486355,
        "a_A_p": 0.0016872
    }
}

==> anc/KDUQDemocratic/329/modelErrors.json <==
{
    "ECS_p": 0.239273,
    "ECS_n": 0.234249,
    "APower_p": 0.412881,
    "APower_n": 0.153274,
    "RCS_p": 0.0144995,
    "TCS_n": 0.0218444
}

==> anc/KDUQDemocratic/329/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.8656,
        "V1_asymm": 10.7966,
        "V1_A": 0.0186284,
        "V2_0_n": 0.00577186,
        "V2_A_n": -6.52978e-06,
        "V3_0_n": 1.01168e-05,
        "V3_A_n": -3.48063e-08,
        "V2_0_p": 0.00620723,
        "V2_A_p": 4.50109e-06,
        "V3_0_p": 1.07116e-05,
        "V3_A_p": 3.89605e-08,
        "V4_0": 1.01035e-08,
        "r_0": 1.26804,
        "r_A": 0.276917,
        "a_0": 0.656926,
        "a_A": -0.0001181
    },
    "KDCoulomb": {
        "r_C_0": 1.2957,
        "r_C_A": -1.92195,
        "r_C_A2": -3.22034
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.92641,
        "V1_A": 0.0119817,
        "V2_0": 0.00241095,
        "r_0": 1.16559,
        "r_A": 0.66486,
        "a_0": 0.61916
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.89668,
        "W2_0": 140.777
    },
    "KDImagVolume": {
        "W1_0_n": 24.9039,
        "W1_A_n": -0.0335223,
        "W1_0_p": 20.8119,
        "W1_A_p": 0.0137839,
        "W2_0": 143.783,
        "W2_A": -0.153907
    },
    "KDImagSurface": {
        "D1_0": 18.4224,
        "D1_asymm": 17.3034,
        "D2_0": 0.0690802,
        "D2_A": -0.0474252,
        "D2_A2": 12.5954,
        "D2_A3": 337.428,
        "D3_0": 14.9564,
        "r_0": 1.32906,
        "r_A": 0.00863645,
        "a_0_n": 0.546667,
        "a_A_n": -0.000122772,
        "a_0_p": 0.453621,
        "a_A_p": 0.00135696
    }
}

==> anc/KDUQDemocratic/33/modelErrors.json <==
{
    "ECS_p": 0.257479,
    "ECS_n": 0.241097,
    "APower_p": 0.52325,
    "APower_n": 0.264343,
    "RCS_p": 0.020426,
    "TCS_n": 0.0268342
}

==> anc/KDUQDemocratic/33/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7223,
        "V1_asymm": 9.55963,
        "V1_A": 0.0309504,
        "V2_0_n": 0.00572599,
        "V2_A_n": 2.42965e-06,
        "V3_0_n": 3.7916e-06,
        "V3_A_n": 1.88791e-08,
        "V2_0_p": 0.00585188,
        "V2_A_p": 3.07779e-07,
        "V3_0_p": 2.95226e-06,
        "V3_A_p": -1.10242e-08,
        "V4_0": -2.97556e-08,
        "r_0": 1.27918,
        "r_A": 0.407828,
        "a_0": 0.616063,
        "a_A": -0.000499717
    },
    "KDCoulomb": {
        "r_C_0": 1.29825,
        "r_C_A": -0.0349306,
        "r_C_A2": 24.653
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.90913,
        "V1_A": 0.013259,
        "V2_0": 0.0029878,
        "r_0": 1.1952,
        "r_A": 0.682461,
        "a_0": 0.651711
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.80891,
        "W2_0": 269.487
    },
    "KDImagVolume": {
        "W1_0_n": 18.7344,
        "W1_A_n": -0.0188514,
        "W1_0_p": 18.8826,
        "W1_A_p": -0.00299238,
        "W2_0": 80.8352,
        "W2_A": -0.0469532
    },
    "KDImagSurface": {
        "D1_0": 12.5736,
        "D1_asymm": 23.3617,
        "D2_0": 0.00747638,
        "D2_A": 0.0129193,
        "D2_A2": 9.07768,
        "D2_A3": 360.07,
        "D3_0": 8.57752,
        "r_0": 1.45381,
        "r_A": 0.0327252,
        "a_0_n": 0.559778,
        "a_A_n": -0.000260663,
        "a_0_p": 0.48829,
        "a_A_p": 0.00132925
    }
}

==> anc/KDUQDemocratic/330/modelErrors.json <==
{
    "ECS_p": 0.349433,
    "ECS_n": 0.18697,
    "APower_p": 0.282916,
    "APower_n": 0.234327,
    "RCS_p": 0.00984124,
    "TCS_n": 0.0212137
}

==> anc/KDUQDemocratic/330/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1718,
        "V1_asymm": 11.9673,
        "V1_A": 0.0262356,
        "V2_0_n": 0.00636903,
        "V2_A_n": -2.35089e-06,
        "V3_0_n": 1.16058e-05,
        "V3_A_n": -1.32176e-08,
        "V2_0_p": 0.00707162,
        "V2_A_p": 1.29265e-06,
        "V3_0_p": 1.44961e-05,
        "V3_A_p": 2.92585e-08,
        "V4_0": -2.70317e-12,
        "r_0": 1.28551,
        "r_A": 0.434113,
        "a_0": 0.7508,
        "a_A": 0.000213801
    },
    "KDCoulomb": {
        "r_C_0": 1.11498,
        "r_C_A": 1.47721,
        "r_C_A2": 0.391561
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.2675,
        "V1_A": -0.00987313,
        "V2_0": 0.00237691,
        "r_0": 1.27044,
        "r_A": 0.776984,
        "a_0": 0.618447
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.12207,
        "W2_0": 122.557
    },
    "KDImagVolume": {
        "W1_0_n": 19.1354,
        "W1_A_n": 0.00637175,
        "W1_0_p": 10.5748,
        "W1_A_p": 0.0650938,
        "W2_0": 93.5378,
        "W2_A": 0.258227
    },
    "KDImagSurface": {
        "D1_0": 19.2535,
        "D1_asymm": 8.05266,
        "D2_0": -0.044612,
        "D2_A": 0.0727861,
        "D2_A2": 1.40109,
        "D2_A3": 220.184,
        "D3_0": 13.4738,
        "r_0": 1.41089,
        "r_A": 0.0290321,
        "a_0_n": 0.503544,
        "a_A_n": 3.63482e-05,
        "a_0_p": 0.509203,
        "a_A_p": 0.00150961
    }
}

==> anc/KDUQDemocratic/331/modelErrors.json <==
{
    "ECS_p": 0.264319,
    "ECS_n": 0.166539,
    "APower_p": 0.470069,
    "APower_n": 0.167923,
    "RCS_p": 0.0156461,
    "TCS_n": 0.0203429
}

==> anc/KDUQDemocratic/331/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.5645,
        "V1_asymm": 14.944,
        "V1_A": -0.00267373,
        "V2_0_n": 0.00568148,
        "V2_A_n": -4.35883e-06,
        "V3_0_n": 4.74254e-06,
        "V3_A_n": -3.01445e-08,
        "V2_0_p": 0.00675994,
        "V2_A_p": 3.35991e-06,
        "V3_0_p": 1.71323e-05,
        "V3_A_p": 9.7991e-09,
        "V4_0": -9.78038e-09,
        "r_0": 1.20754,
        "r_A": 0.0555616,
        "a_0": 0.677555,
        "a_A": -0.000141749
    },
    "KDCoulomb": {
        "r_C_0": 1.24727,
        "r_C_A": 0.392394,
        "r_C_A2": -5.33767
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.29761,
        "V1_A": 0.021058,
        "V2_0": 0.00887161,
        "r_0": 1.19333,
        "r_A": 0.710247,
        "a_0": 0.559574
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.5357,
        "W2_0": 200.396
    },
    "KDImagVolume": {
        "W1_0_n": 21.4682,
        "W1_A_n": -0.00876039,
        "W1_0_p": 20.6529,
        "W1_A_p": 0.00892723,
        "W2_0": 107.604,
        "W2_A": -0.131013
    },
    "KDImagSurface": {
        "D1_0": 18.2361,
        "D1_asymm": 13.9963,
        "D2_0": 0.0315102,
        "D2_A": -0.00521129,
        "D2_A2": 12.4285,
        "D2_A3": 381.448,
        "D3_0": 11.7271,
        "r_0": 1.28946,
        "r_A": 0.00782625,
        "a_0_n": 0.488987,
        "a_A_n": -0.000351136,
        "a_0_p": 0.507573,
        "a_A_p": 0.00124641
    }
}

==> anc/KDUQDemocratic/332/modelErrors.json <==
{
    "ECS_p": 0.331797,
    "ECS_n": 0.210283,
    "APower_p": 0.365877,
    "APower_n": 0.351872,
    "RCS_p": 0.0221924,
    "TCS_n": 0.0213248
}

==> anc/KDUQDemocratic/332/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.7981,
        "V1_asymm": 10.2027,
        "V1_A": 0.0157207,
        "V2_0_n": 0.0066692,
        "V2_A_n": 3.05368e-07,
        "V3_0_n": 1.8294e-05,
        "V3_A_n": 3.60493e-08,
        "V2_0_p": 0.00611616,
        "V2_A_p": 8.74257e-06,
        "V3_0_p": 6.74984e-06,
        "V3_A_p": 6.38945e-08,
        "V4_0": 1.24671e-08,
        "r_0": 1.30506,
        "r_A": 0.427228,
        "a_0": 0.686948,
        "a_A": 0.000216666
    },
    "KDCoulomb": {
        "r_C_0": 1.28904,
        "r_C_A": 0.281227,
        "r_C_A2": 43.9535
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.18018,
        "V1_A": -0.00465404,
        "V2_0": 0.000505968,
        "r_0": 1.33094,
        "r_A": 1.34132,
        "a_0": 0.64575
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.59825,
        "W2_0": 181.938
    },
    "KDImagVolume": {
        "W1_0_n": 15.2111,
        "W1_A_n": 0.0294054,
        "W1_0_p": 25.9991,
        "W1_A_p": 0.019864,
        "W2_0": 125.961,
        "W2_A": -0.0896788
    },
    "KDImagSurface": {
        "D1_0": 15.9006,
        "D1_asymm": -5.03505,
        "D2_0": 0.00105315,
        "D2_A": 0.0235867,
        "D2_A2": 8.22492,
        "D2_A3": 284.634,
        "D3_0": 13.5478,
        "r_0": 1.27224,
        "r_A": 0.00416959,
        "a_0_n": 0.579683,
        "a_A_n": 0.000488358,
        "a_0_p": 0.521311,
        "a_A_p": 0.00222347
    }
}

==> anc/KDUQDemocratic/333/modelErrors.json <==
{
    "ECS_p": 0.314102,
    "ECS_n": 0.196598,
    "APower_p": 0.392611,
    "APower_n": 0.182176,
    "RCS_p": 0.0180064,
    "TCS_n": 0.0300391
}

==> anc/KDUQDemocratic/333/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0598,
        "V1_asymm": 16.1536,
        "V1_A": 0.0165345,
        "V2_0_n": 0.00556489,
        "V2_A_n": 3.79455e-06,
        "V3_0_n": 4.81409e-07,
        "V3_A_n": 2.33632e-08,
        "V2_0_p": 0.0066527,
        "V2_A_p": -1.02006e-05,
        "V3_0_p": 9.46862e-06,
        "V3_A_p": -6.4007e-08,
        "V4_0": -2.29095e-08,
        "r_0": 1.2958,
        "r_A": 0.476741,
        "a_0": 0.728465,
        "a_A": 0.000246155
    },
    "KDCoulomb": {
        "r_C_0": 1.17462,
        "r_C_A": 0.559047,
        "r_C_A2": -8.87084
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.18728,
        "V1_A": -0.0228555,
        "V2_0": 0.00471152,
        "r_0": 1.21473,
        "r_A": 0.637494,
        "a_0": 0.58182
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.21519,
        "W2_0": 243.091
    },
    "KDImagVolume": {
        "W1_0_n": 18.263,
        "W1_A_n": 0.0346062,
        "W1_0_p": 8.98301,
        "W1_A_p": 0.148065,
        "W2_0": 66.2662,
        "W2_A": 0.144846
    },
    "KDImagSurface": {
        "D1_0": 11.8743,
        "D1_asymm": 14.3648,
        "D2_0": 0.0340516,
        "D2_A": -0.0149396,
        "D2_A2": 7.67423,
        "D2_A3": 365.057,
        "D3_0": 9.48554,
        "r_0": 1.34557,
        "r_A": 0.0160668,
        "a_0_n": 0.541121,
        "a_A_n": -0.00055568,
        "a_0_p": 0.627781,
        "a_A_p": -0.00113047
    }
}

==> anc/KDUQDemocratic/334/modelErrors.json <==
{
    "ECS_p": 0.291898,
    "ECS_n": 0.200315,
    "APower_p": 0.321286,
    "APower_n": 0.176017,
    "RCS_p": 0.0188689,
    "TCS_n": 0.0243902
}

==> anc/KDUQDemocratic/334/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.688,
        "V1_asymm": 7.83155,
        "V1_A": 0.0319204,
        "V2_0_n": 0.00731227,
        "V2_A_n": 4.65508e-06,
        "V3_0_n": 2.08115e-05,
        "V3_A_n": 2.9899e-08,
        "V2_0_p": 0.00814304,
        "V2_A_p": 7.27517e-06,
        "V3_0_p": 2.73304e-05,
        "V3_A_p": 7.64151e-08,
        "V4_0": 2.24602e-08,
        "r_0": 1.28897,
        "r_A": 0.326752,
        "a_0": 0.694927,
        "a_A": 0.00016868
    },
    "KDCoulomb": {
        "r_C_0": 1.356,
        "r_C_A": 0.12102,
        "r_C_A2": 12.9373
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.96724,
        "V1_A": -0.00252347,
        "V2_0": 0.0093002,
        "r_0": 1.11695,
        "r_A": 0.215282,
        "a_0": 0.525228
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.64779,
        "W2_0": 345.923
    },
    "KDImagVolume": {
        "W1_0_n": 17.8079,
        "W1_A_n": 0.0388809,
        "W1_0_p": 13.7674,
        "W1_A_p": 0.048031,
        "W2_0": 67.5865,
        "W2_A": 0.340735
    },
    "KDImagSurface": {
        "D1_0": 16.3991,
        "D1_asymm": 27.7783,
        "D2_0": -0.0392438,
        "D2_A": 0.0688974,
        "D2_A2": 21.0317,
        "D2_A3": 275.378,
        "D3_0": 7.77729,
        "r_0": 1.35519,
        "r_A": 0.0235677,
        "a_0_n": 0.490702,
        "a_A_n": -0.00064806,
        "a_0_p": 0.528128,
        "a_A_p": 0.00137382
    }
}

==> anc/KDUQDemocratic/335/modelErrors.json <==
{
    "ECS_p": 0.305286,
    "ECS_n": 0.204757,
    "APower_p": 0.372476,
    "APower_n": 0.272886,
    "RCS_p": 0.00494765,
    "TCS_n": 0.0340276
}

==> anc/KDUQDemocratic/335/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4254,
        "V1_asymm": 16.2001,
        "V1_A": 0.0292344,
        "V2_0_n": 0.00374952,
        "V2_A_n": -1.21853e-05,
        "V3_0_n": -9.0139e-06,
        "V3_A_n": -6.21056e-08,
        "V2_0_p": 0.00587095,
        "V2_A_p": 1.30193e-05,
        "V3_0_p": 8.77601e-06,
        "V3_A_p": 2.59076e-08,
        "V4_0": -3.28176e-08,
        "r_0": 1.3124,
        "r_A": 0.499086,
        "a_0": 0.650941,
        "a_A": -0.000278523
    },
    "KDCoulomb": {
        "r_C_0": 1.24476,
        "r_C_A": 0.119949,
        "r_C_A2": 17.3902
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.62794,
        "V1_A": 0.0114731,
        "V2_0": 0.00488606,
        "r_0": 1.2394,
        "r_A": 0.771376,
        "a_0": 0.533763
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.00412,
        "W2_0": 365.375
    },
    "KDImagVolume": {
        "W1_0_n": 26.1171,
        "W1_A_n": -0.0510024,
        "W1_0_p": 14.7841,
        "W1_A_p": 0.0288014,
        "W2_0": 128.179,
        "W2_A": -0.21262
    },
    "KDImagSurface": {
        "D1_0": 23.8587,
        "D1_asymm": 19.2046,
        "D2_0": 0.0471619,
        "D2_A": -0.0158663,
        "D2_A2": 0.293065,
        "D2_A3": 299.065,
        "D3_0": 14.7997,
        "r_0": 1.35388,
        "r_A": 0.0171828,
        "a_0_n": 0.531253,
        "a_A_n": 0.000276946,
        "a_0_p": 0.491369,
        "a_A_p": 0.000938785
    }
}

==> anc/KDUQDemocratic/336/modelErrors.json <==
{
    "ECS_p": 0.344516,
    "ECS_n": 0.224773,
    "APower_p": 0.375982,
    "APower_n": 0.251355,
    "RCS_p": 0.00937225,
    "TCS_n": 0.0255827
}

==> anc/KDUQDemocratic/336/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.4528,
        "V1_asymm": 13.0243,
        "V1_A": 0.0247382,
        "V2_0_n": 0.00674578,
        "V2_A_n": 3.45682e-06,
        "V3_0_n": 1.44392e-05,
        "V3_A_n": 3.13887e-08,
        "V2_0_p": 0.0091813,
        "V2_A_p": -7.62218e-06,
        "V3_0_p": 2.85603e-05,
        "V3_A_p": -1.3962e-08,
        "V4_0": 8.38768e-10,
        "r_0": 1.32737,
        "r_A": 0.494247,
        "a_0": 0.683275,
        "a_A": 0.000193185
    },
    "KDCoulomb": {
        "r_C_0": 1.08449,
        "r_C_A": 0.929791,
        "r_C_A2": 8.02878
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.1979,
        "V1_A": 0.0137521,
        "V2_0": 0.00782658,
        "r_0": 1.13492,
        "r_A": 0.349342,
        "a_0": 0.569173
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.25902,
        "W2_0": 273.695
    },
    "KDImagVolume": {
        "W1_0_n": 19.8892,
        "W1_A_n": 0.00132138,
        "W1_0_p": 12.1498,
        "W1_A_p": 0.0230664,
        "W2_0": 100.424,
        "W2_A": -0.0411133
    },
    "KDImagSurface": {
        "D1_0": 23.9732,
        "D1_asymm": 10.6239,
        "D2_0": 0.0246748,
        "D2_A": 0.0111421,
        "D2_A2": 12.1681,
        "D2_A3": 214.155,
        "D3_0": 16.3468,
        "r_0": 1.4585,
        "r_A": 0.0375048,
        "a_0_n": 0.509031,
        "a_A_n": -5.99893e-05,
        "a_0_p": 0.556859,
        "a_A_p": 0.000924014
    }
}

==> anc/KDUQDemocratic/337/modelErrors.json <==
{
    "ECS_p": 0.309094,
    "ECS_n": 0.211889,
    "APower_p": 0.385599,
    "APower_n": 0.127472,
    "RCS_p": 0.0289213,
    "TCS_n": 0.0268795
}

==> anc/KDUQDemocratic/337/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.1242,
        "V1_asymm": 4.19147,
        "V1_A": 0.0495544,
        "V2_0_n": 0.00473887,
        "V2_A_n": 9.90268e-07,
        "V3_0_n": -6.42363e-06,
        "V3_A_n": 1.64239e-08,
        "V2_0_p": 0.00524127,
        "V2_A_p": 1.80253e-06,
        "V3_0_p": -4.51367e-06,
        "V3_A_p": 1.0151e-08,
        "V4_0": -4.5438e-08,
        "r_0": 1.33361,
        "r_A": 0.678191,
        "a_0": 0.694345,
        "a_A": -7.92285e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.3848,
        "r_C_A": 1.33235,
        "r_C_A2": 10.5916
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.26194,
        "V1_A": -0.00660672,
        "V2_0": 0.00747714,
        "r_0": 1.25997,
        "r_A": 0.782391,
        "a_0": 0.590351
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.07492,
        "W2_0": 288.955
    },
    "KDImagVolume": {
        "W1_0_n": 23.0216,
        "W1_A_n": -0.000968104,
        "W1_0_p": 13.0736,
        "W1_A_p": 0.111463,
        "W2_0": 73.9133,
        "W2_A": 0.0864493
    },
    "KDImagSurface": {
        "D1_0": 12.6652,
        "D1_asymm": 3.64355,
        "D2_0": 0.0451313,
        "D2_A": -0.0227983,
        "D2_A2": 13.6212,
        "D2_A3": 373.098,
        "D3_0": 9.71981,
        "r_0": 1.45887,
        "r_A": 0.0386525,
        "a_0_n": 0.478775,
        "a_A_n": -8.27135e-05,
        "a_0_p": 0.555971,
        "a_A_p": 0.000800013
    }
}

==> anc/KDUQDemocratic/338/modelErrors.json <==
{
    "ECS_p": 0.339709,
    "ECS_n": 0.198527,
    "APower_p": 0.309508,
    "APower_n": 0.22104,
    "RCS_p": 0.0194697,
    "TCS_n": 0.0221789
}

==> anc/KDUQDemocratic/338/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.757,
        "V1_asymm": 14.7991,
        "V1_A": 0.0371864,
        "V2_0_n": 0.00751579,
        "V2_A_n": 3.88016e-06,
        "V3_0_n": 2.1948e-05,
        "V3_A_n": 1.55945e-08,
        "V2_0_p": 0.00718577,
        "V2_A_p": 5.52204e-06,
        "V3_0_p": 2.71492e-05,
        "V3_A_p": 2.56758e-08,
        "V4_0": 3.20136e-08,
        "r_0": 1.27697,
        "r_A": 0.353246,
        "a_0": 0.712998,
        "a_A": 7.5369e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.07924,
        "r_C_A": 1.11962,
        "r_C_A2": 24.9925
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.93121,
        "V1_A": 0.0011322,
        "V2_0": 0.00613313,
        "r_0": 1.25644,
        "r_A": 0.830071,
        "a_0": 0.549622
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.84638,
        "W2_0": 265.477
    },
    "KDImagVolume": {
        "W1_0_n": 21.1314,
        "W1_A_n": 0.0114741,
        "W1_0_p": 21.6568,
        "W1_A_p": -0.0146072,
        "W2_0": 101.695,
        "W2_A": 0.0298798
    },
    "KDImagSurface": {
        "D1_0": 14.9093,
        "D1_asymm": 16.7502,
        "D2_0": 0.0366051,
        "D2_A": -0.0185117,
        "D2_A2": 5.12923,
        "D2_A3": 361.362,
        "D3_0": 12.2809,
        "r_0": 1.17714,
        "r_A": -0.0154244,
        "a_0_n": 0.544775,
        "a_A_n": 5.6937e-05,
        "a_0_p": 0.442229,
        "a_A_p": 0.00133167
    }
}

==> anc/KDUQDemocratic/339/modelErrors.json <==
{
    "ECS_p": 0.311309,
    "ECS_n": 0.208528,
    "APower_p": 0.451946,
    "APower_n": 0.342554,
    "RCS_p": 0.00757392,
    "TCS_n": 0.026284
}

==> anc/KDUQDemocratic/339/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6392,
        "V1_asymm": 19.1077,
        "V1_A": 0.00757473,
        "V2_0_n": 0.0075266,
        "V2_A_n": 5.30786e-07,
        "V3_0_n": 2.85189e-05,
        "V3_A_n": 1.8974e-08,
        "V2_0_p": 0.00793129,
        "V2_A_p": 2.61212e-07,
        "V3_0_p": 3.50807e-05,
        "V3_A_p": -3.14341e-08,
        "V4_0": 4.40892e-08,
        "r_0": 1.21034,
        "r_A": 0.125718,
        "a_0": 0.725532,
        "a_A": 0.000298042
    },
    "KDCoulomb": {
        "r_C_0": 1.19005,
        "r_C_A": 0.469029,
        "r_C_A2": 11.4687
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.1589,
        "V1_A": 0.00943017,
        "V2_0": 0.0109962,
        "r_0": 1.19429,
        "r_A": 0.741583,
        "a_0": 0.565329
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.51186,
        "W2_0": 154.423
    },
    "KDImagVolume": {
        "W1_0_n": 27.3675,
        "W1_A_n": 0.00853674,
        "W1_0_p": 33.6948,
        "W1_A_p": -0.00400455,
        "W2_0": 202.924,
        "W2_A": -0.326108
    },
    "KDImagSurface": {
        "D1_0": 20.4313,
        "D1_asymm": 24.1824,
        "D2_0": 0.0238334,
        "D2_A": 0.00406831,
        "D2_A2": 13.4474,
        "D2_A3": 52.8689,
        "D3_0": 14.0133,
        "r_0": 1.30764,
        "r_A": 0.0173217,
        "a_0_n": 0.573878,
        "a_A_n": -8.88725e-05,
        "a_0_p": 0.521191,
        "a_A_p": 0.00122803
    }
}

==> anc/KDUQDemocratic/34/modelErrors.json <==
{
    "ECS_p": 0.322957,
    "ECS_n": 0.172434,
    "APower_p": 0.409535,
    "APower_n": 0.141883,
    "RCS_p": 0.0114052,
    "TCS_n": 0.0257013
}

==> anc/KDUQDemocratic/34/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.6755,
        "V1_asymm": 11.2215,
        "V1_A": 0.0455965,
        "V2_0_n": 0.00680414,
        "V2_A_n": 1.92006e-06,
        "V3_0_n": 1.55573e-05,
        "V3_A_n": -3.7387e-09,
        "V2_0_p": 0.00689306,
        "V2_A_p": -3.32556e-06,
        "V3_0_p": 1.86664e-05,
        "V3_A_p": -1.9904e-08,
        "V4_0": 1.06836e-08,
        "r_0": 1.29427,
        "r_A": 0.461091,
        "a_0": 0.684508,
        "a_A": 6.03955e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.1719,
        "r_C_A": 0.875412,
        "r_C_A2": 27.3967
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.4256,
        "V1_A": 0.00608685,
        "V2_0": 0.0123021,
        "r_0": 1.25472,
        "r_A": 0.776917,
        "a_0": 0.561463
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.2106,
        "W2_0": 145.561
    },
    "KDImagVolume": {
        "W1_0_n": 23.246,
        "W1_A_n": -0.0285506,
        "W1_0_p": 17.4538,
        "W1_A_p": 0.107418,
        "W2_0": 91.4871,
        "W2_A": 0.0976202
    },
    "KDImagSurface": {
        "D1_0": 20.0842,
        "D1_asymm": 4.12747,
        "D2_0": 0.00322808,
        "D2_A": 0.027806,
        "D2_A2": 11.1186,
        "D2_A3": 455.075,
        "D3_0": 18.0754,
        "r_0": 1.43635,
        "r_A": 0.0383438,
        "a_0_n": 0.603106,
        "a_A_n": -0.00048789,
        "a_0_p": 0.495515,
        "a_A_p": 0.00158035
    }
}

==> anc/KDUQDemocratic/340/modelErrors.json <==
{
    "ECS_p": 0.222633,
    "ECS_n": 0.207635,
    "APower_p": 0.372778,
    "APower_n": 0.371772,
    "RCS_p": 0.00978735,
    "TCS_n": 0.0231522
}

==> anc/KDUQDemocratic/340/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0645,
        "V1_asymm": 17.6883,
        "V1_A": 0.0172228,
        "V2_0_n": 0.00681152,
        "V2_A_n": -2.66684e-06,
        "V3_0_n": 2.03995e-05,
        "V3_A_n": -1.87754e-08,
        "V2_0_p": 0.00719544,
        "V2_A_p": 5.6349e-06,
        "V3_0_p": 2.94369e-05,
        "V3_A_p": 3.07124e-09,
        "V4_0": 3.50797e-08,
        "r_0": 1.22719,
        "r_A": 0.188538,
        "a_0": 0.668293,
        "a_A": -0.000291076
    },
    "KDCoulomb": {
        "r_C_0": 1.19409,
        "r_C_A": 0.928115,
        "r_C_A2": 17.2033
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.14974,
        "V1_A": 0.0079863,
        "V2_0": 0.00750305,
        "r_0": 1.25976,
        "r_A": 0.997281,
        "a_0": 0.592084
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.9142,
        "W2_0": 233.16
    },
    "KDImagVolume": {
        "W1_0_n": 28.5514,
        "W1_A_n": -0.0232931,
        "W1_0_p": 29.2515,
        "W1_A_p": 0.0284606,
        "W2_0": 153.609,
        "W2_A": -0.188581
    },
    "KDImagSurface": {
        "D1_0": 18.0855,
        "D1_asymm": 12.4725,
        "D2_0": 0.0242129,
        "D2_A": 0.00507705,
        "D2_A2": 12.1305,
        "D2_A3": -42.3081,
        "D3_0": 13.0072,
        "r_0": 1.40195,
        "r_A": 0.0260827,
        "a_0_n": 0.503427,
        "a_A_n": -0.000263076,
        "a_0_p": 0.478146,
        "a_A_p": 0.00117287
    }
}

==> anc/KDUQDemocratic/341/modelErrors.json <==
{
    "ECS_p": 0.248511,
    "ECS_n": 0.298427,
    "APower_p": 0.380224,
    "APower_n": 0.204963,
    "RCS_p": 0.0230211,
    "TCS_n": 0.0207103
}

==> anc/KDUQDemocratic/341/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.7606,
        "V1_asymm": 12.0436,
        "V1_A": 0.0234427,
        "V2_0_n": 0.00600597,
        "V2_A_n": -3.67911e-07,
        "V3_0_n": 1.11758e-05,
        "V3_A_n": 1.70566e-08,
        "V2_0_p": 0.00706435,
        "V2_A_p": 6.37475e-06,
        "V3_0_p": 1.50683e-05,
        "V3_A_p": 8.85599e-09,
        "V4_0": -1.15276e-08,
        "r_0": 1.30637,
        "r_A": 0.320577,
        "a_0": 0.629305,
        "a_A": -1.23214e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.18214,
        "r_C_A": 0.780843,
        "r_C_A2": 12.7439
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.47705,
        "V1_A": 0.0153398,
        "V2_0": 0.000108223,
        "r_0": 1.24032,
        "r_A": 1.0336,
        "a_0": 0.663452
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.85211,
        "W2_0": 303.0
    },
    "KDImagVolume": {
        "W1_0_n": 11.7954,
        "W1_A_n": -0.00356601,
        "W1_0_p": 12.2633,
        "W1_A_p": 0.0266839,
        "W2_0": 48.4393,
        "W2_A": 0.100682
    },
    "KDImagSurface": {
        "D1_0": 22.0247,
        "D1_asymm": 6.58511,
        "D2_0": 0.0331758,
        "D2_A": -0.00434614,
        "D2_A2": 6.24269,
        "D2_A3": -71.2539,
        "D3_0": 20.0782,
        "r_0": 1.26126,
        "r_A": -0.000740859,
        "a_0_n": 0.564233,
        "a_A_n": -0.000333469,
        "a_0_p": 0.490387,
        "a_A_p": 0.00163147
    }
}

==> anc/KDUQDemocratic/342/modelErrors.json <==
{
    "ECS_p": 0.356594,
    "ECS_n": 0.239771,
    "APower_p": 0.34639,
    "APower_n": 0.133061,
    "RCS_p": 0.028285,
    "TCS_n": 0.0385833
}

==> anc/KDUQDemocratic/342/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.6332,
        "V1_asymm": 15.545,
        "V1_A": 0.0275913,
        "V2_0_n": 0.00546324,
        "V2_A_n": -1.55204e-06,
        "V3_0_n": 1.89591e-06,
        "V3_A_n": -1.48501e-08,
        "V2_0_p": 0.00501795,
        "V2_A_p": 1.32279e-05,
        "V3_0_p": 2.7869e-06,
        "V3_A_p": 8.20734e-08,
        "V4_0": -1.55153e-08,
        "r_0": 1.30175,
        "r_A": 0.437152,
        "a_0": 0.714282,
        "a_A": 0.000146667
    },
    "KDCoulomb": {
        "r_C_0": 1.17692,
        "r_C_A": 1.21717,
        "r_C_A2": 5.2393
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.9715,
        "V1_A": 0.0101363,
        "V2_0": 0.00685677,
        "r_0": 1.24977,
        "r_A": 0.864121,
        "a_0": 0.603703
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.03348,
        "W2_0": 99.7162
    },
    "KDImagVolume": {
        "W1_0_n": 20.9167,
        "W1_A_n": -0.00774205,
        "W1_0_p": 18.0636,
        "W1_A_p": 0.00748377,
        "W2_0": 92.1106,
        "W2_A": -0.0723906
    },
    "KDImagSurface": {
        "D1_0": 31.4038,
        "D1_asymm": 25.4054,
        "D2_0": 0.0358818,
        "D2_A": -0.00444527,
        "D2_A2": 6.99998,
        "D2_A3": -0.0417606,
        "D3_0": 23.3265,
        "r_0": 1.21001,
        "r_A": -0.0141725,
        "a_0_n": 0.562222,
        "a_A_n": -0.000129866,
        "a_0_p": 0.445197,
        "a_A_p": 0.00121081
    }
}

==> anc/KDUQDemocratic/343/modelErrors.json <==
{
    "ECS_p": 0.227592,
    "ECS_n": 0.144336,
    "APower_p": 0.419119,
    "APower_n": 0.146916,
    "RCS_p": 0.0241482,
    "TCS_n": 0.022648
}

==> anc/KDUQDemocratic/343/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5944,
        "V1_asymm": 7.93192,
        "V1_A": 0.0132135,
        "V2_0_n": 0.00768441,
        "V2_A_n": -2.34364e-07,
        "V3_0_n": 2.91144e-05,
        "V3_A_n": 1.47779e-08,
        "V2_0_p": 0.00642035,
        "V2_A_p": 3.66147e-06,
        "V3_0_p": 1.69688e-05,
        "V3_A_p": 9.0369e-09,
        "V4_0": 4.3202e-08,
        "r_0": 1.25568,
        "r_A": 0.348509,
        "a_0": 0.662667,
        "a_A": -0.000141719
    },
    "KDCoulomb": {
        "r_C_0": 1.1696,
        "r_C_A": 0.361413,
        "r_C_A2": 29.3883
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.90069,
        "V1_A": 0.00844933,
        "V2_0": 0.00458074,
        "r_0": 1.02466,
        "r_A": -0.0718661,
        "a_0": 0.605463
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.11459,
        "W2_0": 104.268
    },
    "KDImagVolume": {
        "W1_0_n": 22.2876,
        "W1_A_n": -0.00629921,
        "W1_0_p": 22.0673,
        "W1_A_p": 0.0577781,
        "W2_0": 128.523,
        "W2_A": 0.0182159
    },
    "KDImagSurface": {
        "D1_0": 12.5112,
        "D1_asymm": 8.1368,
        "D2_0": 0.0181588,
        "D2_A": -0.00119226,
        "D2_A2": 20.8473,
        "D2_A3": 2.91221,
        "D3_0": 11.3718,
        "r_0": 1.30204,
        "r_A": 0.015294,
        "a_0_n": 0.606706,
        "a_A_n": 1.60605e-05,
        "a_0_p": 0.584413,
        "a_A_p": 0.00231967
    }
}

==> anc/KDUQDemocratic/344/modelErrors.json <==
{
    "ECS_p": 0.331681,
    "ECS_n": 0.209255,
    "APower_p": 0.399658,
    "APower_n": 0.183777,
    "RCS_p": 0.00153273,
    "TCS_n": 0.0231737
}

==> anc/KDUQDemocratic/344/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.2392,
        "V1_asymm": 9.80607,
        "V1_A": 0.0392043,
        "V2_0_n": 0.00664615,
        "V2_A_n": -5.62978e-06,
        "V3_0_n": 2.20388e-05,
        "V3_A_n": -1.81498e-08,
        "V2_0_p": 0.00592141,
        "V2_A_p": 1.48207e-05,
        "V3_0_p": 1.73496e-05,
        "V3_A_p": 1.10954e-07,
        "V4_0": 4.13972e-08,
        "r_0": 1.36031,
        "r_A": 0.740838,
        "a_0": 0.726579,
        "a_A": 0.000301634
    },
    "KDCoulomb": {
        "r_C_0": 1.22592,
        "r_C_A": 1.22052,
        "r_C_A2": 12.611
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.98564,
        "V1_A": -0.00272419,
        "V2_0": 0.00683838,
        "r_0": 1.2236,
        "r_A": 0.752078,
        "a_0": 0.579109
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.79999,
        "W2_0": 224.493
    },
    "KDImagVolume": {
        "W1_0_n": 25.0004,
        "W1_A_n": -0.0203267,
        "W1_0_p": 31.5208,
        "W1_A_p": -0.0760919,
        "W2_0": 139.48,
        "W2_A": -0.23467
    },
    "KDImagSurface": {
        "D1_0": 15.3202,
        "D1_asymm": 4.68316,
        "D2_0": 0.0580343,
        "D2_A": -0.0346202,
        "D2_A2": 4.43621,
        "D2_A3": 244.881,
        "D3_0": 9.21166,
        "r_0": 1.2797,
        "r_A": 0.00837123,
        "a_0_n": 0.556892,
        "a_A_n": 0.000533914,
        "a_0_p": 0.537616,
        "a_A_p": 0.00146774
    }
}

==> anc/KDUQDemocratic/345/modelErrors.json <==
{
    "ECS_p": 0.250879,
    "ECS_n": 0.247081,
    "APower_p": 0.416766,
    "APower_n": 0.164122,
    "RCS_p": 0.00414783,
    "TCS_n": 0.0263339
}

==> anc/KDUQDemocratic/345/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.7895,
        "V1_asymm": 15.2604,
        "V1_A": 0.0371621,
        "V2_0_n": 0.00677446,
        "V2_A_n": 4.99354e-06,
        "V3_0_n": 1.75314e-05,
        "V3_A_n": 2.91964e-08,
        "V2_0_p": 0.0100043,
        "V2_A_p": -1.94058e-05,
        "V3_0_p": 3.84923e-05,
        "V3_A_p": -1.3376e-07,
        "V4_0": 1.73997e-08,
        "r_0": 1.20866,
        "r_A": 0.15793,
        "a_0": 0.654051,
        "a_A": -0.000447666
    },
    "KDCoulomb": {
        "r_C_0": 1.22644,
        "r_C_A": -0.378474,
        "r_C_A2": 27.0967
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.85067,
        "V1_A": 0.0069273,
        "V2_0": 0.00562719,
        "r_0": 1.25061,
        "r_A": 0.985853,
        "a_0": 0.601415
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.793074,
        "W2_0": 53.1831
    },
    "KDImagVolume": {
        "W1_0_n": 18.0727,
        "W1_A_n": 0.0116346,
        "W1_0_p": 7.85622,
        "W1_A_p": 0.102353,
        "W2_0": 61.1723,
        "W2_A": 0.0684581
    },
    "KDImagSurface": {
        "D1_0": 25.2377,
        "D1_asymm": 37.6907,
        "D2_0": 0.00886254,
        "D2_A": 0.0286818,
        "D2_A2": -1.59047,
        "D2_A3": -194.554,
        "D3_0": 19.7202,
        "r_0": 1.33644,
        "r_A": 0.00358918,
        "a_0_n": 0.534695,
        "a_A_n": -0.000341291,
        "a_0_p": 0.522653,
        "a_A_p": 0.00110058
    }
}

==> anc/KDUQDemocratic/346/modelErrors.json <==
{
    "ECS_p": 0.252087,
    "ECS_n": 0.2128,
    "APower_p": 0.276139,
    "APower_n": 0.322327,
    "RCS_p": 0.0159238,
    "TCS_n": 0.0233497
}

==> anc/KDUQDemocratic/346/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3525,
        "V1_asymm": 10.6205,
        "V1_A": 0.0257409,
        "V2_0_n": 0.00568869,
        "V2_A_n": -2.90422e-06,
        "V3_0_n": 4.86422e-06,
        "V3_A_n": -1.2899e-08,
        "V2_0_p": 0.00624593,
        "V2_A_p": 3.30008e-06,
        "V3_0_p": 9.96331e-06,
        "V3_A_p": 7.50521e-09,
        "V4_0": -1.09044e-08,
        "r_0": 1.27865,
        "r_A": 0.366497,
        "a_0": 0.679032,
        "a_A": -0.000103268
    },
    "KDCoulomb": {
        "r_C_0": 1.25212,
        "r_C_A": 0.849494,
        "r_C_A2": -0.668923
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.77148,
        "V1_A": -0.00849775,
        "V2_0": 0.00187361,
        "r_0": 1.20652,
        "r_A": 0.842268,
        "a_0": 0.641457
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.84763,
        "W2_0": 176.268
    },
    "KDImagVolume": {
        "W1_0_n": 23.7539,
        "W1_A_n": 0.0182561,
        "W1_0_p": 23.1011,
        "W1_A_p": 0.0428768,
        "W2_0": 128.035,
        "W2_A": 0.162195
    },
    "KDImagSurface": {
        "D1_0": 22.8756,
        "D1_asymm": 10.4344,
        "D2_0": 0.0181035,
        "D2_A": 0.00777455,
        "D2_A2": 20.506,
        "D2_A3": 403.137,
        "D3_0": 16.9125,
        "r_0": 1.32737,
        "r_A": 0.00631408,
        "a_0_n": 0.519952,
        "a_A_n": 0.000185477,
        "a_0_p": 0.471972,
        "a_A_p": 0.00128925
    }
}

==> anc/KDUQDemocratic/347/modelErrors.json <==
{
    "ECS_p": 0.266074,
    "ECS_n": 0.210893,
    "APower_p": 0.229503,
    "APower_n": 0.252228,
    "RCS_p": 0.0246869,
    "TCS_n": 0.0251774
}

==> anc/KDUQDemocratic/347/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.2083,
        "V1_asymm": 18.6055,
        "V1_A": 0.00836238,
        "V2_0_n": 0.00491868,
        "V2_A_n": 1.66387e-06,
        "V3_0_n": -6.47123e-06,
        "V3_A_n": 1.89181e-09,
        "V2_0_p": 0.00596785,
        "V2_A_p": 1.00853e-05,
        "V3_0_p": -7.70334e-08,
        "V3_A_p": 6.87835e-08,
        "V4_0": -5.34751e-08,
        "r_0": 1.2374,
        "r_A": 0.17455,
        "a_0": 0.71302,
        "a_A": -0.000118341
    },
    "KDCoulomb": {
        "r_C_0": 1.30905,
        "r_C_A": -1.05455,
        "r_C_A2": 37.3468
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.33927,
        "V1_A": -0.00627617,
        "V2_0": 0.00483737,
        "r_0": 1.02697,
        "r_A": -0.0753534,
        "a_0": 0.5952
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.967652,
        "W2_0": 153.303
    },
    "KDImagVolume": {
        "W1_0_n": 18.3124,
        "W1_A_n": -0.038047,
        "W1_0_p": 8.93675,
        "W1_A_p": 0.0482894,
        "W2_0": 76.2643,
        "W2_A": -0.108106
    },
    "KDImagSurface": {
        "D1_0": 36.1417,
        "D1_asymm": 20.3567,
        "D2_0": 0.0434726,
        "D2_A": -0.000600451,
        "D2_A2": 9.91811,
        "D2_A3": 413.475,
        "D3_0": 19.976,
        "r_0": 1.2675,
        "r_A": -0.00676923,
        "a_0_n": 0.506253,
        "a_A_n": 0.000338888,
        "a_0_p": 0.554934,
        "a_A_p": -0.000249664
    }
}

==> anc/KDUQDemocratic/348/modelErrors.json <==
{
    "ECS_p": 0.274821,
    "ECS_n": 0.157623,
    "APower_p": 0.28087,
    "APower_n": 0.312664,
    "RCS_p": 0.00563654,
    "TCS_n": 0.0230909
}

==> anc/KDUQDemocratic/348/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3776,
        "V1_asymm": 16.2059,
        "V1_A": 0.0210183,
        "V2_0_n": 0.00694922,
        "V2_A_n": 2.89147e-06,
        "V3_0_n": 2.11042e-05,
        "V3_A_n": 4.64273e-08,
        "V2_0_p": 0.00602393,
        "V2_A_p": 1.05012e-05,
        "V3_0_p": 1.44864e-05,
        "V3_A_p": 7.56283e-08,
        "V4_0": 6.94196e-09,
        "r_0": 1.24882,
        "r_A": 0.320033,
        "a_0": 0.693069,
        "a_A": -0.000134968
    },
    "KDCoulomb": {
        "r_C_0": 1.26479,
        "r_C_A": 0.527799,
        "r_C_A2": 10.7186
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.32728,
        "V1_A": -0.0003876,
        "V2_0": 0.0105998,
        "r_0": 1.21935,
        "r_A": 0.773145,
        "a_0": 0.553117
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.27747,
        "W2_0": 245.446
    },
    "KDImagVolume": {
        "W1_0_n": 13.538,
        "W1_A_n": 0.0413405,
        "W1_0_p": 20.5764,
        "W1_A_p": 0.0180562,
        "W2_0": 106.712,
        "W2_A": -0.0239753
    },
    "KDImagSurface": {
        "D1_0": 16.0284,
        "D1_asymm": 15.9553,
        "D2_0": 0.0250676,
        "D2_A": -0.00116958,
        "D2_A2": 18.409,
        "D2_A3": 288.751,
        "D3_0": 12.5824,
        "r_0": 1.3765,
        "r_A": 0.0233872,
        "a_0_n": 0.560233,
        "a_A_n": -0.000350934,
        "a_0_p": 0.521298,
        "a_A_p": 0.000855229
    }
}

==> anc/KDUQDemocratic/349/modelErrors.json <==
{
    "ECS_p": 0.237369,
    "ECS_n": 0.229711,
    "APower_p": 0.386556,
    "APower_n": 0.144818,
    "RCS_p": 0.0161322,
    "TCS_n": 0.0256762
}

==> anc/KDUQDemocratic/349/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1487,
        "V1_asymm": 8.20193,
        "V1_A": 0.0202006,
        "V2_0_n": 0.00643375,
        "V2_A_n": 4.8507e-06,
        "V3_0_n": 1.65205e-05,
        "V3_A_n": 3.04291e-08,
        "V2_0_p": 0.00620901,
        "V2_A_p": -4.28866e-06,
        "V3_0_p": 1.56778e-05,
        "V3_A_p": -1.91868e-10,
        "V4_0": 1.7198e-08,
        "r_0": 1.22759,
        "r_A": 0.19757,
        "a_0": 0.697568,
        "a_A": -0.000141782
    },
    "KDCoulomb": {
        "r_C_0": 1.09197,
        "r_C_A": 0.712449,
        "r_C_A2": 36.3313
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.62187,
        "V1_A": 0.00425688,
        "V2_0": 0.0115469,
        "r_0": 1.19754,
        "r_A": 0.565834,
        "a_0": 0.612428
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.20077,
        "W2_0": 291.361
    },
    "KDImagVolume": {
        "W1_0_n": 26.1851,
        "W1_A_n": 0.00035146,
        "W1_0_p": 23.6939,
        "W1_A_p": -0.0100128,
        "W2_0": 164.88,
        "W2_A": -0.266735
    },
    "KDImagSurface": {
        "D1_0": 20.3751,
        "D1_asymm": 7.99448,
        "D2_0": -0.027457,
        "D2_A": 0.0540573,
        "D2_A2": 8.22779,
        "D2_A3": 403.52,
        "D3_0": 18.3917,
        "r_0": 1.28816,
        "r_A": -3.54427e-05,
        "a_0_n": 0.54356,
        "a_A_n": -6.86533e-05,
        "a_0_p": 0.478044,
        "a_A_p": 0.00241431
    }
}

==> anc/KDUQDemocratic/35/modelErrors.json <==
{
    "ECS_p": 0.301202,
    "ECS_n": 0.174641,
    "APower_p": 0.344832,
    "APower_n": 0.237425,
    "RCS_p": 0.0216219,
    "TCS_n": 0.0145773
}

==> anc/KDUQDemocratic/35/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5009,
        "V1_asymm": 15.5378,
        "V1_A": 0.0264288,
        "V2_0_n": 0.00611121,
        "V2_A_n": -2.48411e-06,
        "V3_0_n": 1.13948e-05,
        "V3_A_n": -1.22365e-08,
        "V2_0_p": 0.0078274,
        "V2_A_p": 9.92203e-07,
        "V3_0_p": 2.38634e-05,
        "V3_A_p": -2.89109e-08,
        "V4_0": -4.06071e-10,
        "r_0": 1.3213,
        "r_A": 0.605698,
        "a_0": 0.713183,
        "a_A": 0.000125858
    },
    "KDCoulomb": {
        "r_C_0": 1.09537,
        "r_C_A": 1.50879,
        "r_C_A2": 11.3362
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.47619,
        "V1_A": 0.0137855,
        "V2_0": 0.00363383,
        "r_0": 1.22958,
        "r_A": 0.824912,
        "a_0": 0.590279
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.37856,
        "W2_0": 348.03
    },
    "KDImagVolume": {
        "W1_0_n": 20.5903,
        "W1_A_n": -0.0354582,
        "W1_0_p": 23.7354,
        "W1_A_p": -0.0115363,
        "W2_0": 102.092,
        "W2_A": -0.114252
    },
    "KDImagSurface": {
        "D1_0": 20.0837,
        "D1_asymm": 2.19414,
        "D2_0": -0.0269586,
        "D2_A": 0.0589579,
        "D2_A2": 3.44042,
        "D2_A3": 279.32,
        "D3_0": 15.0943,
        "r_0": 1.41389,
        "r_A": 0.0298475,
        "a_0_n": 0.535705,
        "a_A_n": -0.000181769,
        "a_0_p": 0.540206,
        "a_A_p": 0.00150959
    }
}

==> anc/KDUQDemocratic/350/modelErrors.json <==
{
    "ECS_p": 0.337557,
    "ECS_n": 0.192648,
    "APower_p": 0.35057,
    "APower_n": 0.201774,
    "RCS_p": 8.72874e-05,
    "TCS_n": 0.0279087
}

==> anc/KDUQDemocratic/350/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0521,
        "V1_asymm": 13.8219,
        "V1_A": 0.0243479,
        "V2_0_n": 0.00633559,
        "V2_A_n": 1.06133e-05,
        "V3_0_n": 8.35611e-06,
        "V3_A_n": 7.21642e-08,
        "V2_0_p": 0.00415798,
        "V2_A_p": 5.12806e-06,
        "V3_0_p": -6.71803e-06,
        "V3_A_p": 4.59801e-08,
        "V4_0": -2.63678e-08,
        "r_0": 1.2373,
        "r_A": 0.31332,
        "a_0": 0.715328,
        "a_A": -0.000106874
    },
    "KDCoulomb": {
        "r_C_0": 1.0753,
        "r_C_A": 0.411107,
        "r_C_A2": 2.39825
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.32034,
        "V1_A": 0.000968996,
        "V2_0": 0.00974301,
        "r_0": 1.15042,
        "r_A": 0.441005,
        "a_0": 0.594918
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.27343,
        "W2_0": 179.309
    },
    "KDImagVolume": {
        "W1_0_n": 16.258,
        "W1_A_n": 0.043735,
        "W1_0_p": 21.3112,
        "W1_A_p": 0.0204424,
        "W2_0": 81.9979,
        "W2_A": -0.0164221
    },
    "KDImagSurface": {
        "D1_0": 15.0374,
        "D1_asymm": 17.6901,
        "D2_0": 0.0239827,
        "D2_A": -0.000368832,
        "D2_A2": 11.6862,
        "D2_A3": 133.838,
        "D3_0": 9.47411,
        "r_0": 1.3782,
        "r_A": 0.0248464,
        "a_0_n": 0.554395,
        "a_A_n": 0.000261404,
        "a_0_p": 0.49235,
        "a_A_p": 0.00057124
    }
}

==> anc/KDUQDemocratic/351/modelErrors.json <==
{
    "ECS_p": 0.325628,
    "ECS_n": 0.224028,
    "APower_p": 0.417311,
    "APower_n": 0.276792,
    "RCS_p": 0.0173613,
    "TCS_n": 0.0290914
}

==> anc/KDUQDemocratic/351/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.4857,
        "V1_asymm": 14.794,
        "V1_A": 0.0240051,
        "V2_0_n": 0.00638183,
        "V2_A_n": 1.36663e-06,
        "V3_0_n": 1.25809e-05,
        "V3_A_n": 2.87746e-08,
        "V2_0_p": 0.00665511,
        "V2_A_p": 5.51108e-06,
        "V3_0_p": 1.36849e-05,
        "V3_A_p": 4.80089e-09,
        "V4_0": -6.24797e-09,
        "r_0": 1.31961,
        "r_A": 0.426722,
        "a_0": 0.665864,
        "a_A": 0.000198077
    },
    "KDCoulomb": {
        "r_C_0": 1.11993,
        "r_C_A": 0.0264663,
        "r_C_A2": 2.10811
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.8812,
        "V1_A": 0.00222595,
        "V2_0": 0.00437973,
        "r_0": 1.24594,
        "r_A": 0.697328,
        "a_0": 0.594045
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.7048,
        "W2_0": 297.276
    },
    "KDImagVolume": {
        "W1_0_n": 17.3099,
        "W1_A_n": 0.0222582,
        "W1_0_p": 15.3578,
        "W1_A_p": -0.0189582,
        "W2_0": 117.054,
        "W2_A": -0.0143238
    },
    "KDImagSurface": {
        "D1_0": 20.1732,
        "D1_asymm": 2.16007,
        "D2_0": 0.0242659,
        "D2_A": 0.0101748,
        "D2_A2": 22.5008,
        "D2_A3": -25.6022,
        "D3_0": 15.4531,
        "r_0": 1.24278,
        "r_A": 0.000544353,
        "a_0_n": 0.533974,
        "a_A_n": 0.000141689,
        "a_0_p": 0.457713,
        "a_A_p": 0.00245122
    }
}

==> anc/KDUQDemocratic/352/modelErrors.json <==
{
    "ECS_p": 0.324054,
    "ECS_n": 0.160226,
    "APower_p": 0.39394,
    "APower_n": 0.330824,
    "RCS_p": 0.0113871,
    "TCS_n": 0.0262897
}

==> anc/KDUQDemocratic/352/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0523,
        "V1_asymm": 11.5331,
        "V1_A": 0.0210209,
        "V2_0_n": 0.00716394,
        "V2_A_n": 4.69245e-07,
        "V3_0_n": 2.25047e-05,
        "V3_A_n": 2.44221e-08,
        "V2_0_p": 0.00587368,
        "V2_A_p": 1.09534e-05,
        "V3_0_p": 1.83029e-05,
        "V3_A_p": 2.31932e-08,
        "V4_0": 2.20521e-08,
        "r_0": 1.2702,
        "r_A": 0.301073,
        "a_0": 0.677745,
        "a_A": 0.000230647
    },
    "KDCoulomb": {
        "r_C_0": 1.2007,
        "r_C_A": 0.950134,
        "r_C_A2": -17.5536
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.40737,
        "V1_A": 0.00981593,
        "V2_0": 0.00677788,
        "r_0": 1.19424,
        "r_A": 0.612251,
        "a_0": 0.576762
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.12375,
        "W2_0": 95.7912
    },
    "KDImagVolume": {
        "W1_0_n": 15.5518,
        "W1_A_n": 0.042116,
        "W1_0_p": 13.9159,
        "W1_A_p": 0.0726496,
        "W2_0": 85.7361,
        "W2_A": 0.187407
    },
    "KDImagSurface": {
        "D1_0": 11.8329,
        "D1_asymm": 10.8095,
        "D2_0": -0.0349561,
        "D2_A": 0.0503002,
        "D2_A2": -2.58481,
        "D2_A3": -36.4019,
        "D3_0": 9.09588,
        "r_0": 1.23159,
        "r_A": 0.00449199,
        "a_0_n": 0.581844,
        "a_A_n": -9.35019e-05,
        "a_0_p": 0.539223,
        "a_A_p": 0.00204834
    }
}

==> anc/KDUQDemocratic/353/modelErrors.json <==
{
    "ECS_p": 0.319796,
    "ECS_n": 0.181912,
    "APower_p": 0.430522,
    "APower_n": 0.234791,
    "RCS_p": 0.00436438,
    "TCS_n": 0.0281153
}

==> anc/KDUQDemocratic/353/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3268,
        "V1_asymm": 8.54405,
        "V1_A": 0.0243304,
        "V2_0_n": 0.00729103,
        "V2_A_n": -1.29488e-06,
        "V3_0_n": 2.45634e-05,
        "V3_A_n": -3.95369e-09,
        "V2_0_p": 0.00537874,
        "V2_A_p": 6.97672e-06,
        "V3_0_p": 1.41227e-05,
        "V3_A_p": 9.43139e-09,
        "V4_0": 3.43597e-08,
        "r_0": 1.27587,
        "r_A": 0.429228,
        "a_0": 0.676372,
        "a_A": -4.26848e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.38509,
        "r_C_A": -0.0137024,
        "r_C_A2": 31.7669
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.46785,
        "V1_A": -0.00447509,
        "V2_0": 0.00683114,
        "r_0": 1.16609,
        "r_A": 0.548216,
        "a_0": 0.51628
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.40478,
        "W2_0": 205.728
    },
    "KDImagVolume": {
        "W1_0_n": 23.9279,
        "W1_A_n": 0.0332965,
        "W1_0_p": 24.9673,
        "W1_A_p": 0.146846,
        "W2_0": 166.918,
        "W2_A": 0.0254896
    },
    "KDImagSurface": {
        "D1_0": 15.7879,
        "D1_asymm": 12.3947,
        "D2_0": 0.0221315,
        "D2_A": -0.00274518,
        "D2_A2": 25.0712,
        "D2_A3": 107.012,
        "D3_0": 15.2151,
        "r_0": 1.41925,
        "r_A": 0.0302176,
        "a_0_n": 0.552619,
        "a_A_n": -0.000600537,
        "a_0_p": 0.467438,
        "a_A_p": 0.00171215
    }
}

==> anc/KDUQDemocratic/354/modelErrors.json <==
{
    "ECS_p": 0.233676,
    "ECS_n": 0.218686,
    "APower_p": 0.31049,
    "APower_n": 0.158466,
    "RCS_p": 0.00916504,
    "TCS_n": 0.0214425
}

==> anc/KDUQDemocratic/354/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.4611,
        "V1_asymm": 10.1308,
        "V1_A": 0.0226715,
        "V2_0_n": 0.00540578,
        "V2_A_n": -3.31834e-06,
        "V3_0_n": 2.45077e-06,
        "V3_A_n": -3.96047e-09,
        "V2_0_p": 0.00580974,
        "V2_A_p": 4.70761e-06,
        "V3_0_p": 4.84734e-06,
        "V3_A_p": 1.50088e-08,
        "V4_0": -2.85442e-08,
        "r_0": 1.29352,
        "r_A": 0.391486,
        "a_0": 0.667427,
        "a_A": -1.52148e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.40246,
        "r_C_A": 1.57755,
        "r_C_A2": 0.449292
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.98288,
        "V1_A": 0.0191678,
        "V2_0": 0.00480675,
        "r_0": 1.17592,
        "r_A": 0.477405,
        "a_0": 0.552645
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.41699,
        "W2_0": 326.382
    },
    "KDImagVolume": {
        "W1_0_n": 18.475,
        "W1_A_n": 0.0339792,
        "W1_0_p": 15.1912,
        "W1_A_p": 0.0696064,
        "W2_0": 132.115,
        "W2_A": 0.125685
    },
    "KDImagSurface": {
        "D1_0": 12.3517,
        "D1_asymm": 15.048,
        "D2_0": 0.0488087,
        "D2_A": -0.0346253,
        "D2_A2": 6.80643,
        "D2_A3": 298.941,
        "D3_0": 12.071,
        "r_0": 1.38484,
        "r_A": 0.032933,
        "a_0_n": 0.533384,
        "a_A_n": -0.00105058,
        "a_0_p": 0.52658,
        "a_A_p": 0.00133362
    }
}

==> anc/KDUQDemocratic/355/modelErrors.json <==
{
    "ECS_p": 0.200715,
    "ECS_n": 0.189157,
    "APower_p": 0.358172,
    "APower_n": 0.268956,
    "RCS_p": 0.0135515,
    "TCS_n": 0.0210583
}

==> anc/KDUQDemocratic/355/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.7412,
        "V1_asymm": 11.2546,
        "V1_A": 0.00989761,
        "V2_0_n": 0.00549154,
        "V2_A_n": 1.66393e-06,
        "V3_0_n": 3.83223e-06,
        "V3_A_n": 1.72683e-08,
        "V2_0_p": 0.00759203,
        "V2_A_p": -5.70665e-06,
        "V3_0_p": 1.61664e-05,
        "V3_A_p": -5.5963e-08,
        "V4_0": -2.68389e-08,
        "r_0": 1.24496,
        "r_A": 0.18919,
        "a_0": 0.701572,
        "a_A": 0.000171857
    },
    "KDCoulomb": {
        "r_C_0": 0.98779,
        "r_C_A": 0.269491,
        "r_C_A2": 20.5035
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.98773,
        "V1_A": 0.00587122,
        "V2_0": 0.00258867,
        "r_0": 1.178,
        "r_A": 0.539804,
        "a_0": 0.632162
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.11482,
        "W2_0": 221.124
    },
    "KDImagVolume": {
        "W1_0_n": 12.9951,
        "W1_A_n": 0.0284073,
        "W1_0_p": 10.9947,
        "W1_A_p": 0.0555692,
        "W2_0": 82.433,
        "W2_A": 0.0511195
    },
    "KDImagSurface": {
        "D1_0": 14.9903,
        "D1_asymm": 5.44536,
        "D2_0": 0.0494006,
        "D2_A": -0.0260657,
        "D2_A2": 8.98338,
        "D2_A3": 326.496,
        "D3_0": 11.1505,
        "r_0": 1.22328,
        "r_A": -0.00283499,
        "a_0_n": 0.568025,
        "a_A_n": 0.000390372,
        "a_0_p": 0.554985,
        "a_A_p": 0.00119262
    }
}

==> anc/KDUQDemocratic/356/modelErrors.json <==
{
    "ECS_p": 0.252904,
    "ECS_n": 0.251388,
    "APower_p": 0.435497,
    "APower_n": 0.39558,
    "RCS_p": 0.0151475,
    "TCS_n": 0.0169842
}

==> anc/KDUQDemocratic/356/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6662,
        "V1_asymm": 12.8153,
        "V1_A": 0.021835,
        "V2_0_n": 0.006527,
        "V2_A_n": -2.61177e-06,
        "V3_0_n": 1.45436e-05,
        "V3_A_n": -1.77277e-08,
        "V2_0_p": 0.00640781,
        "V2_A_p": -2.81472e-06,
        "V3_0_p": 2.1772e-05,
        "V3_A_p": -5.68864e-08,
        "V4_0": 9.28034e-09,
        "r_0": 1.26912,
        "r_A": 0.373262,
        "a_0": 0.675882,
        "a_A": 0.000291253
    },
    "KDCoulomb": {
        "r_C_0": 1.15933,
        "r_C_A": -0.350542,
        "r_C_A2": 3.96436
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.02187,
        "V1_A": 0.0247215,
        "V2_0": 0.0120903,
        "r_0": 1.22143,
        "r_A": 0.981704,
        "a_0": 0.674521
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.92832,
        "W2_0": 109.569
    },
    "KDImagVolume": {
        "W1_0_n": 27.4626,
        "W1_A_n": -0.0310983,
        "W1_0_p": 20.8183,
        "W1_A_p": 0.112659,
        "W2_0": 152.956,
        "W2_A": -0.0822042
    },
    "KDImagSurface": {
        "D1_0": 13.3603,
        "D1_asymm": 8.26735,
        "D2_0": 0.0420301,
        "D2_A": -0.0264071,
        "D2_A2": 13.1269,
        "D2_A3": 236.04,
        "D3_0": 13.865,
        "r_0": 1.36152,
        "r_A": 0.0327095,
        "a_0_n": 0.561753,
        "a_A_n": -0.000797676,
        "a_0_p": 0.490592,
        "a_A_p": 0.0020427
    }
}

==> anc/KDUQDemocratic/357/modelErrors.json <==
{
    "ECS_p": 0.288825,
    "ECS_n": 0.242492,
    "APower_p": 0.344215,
    "APower_n": 0.0710834,
    "RCS_p": 0.0226919,
    "TCS_n": 0.0177318
}

==> anc/KDUQDemocratic/357/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.3268,
        "V1_asymm": 4.84305,
        "V1_A": 0.0536845,
        "V2_0_n": 0.0055499,
        "V2_A_n": 5.82526e-06,
        "V3_0_n": -1.06469e-06,
        "V3_A_n": 2.59886e-08,
        "V2_0_p": 0.00630319,
        "V2_A_p": -1.94687e-06,
        "V3_0_p": 7.54483e-06,
        "V3_A_p": -3.46051e-08,
        "V4_0": -3.49079e-08,
        "r_0": 1.30021,
        "r_A": 0.462155,
        "a_0": 0.707944,
        "a_A": 0.000106385
    },
    "KDCoulomb": {
        "r_C_0": 1.31113,
        "r_C_A": 0.124097,
        "r_C_A2": 20.6389
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.59798,
        "V1_A": 0.00363845,
        "V2_0": 0.00497445,
        "r_0": 1.2526,
        "r_A": 0.812455,
        "a_0": 0.578907
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.226,
        "W2_0": 174.884
    },
    "KDImagVolume": {
        "W1_0_n": 20.2357,
        "W1_A_n": 0.0105838,
        "W1_0_p": 17.4961,
        "W1_A_p": 0.0160522,
        "W2_0": 80.2001,
        "W2_A": 0.194112
    },
    "KDImagSurface": {
        "D1_0": 18.0907,
        "D1_asymm": 9.68114,
        "D2_0": -0.00845983,
        "D2_A": 0.036756,
        "D2_A2": 15.6036,
        "D2_A3": 244.431,
        "D3_0": 12.3996,
        "r_0": 1.28193,
        "r_A": 0.00626649,
        "a_0_n": 0.497654,
        "a_A_n": -0.000370469,
        "a_0_p": 0.49424,
        "a_A_p": 0.00176938
    }
}

==> anc/KDUQDemocratic/358/modelErrors.json <==
{
    "ECS_p": 0.265277,
    "ECS_n": 0.165136,
    "APower_p": 0.364745,
    "APower_n": 0.124317,
    "RCS_p": 0.021493,
    "TCS_n": 0.0237742
}

==> anc/KDUQDemocratic/358/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9902,
        "V1_asymm": 11.9035,
        "V1_A": 0.0185935,
        "V2_0_n": 0.00644732,
        "V2_A_n": 1.16289e-07,
        "V3_0_n": 9.78582e-06,
        "V3_A_n": 3.07193e-09,
        "V2_0_p": 0.00599743,
        "V2_A_p": 4.29288e-06,
        "V3_0_p": 1.13157e-05,
        "V3_A_p": 1.67816e-08,
        "V4_0": -2.9828e-09,
        "r_0": 1.26073,
        "r_A": 0.280281,
        "a_0": 0.655037,
        "a_A": -0.000289699
    },
    "KDCoulomb": {
        "r_C_0": 1.3316,
        "r_C_A": -0.667666,
        "r_C_A2": 19.5929
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.2271,
        "V1_A": -0.00816037,
        "V2_0": 0.00611688,
        "r_0": 1.28662,
        "r_A": 0.923498,
        "a_0": 0.558984
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.24948,
        "W2_0": 230.117
    },
    "KDImagVolume": {
        "W1_0_n": 25.621,
        "W1_A_n": -0.0240097,
        "W1_0_p": 20.9323,
        "W1_A_p": -0.0213253,
        "W2_0": 136.477,
        "W2_A": -0.265205
    },
    "KDImagSurface": {
        "D1_0": 10.5877,
        "D1_asymm": 7.33385,
        "D2_0": 0.0489761,
        "D2_A": -0.0340009,
        "D2_A2": 3.28837,
        "D2_A3": 269.6,
        "D3_0": 8.6041,
        "r_0": 1.28925,
        "r_A": 0.00602108,
        "a_0_n": 0.624696,
        "a_A_n": 0.00039521,
        "a_0_p": 0.529917,
        "a_A_p": 0.00143636
    }
}

==> anc/KDUQDemocratic/359/modelErrors.json <==
{
    "ECS_p": 0.305397,
    "ECS_n": 0.162212,
    "APower_p": 0.281837,
    "APower_n": 0.137261,
    "RCS_p": 0.0183528,
    "TCS_n": 0.0261511
}

==> anc/KDUQDemocratic/359/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5994,
        "V1_asymm": 15.3761,
        "V1_A": 0.0252253,
        "V2_0_n": 0.00559267,
        "V2_A_n": 9.56574e-07,
        "V3_0_n": 3.82406e-06,
        "V3_A_n": 2.28391e-09,
        "V2_0_p": 0.00584266,
        "V2_A_p": 6.10836e-06,
        "V3_0_p": 6.93343e-06,
        "V3_A_p": 4.78179e-08,
        "V4_0": -7.10688e-09,
        "r_0": 1.24775,
        "r_A": 0.344924,
        "a_0": 0.691854,
        "a_A": -0.000268263
    },
    "KDCoulomb": {
        "r_C_0": 1.17251,
        "r_C_A": 1.68192,
        "r_C_A2": 25.5409
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.06073,
        "V1_A": -0.00208021,
        "V2_0": 0.00420248,
        "r_0": 1.23947,
        "r_A": 0.78006,
        "a_0": 0.626497
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.44767,
        "W2_0": 235.303
    },
    "KDImagVolume": {
        "W1_0_n": 21.5802,
        "W1_A_n": 0.00705384,
        "W1_0_p": 16.5671,
        "W1_A_p": 0.0505992,
        "W2_0": 72.2612,
        "W2_A": 0.228162
    },
    "KDImagSurface": {
        "D1_0": 20.8866,
        "D1_asymm": 15.5074,
        "D2_0": 0.00717855,
        "D2_A": 0.0240199,
        "D2_A2": 18.4965,
        "D2_A3": 226.099,
        "D3_0": 16.2851,
        "r_0": 1.34181,
        "r_A": 0.0119383,
        "a_0_n": 0.528549,
        "a_A_n": -0.000308757,
        "a_0_p": 0.48559,
        "a_A_p": 0.00089207
    }
}

==> anc/KDUQDemocratic/36/modelErrors.json <==
{
    "ECS_p": 0.274097,
    "ECS_n": 0.220032,
    "APower_p": 0.3186,
    "APower_n": 0.19226,
    "RCS_p": 0.0219157,
    "TCS_n": 0.0273628
}

==> anc/KDUQDemocratic/36/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.1701,
        "V1_asymm": 8.83586,
        "V1_A": 0.0549837,
        "V2_0_n": 0.00616717,
        "V2_A_n": 3.35826e-06,
        "V3_0_n": 8.70144e-06,
        "V3_A_n": 2.7647e-08,
        "V2_0_p": 0.00831145,
        "V2_A_p": -1.4278e-05,
        "V3_0_p": 2.02058e-05,
        "V3_A_p": -9.46541e-08,
        "V4_0": -5.88077e-09,
        "r_0": 1.28044,
        "r_A": 0.356851,
        "a_0": 0.664168,
        "a_A": -0.000146066
    },
    "KDCoulomb": {
        "r_C_0": 1.33029,
        "r_C_A": 0.452847,
        "r_C_A2": 3.59702
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.02641,
        "V1_A": 0.00434542,
        "V2_0": 0.00245514,
        "r_0": 1.21034,
        "r_A": 0.68904,
        "a_0": 0.613265
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.82837,
        "W2_0": 332.975
    },
    "KDImagVolume": {
        "W1_0_n": 19.282,
        "W1_A_n": 0.00956365,
        "W1_0_p": 15.1025,
        "W1_A_p": 0.135356,
        "W2_0": 90.192,
        "W2_A": 0.0837465
    },
    "KDImagSurface": {
        "D1_0": 20.0169,
        "D1_asymm": -0.189786,
        "D2_0": 0.0318805,
        "D2_A": -0.0035054,
        "D2_A2": 3.52133,
        "D2_A3": 364.312,
        "D3_0": 15.2424,
        "r_0": 1.34154,
        "r_A": 0.0145519,
        "a_0_n": 0.520777,
        "a_A_n": -4.10794e-05,
        "a_0_p": 0.502988,
        "a_A_p": 0.000806772
    }
}

==> anc/KDUQDemocratic/360/modelErrors.json <==
{
    "ECS_p": 0.274626,
    "ECS_n": 0.229789,
    "APower_p": 0.297993,
    "APower_n": 0.230684,
    "RCS_p": 0.0179342,
    "TCS_n": 0.0359643
}

==> anc/KDUQDemocratic/360/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.448,
        "V1_asymm": 20.7361,
        "V1_A": 0.0420701,
        "V2_0_n": 0.00543348,
        "V2_A_n": 2.80612e-06,
        "V3_0_n": 4.69055e-07,
        "V3_A_n": 2.37152e-09,
        "V2_0_p": 0.00581004,
        "V2_A_p": 5.42361e-06,
        "V3_0_p": 8.90961e-06,
        "V3_A_p": 9.80289e-11,
        "V4_0": -1.66869e-08,
        "r_0": 1.33058,
        "r_A": 0.619591,
        "a_0": 0.710594,
        "a_A": 0.000303899
    },
    "KDCoulomb": {
        "r_C_0": 1.09957,
        "r_C_A": 0.862998,
        "r_C_A2": 0.070756
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.74928,
        "V1_A": -0.00036031,
        "V2_0": 0.00476018,
        "r_0": 1.30564,
        "r_A": 1.10845,
        "a_0": 0.624668
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.46835,
        "W2_0": 469.178
    },
    "KDImagVolume": {
        "W1_0_n": 22.8323,
        "W1_A_n": -0.0279153,
        "W1_0_p": 18.5619,
        "W1_A_p": -0.0191822,
        "W2_0": 103.717,
        "W2_A": -0.141702
    },
    "KDImagSurface": {
        "D1_0": 12.5526,
        "D1_asymm": 30.3407,
        "D2_0": -0.0480828,
        "D2_A": 0.067709,
        "D2_A2": 14.374,
        "D2_A3": 416.312,
        "D3_0": 8.83379,
        "r_0": 1.41363,
        "r_A": 0.0512515,
        "a_0_n": 0.513345,
        "a_A_n": -0.00259819,
        "a_0_p": 0.521813,
        "a_A_p": 0.00160173
    }
}

==> anc/KDUQDemocratic/361/modelErrors.json <==
{
    "ECS_p": 0.300138,
    "ECS_n": 0.251506,
    "APower_p": 0.302036,
    "APower_n": 0.298516,
    "RCS_p": 0.0309119,
    "TCS_n": 0.0259601
}

==> anc/KDUQDemocratic/361/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2312,
        "V1_asymm": 3.59969,
        "V1_A": 0.0272287,
        "V2_0_n": 0.00511805,
        "V2_A_n": 4.95248e-07,
        "V3_0_n": -5.93206e-07,
        "V3_A_n": -4.61024e-09,
        "V2_0_p": 0.00611184,
        "V2_A_p": -1.10069e-05,
        "V3_0_p": 8.58753e-06,
        "V3_A_p": -3.87901e-08,
        "V4_0": -2.14647e-08,
        "r_0": 1.23691,
        "r_A": 0.360438,
        "a_0": 0.735574,
        "a_A": 0.000142114
    },
    "KDCoulomb": {
        "r_C_0": 1.13521,
        "r_C_A": -0.249871,
        "r_C_A2": 17.7563
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.33786,
        "V1_A": -0.00845363,
        "V2_0": 0.0036865,
        "r_0": 1.12772,
        "r_A": 0.469372,
        "a_0": 0.632264
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.16925,
        "W2_0": 133.029
    },
    "KDImagVolume": {
        "W1_0_n": 24.2455,
        "W1_A_n": 0.0102926,
        "W1_0_p": 23.3316,
        "W1_A_p": 0.031191,
        "W2_0": 122.263,
        "W2_A": -0.0362907
    },
    "KDImagSurface": {
        "D1_0": 14.0297,
        "D1_asymm": -0.71142,
        "D2_0": 0.024697,
        "D2_A": -0.0047991,
        "D2_A2": -2.89938,
        "D2_A3": 37.4129,
        "D3_0": 10.6525,
        "r_0": 1.30809,
        "r_A": 0.00732002,
        "a_0_n": 0.568,
        "a_A_n": 0.000522921,
        "a_0_p": 0.605675,
        "a_A_p": 0.00147925
    }
}

==> anc/KDUQDemocratic/362/modelErrors.json <==
{
    "ECS_p": 0.340847,
    "ECS_n": 0.216684,
    "APower_p": 0.268602,
    "APower_n": 0.19551,
    "RCS_p": 0.0328951,
    "TCS_n": 0.0229206
}

==> anc/KDUQDemocratic/362/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0785,
        "V1_asymm": 21.4534,
        "V1_A": 0.0176152,
        "V2_0_n": 0.00502446,
        "V2_A_n": -1.98895e-06,
        "V3_0_n": -2.31667e-06,
        "V3_A_n": -1.33729e-08,
        "V2_0_p": 0.00690026,
        "V2_A_p": 7.88338e-06,
        "V3_0_p": 1.32047e-05,
        "V3_A_p": 1.0764e-08,
        "V4_0": -2.58194e-08,
        "r_0": 1.29345,
        "r_A": 0.379705,
        "a_0": 0.724131,
        "a_A": 0.00027199
    },
    "KDCoulomb": {
        "r_C_0": 1.31558,
        "r_C_A": 0.826481,
        "r_C_A2": 21.3432
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.13177,
        "V1_A": 0.00402329,
        "V2_0": 0.00336632,
        "r_0": 1.15655,
        "r_A": 0.434333,
        "a_0": 0.576817
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.88359,
        "W2_0": 415.568
    },
    "KDImagVolume": {
        "W1_0_n": 19.5908,
        "W1_A_n": 0.00294426,
        "W1_0_p": 16.653,
        "W1_A_p": 0.0106941,
        "W2_0": 98.5146,
        "W2_A": -0.0794521
    },
    "KDImagSurface": {
        "D1_0": 22.2711,
        "D1_asymm": 2.73101,
        "D2_0": 0.0297964,
        "D2_A": -0.00259927,
        "D2_A2": 4.71676,
        "D2_A3": 343.799,
        "D3_0": 15.9765,
        "r_0": 1.35296,
        "r_A": 0.0214551,
        "a_0_n": 0.525757,
        "a_A_n": 0.000347017,
        "a_0_p": 0.566967,
        "a_A_p": -0.00038968
    }
}

==> anc/KDUQDemocratic/363/modelErrors.json <==
{
    "ECS_p": 0.426792,
    "ECS_n": 0.265179,
    "APower_p": 0.362253,
    "APower_n": 0.134919,
    "RCS_p": 0.0115601,
    "TCS_n": 0.0257866
}

==> anc/KDUQDemocratic/363/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.8729,
        "V1_asymm": 5.22045,
        "V1_A": 0.0297738,
        "V2_0_n": 0.00695081,
        "V2_A_n": -4.48852e-07,
        "V3_0_n": 2.0917e-05,
        "V3_A_n": 1.91633e-08,
        "V2_0_p": 0.00672956,
        "V2_A_p": 7.27923e-06,
        "V3_0_p": 2.35202e-05,
        "V3_A_p": 4.14797e-09,
        "V4_0": 3.08542e-08,
        "r_0": 1.33323,
        "r_A": 0.498479,
        "a_0": 0.672613,
        "a_A": 0.000323359
    },
    "KDCoulomb": {
        "r_C_0": 1.05125,
        "r_C_A": 1.10132,
        "r_C_A2": -7.90518
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.65585,
        "V1_A": 0.0287876,
        "V2_0": 0.00192192,
        "r_0": 1.16135,
        "r_A": 0.510213,
        "a_0": 0.552679
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.37363,
        "W2_0": 247.469
    },
    "KDImagVolume": {
        "W1_0_n": 24.8345,
        "W1_A_n": -0.0148312,
        "W1_0_p": 21.0178,
        "W1_A_p": 0.0544931,
        "W2_0": 139.043,
        "W2_A": 0.0425893
    },
    "KDImagSurface": {
        "D1_0": 17.8256,
        "D1_asymm": 6.73671,
        "D2_0": 0.0124615,
        "D2_A": 0.0104063,
        "D2_A2": 2.2995,
        "D2_A3": 146.175,
        "D3_0": 13.8737,
        "r_0": 1.25595,
        "r_A": 0.00631991,
        "a_0_n": 0.559813,
        "a_A_n": 0.000218551,
        "a_0_p": 0.489945,
        "a_A_p": 0.00225772
    }
}

==> anc/KDUQDemocratic/364/modelErrors.json <==
{
    "ECS_p": 0.283835,
    "ECS_n": 0.210017,
    "APower_p": 0.402437,
    "APower_n": 0.275003,
    "RCS_p": 0.0229446,
    "TCS_n": 0.0289627
}

==> anc/KDUQDemocratic/364/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.7055,
        "V1_asymm": 17.7012,
        "V1_A": 0.00625965,
        "V2_0_n": 0.00617932,
        "V2_A_n": -1.90626e-06,
        "V3_0_n": 9.24782e-06,
        "V3_A_n": -1.88679e-08,
        "V2_0_p": 0.00788235,
        "V2_A_p": -6.13032e-06,
        "V3_0_p": 2.38645e-05,
        "V3_A_p": -4.55913e-08,
        "V4_0": 1.17981e-08,
        "r_0": 1.21318,
        "r_A": 0.15359,
        "a_0": 0.681438,
        "a_A": -0.000226602
    },
    "KDCoulomb": {
        "r_C_0": 1.03023,
        "r_C_A": 0.742688,
        "r_C_A2": 14.5328
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.11727,
        "V1_A": -0.00119775,
        "V2_0": 0.00568257,
        "r_0": 1.23916,
        "r_A": 0.811412,
        "a_0": 0.539957
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.6287,
        "W2_0": 208.419
    },
    "KDImagVolume": {
        "W1_0_n": 22.1695,
        "W1_A_n": 0.0186802,
        "W1_0_p": 23.7283,
        "W1_A_p": 0.039432,
        "W2_0": 108.937,
        "W2_A": -0.084992
    },
    "KDImagSurface": {
        "D1_0": 11.6934,
        "D1_asymm": 15.5493,
        "D2_0": 0.0755899,
        "D2_A": -0.0563245,
        "D2_A2": 3.94194,
        "D2_A3": 365.119,
        "D3_0": 9.49468,
        "r_0": 1.37074,
        "r_A": 0.022211,
        "a_0_n": 0.524068,
        "a_A_n": -0.000744385,
        "a_0_p": 0.496864,
        "a_A_p": 0.00118038
    }
}

==> anc/KDUQDemocratic/365/modelErrors.json <==
{
    "ECS_p": 0.270814,
    "ECS_n": 0.149187,
    "APower_p": 0.363023,
    "APower_n": 0.262114,
    "RCS_p": 0.00889002,
    "TCS_n": 0.0228352
}

==> anc/KDUQDemocratic/365/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2563,
        "V1_asymm": 18.1897,
        "V1_A": 0.0164125,
        "V2_0_n": 0.00636282,
        "V2_A_n": -7.32537e-08,
        "V3_0_n": 1.12627e-05,
        "V3_A_n": 2.12761e-08,
        "V2_0_p": 0.00759071,
        "V2_A_p": -1.3177e-06,
        "V3_0_p": 1.87711e-05,
        "V3_A_p": -2.69262e-08,
        "V4_0": -3.56262e-09,
        "r_0": 1.25104,
        "r_A": 0.252698,
        "a_0": 0.668464,
        "a_A": -1.63824e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.00158,
        "r_C_A": 0.23716,
        "r_C_A2": 6.63237
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.13759,
        "V1_A": 0.0019475,
        "V2_0": 0.00187743,
        "r_0": 1.23282,
        "r_A": 1.01614,
        "a_0": 0.65363
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.90913,
        "W2_0": 134.58
    },
    "KDImagVolume": {
        "W1_0_n": 18.5811,
        "W1_A_n": 0.0120276,
        "W1_0_p": 19.669,
        "W1_A_p": 0.0169903,
        "W2_0": 85.9806,
        "W2_A": -0.0331735
    },
    "KDImagSurface": {
        "D1_0": 18.3552,
        "D1_asymm": 21.5812,
        "D2_0": 0.0662816,
        "D2_A": -0.0370955,
        "D2_A2": 4.01766,
        "D2_A3": 362.425,
        "D3_0": 16.3056,
        "r_0": 1.31156,
        "r_A": 0.00646697,
        "a_0_n": 0.575057,
        "a_A_n": -0.0002516,
        "a_0_p": 0.535406,
        "a_A_p": 0.000773029
    }
}

==> anc/KDUQDemocratic/366/modelErrors.json <==
{
    "ECS_p": 0.226903,
    "ECS_n": 0.207976,
    "APower_p": 0.382973,
    "APower_n": 0.213893,
    "RCS_p": 0.0367649,
    "TCS_n": 0.0249583
}

==> anc/KDUQDemocratic/366/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.8706,
        "V1_asymm": 13.4537,
        "V1_A": 0.024766,
        "V2_0_n": 0.00656416,
        "V2_A_n": 5.33574e-06,
        "V3_0_n": 1.24361e-05,
        "V3_A_n": 2.74323e-08,
        "V2_0_p": 0.00509671,
        "V2_A_p": 1.36017e-05,
        "V3_0_p": 6.46724e-06,
        "V3_A_p": 4.91436e-08,
        "V4_0": -9.32099e-09,
        "r_0": 1.33029,
        "r_A": 0.542064,
        "a_0": 0.710385,
        "a_A": 0.000412849
    },
    "KDCoulomb": {
        "r_C_0": 1.27221,
        "r_C_A": 1.022,
        "r_C_A2": -5.32756
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.4248,
        "V1_A": -0.00583908,
        "V2_0": 0.0029001,
        "r_0": 1.20875,
        "r_A": 0.734887,
        "a_0": 0.610661
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.73327,
        "W2_0": 180.481
    },
    "KDImagVolume": {
        "W1_0_n": 17.1069,
        "W1_A_n": -0.0228981,
        "W1_0_p": 21.5201,
        "W1_A_p": -0.013175,
        "W2_0": 116.279,
        "W2_A": -0.128581
    },
    "KDImagSurface": {
        "D1_0": 18.5777,
        "D1_asymm": 15.225,
        "D2_0": 0.0222895,
        "D2_A": 0.00213686,
        "D2_A2": 11.8373,
        "D2_A3": 245.888,
        "D3_0": 17.8288,
        "r_0": 1.46425,
        "r_A": 0.0550687,
        "a_0_n": 0.535554,
        "a_A_n": -0.00149376,
        "a_0_p": 0.539485,
        "a_A_p": 0.00116191
    }
}

==> anc/KDUQDemocratic/367/modelErrors.json <==
{
    "ECS_p": 0.229477,
    "ECS_n": 0.174454,
    "APower_p": 0.453079,
    "APower_n": 0.287798,
    "RCS_p": 0.0132805,
    "TCS_n": 0.0144089
}

==> anc/KDUQDemocratic/367/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5062,
        "V1_asymm": 7.70516,
        "V1_A": 0.0319264,
        "V2_0_n": 0.00614436,
        "V2_A_n": 1.11283e-06,
        "V3_0_n": 1.0522e-05,
        "V3_A_n": 1.2908e-08,
        "V2_0_p": 0.00559356,
        "V2_A_p": 8.98597e-06,
        "V3_0_p": 1.0153e-05,
        "V3_A_p": 4.36147e-08,
        "V4_0": 6.37413e-10,
        "r_0": 1.27622,
        "r_A": 0.382629,
        "a_0": 0.656615,
        "a_A": -8.20847e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.2424,
        "r_C_A": 0.62914,
        "r_C_A2": -23.1352
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.94911,
        "V1_A": 0.00167728,
        "V2_0": 0.00765961,
        "r_0": 1.26828,
        "r_A": 0.922931,
        "a_0": 0.589233
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.45212,
        "W2_0": 312.18
    },
    "KDImagVolume": {
        "W1_0_n": 21.9799,
        "W1_A_n": 0.0237845,
        "W1_0_p": 18.5854,
        "W1_A_p": 0.00173462,
        "W2_0": 110.633,
        "W2_A": 0.062005
    },
    "KDImagSurface": {
        "D1_0": 11.9666,
        "D1_asymm": 1.87312,
        "D2_0": 0.0619251,
        "D2_A": -0.0458977,
        "D2_A2": 3.43402,
        "D2_A3": 290.07,
        "D3_0": 13.2499,
        "r_0": 1.2602,
        "r_A": 0.000414571,
        "a_0_n": 0.600229,
        "a_A_n": 0.000106009,
        "a_0_p": 0.552481,
        "a_A_p": 0.00145355
    }
}

==> anc/KDUQDemocratic/368/modelErrors.json <==
{
    "ECS_p": 0.219457,
    "ECS_n": 0.241264,
    "APower_p": 0.499372,
    "APower_n": 0.157051,
    "RCS_p": 0.00446506,
    "TCS_n": 0.029516
}

==> anc/KDUQDemocratic/368/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.8617,
        "V1_asymm": 15.6742,
        "V1_A": 0.039692,
        "V2_0_n": 0.00618489,
        "V2_A_n": 1.07525e-05,
        "V3_0_n": 4.72267e-06,
        "V3_A_n": 5.33415e-08,
        "V2_0_p": 0.00555756,
        "V2_A_p": 1.40422e-06,
        "V3_0_p": 2.04278e-07,
        "V3_A_p": 3.58542e-08,
        "V4_0": -3.01829e-08,
        "r_0": 1.2796,
        "r_A": 0.459989,
        "a_0": 0.695909,
        "a_A": -5.48289e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.14497,
        "r_C_A": 0.685019,
        "r_C_A2": 2.47358
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.14858,
        "V1_A": 0.000950802,
        "V2_0": 0.00536463,
        "r_0": 1.13849,
        "r_A": 0.353293,
        "a_0": 0.601885
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.40479,
        "W2_0": 180.625
    },
    "KDImagVolume": {
        "W1_0_n": 19.9812,
        "W1_A_n": 0.0405,
        "W1_0_p": 19.4275,
        "W1_A_p": 0.0474449,
        "W2_0": 105.536,
        "W2_A": 0.259928
    },
    "KDImagSurface": {
        "D1_0": 16.0194,
        "D1_asymm": 24.4566,
        "D2_0": -0.0350789,
        "D2_A": 0.0564711,
        "D2_A2": 9.2592,
        "D2_A3": 433.618,
        "D3_0": 13.3453,
        "r_0": 1.41397,
        "r_A": 0.0311108,
        "a_0_n": 0.583409,
        "a_A_n": -0.000897062,
        "a_0_p": 0.474945,
        "a_A_p": 0.00166738
    }
}

==> anc/KDUQDemocratic/369/modelErrors.json <==
{
    "ECS_p": 0.269645,
    "ECS_n": 0.165595,
    "APower_p": 0.470828,
    "APower_n": 0.292286,
    "RCS_p": 0.0206766,
    "TCS_n": 0.019685
}

==> anc/KDUQDemocratic/369/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7043,
        "V1_asymm": 21.8256,
        "V1_A": 0.0178307,
        "V2_0_n": 0.00489086,
        "V2_A_n": 5.42798e-06,
        "V3_0_n": -1.14394e-06,
        "V3_A_n": 4.81675e-08,
        "V2_0_p": 0.00403825,
        "V2_A_p": 1.65288e-05,
        "V3_0_p": -4.4523e-06,
        "V3_A_p": 5.2076e-08,
        "V4_0": -4.16366e-08,
        "r_0": 1.29666,
        "r_A": 0.490113,
        "a_0": 0.666165,
        "a_A": -0.000148557
    },
    "KDCoulomb": {
        "r_C_0": 1.13391,
        "r_C_A": 0.693041,
        "r_C_A2": 14.935
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.64758,
        "V1_A": 0.000889114,
        "V2_0": 0.00612266,
        "r_0": 1.29517,
        "r_A": 0.974937,
        "a_0": 0.558774
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.71158,
        "W2_0": 213.9
    },
    "KDImagVolume": {
        "W1_0_n": 15.3932,
        "W1_A_n": 0.0336467,
        "W1_0_p": 20.1076,
        "W1_A_p": 0.0112754,
        "W2_0": 68.9409,
        "W2_A": 0.244226
    },
    "KDImagSurface": {
        "D1_0": 19.9031,
        "D1_asymm": 14.8006,
        "D2_0": 0.0279343,
        "D2_A": -0.0116118,
        "D2_A2": -0.0831651,
        "D2_A3": 241.182,
        "D3_0": 17.3451,
        "r_0": 1.40528,
        "r_A": 0.0271521,
        "a_0_n": 0.557947,
        "a_A_n": 0.000145565,
        "a_0_p": 0.481806,
        "a_A_p": 0.00106839
    }
}

==> anc/KDUQDemocratic/37/modelErrors.json <==
{
    "ECS_p": 0.195677,
    "ECS_n": 0.226378,
    "APower_p": 0.381864,
    "APower_n": 0.314679,
    "RCS_p": 0.0144863,
    "TCS_n": 0.0306373
}

==> anc/KDUQDemocratic/37/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6714,
        "V1_asymm": 5.2052,
        "V1_A": 0.0287802,
        "V2_0_n": 0.00637913,
        "V2_A_n": 5.08885e-07,
        "V3_0_n": 9.73758e-06,
        "V3_A_n": 1.79817e-08,
        "V2_0_p": 0.00450229,
        "V2_A_p": 9.81481e-06,
        "V3_0_p": -3.55213e-06,
        "V3_A_p": 6.99245e-08,
        "V4_0": -1.73305e-08,
        "r_0": 1.25475,
        "r_A": 0.350776,
        "a_0": 0.708479,
        "a_A": 0.000127536
    },
    "KDCoulomb": {
        "r_C_0": 1.22063,
        "r_C_A": -0.201407,
        "r_C_A2": 22.9241
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.51849,
        "V1_A": 0.00205276,
        "V2_0": 0.00131182,
        "r_0": 1.17706,
        "r_A": 0.732169,
        "a_0": 0.6375
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.06458,
        "W2_0": 159.632
    },
    "KDImagVolume": {
        "W1_0_n": 15.1769,
        "W1_A_n": 0.030596,
        "W1_0_p": 20.9473,
        "W1_A_p": 0.0508477,
        "W2_0": 107.723,
        "W2_A": 0.150254
    },
    "KDImagSurface": {
        "D1_0": 14.5248,
        "D1_asymm": -0.782442,
        "D2_0": 0.0229251,
        "D2_A": -0.00511167,
        "D2_A2": 17.6651,
        "D2_A3": 336.125,
        "D3_0": 13.4092,
        "r_0": 1.31969,
        "r_A": 0.0158215,
        "a_0_n": 0.541803,
        "a_A_n": -0.000205057,
        "a_0_p": 0.479099,
        "a_A_p": 0.00201251
    }
}

==> anc/KDUQDemocratic/370/modelErrors.json <==
{
    "ECS_p": 0.239664,
    "ECS_n": 0.179319,
    "APower_p": 0.313245,
    "APower_n": 0.131758,
    "RCS_p": 0.0325837,
    "TCS_n": 0.019757
}

==> anc/KDUQDemocratic/370/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.5408,
        "V1_asymm": 21.4404,
        "V1_A": 0.0329091,
        "V2_0_n": 0.00483452,
        "V2_A_n": 5.27055e-06,
        "V3_0_n": -2.3176e-07,
        "V3_A_n": 5.5264e-08,
        "V2_0_p": 0.00587779,
        "V2_A_p": 7.51987e-06,
        "V3_0_p": 6.31615e-06,
        "V3_A_p": 3.5665e-08,
        "V4_0": -3.27015e-08,
        "r_0": 1.28678,
        "r_A": 0.521533,
        "a_0": 0.668629,
        "a_A": -0.000179882
    },
    "KDCoulomb": {
        "r_C_0": 1.05787,
        "r_C_A": 0.47533,
        "r_C_A2": -5.06382
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.93684,
        "V1_A": 0.00648767,
        "V2_0": 0.00642837,
        "r_0": 1.25302,
        "r_A": 1.02097,
        "a_0": 0.613593
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.65844,
        "W2_0": 175.024
    },
    "KDImagVolume": {
        "W1_0_n": 24.6188,
        "W1_A_n": 0.0193971,
        "W1_0_p": 31.104,
        "W1_A_p": -0.0299499,
        "W2_0": 129.149,
        "W2_A": 0.0340084
    },
    "KDImagSurface": {
        "D1_0": 18.2853,
        "D1_asymm": 11.0394,
        "D2_0": -0.0375791,
        "D2_A": 0.0624592,
        "D2_A2": 0.484145,
        "D2_A3": 393.703,
        "D3_0": 15.1205,
        "r_0": 1.359,
        "r_A": 0.0218473,
        "a_0_n": 0.536908,
        "a_A_n": -0.000529975,
        "a_0_p": 0.553161,
        "a_A_p": 0.00111149
    }
}

==> anc/KDUQDemocratic/371/modelErrors.json <==
{
    "ECS_p": 0.282446,
    "ECS_n": 0.216819,
    "APower_p": 0.364226,
    "APower_n": 0.19113,
    "RCS_p": 0.0145058,
    "TCS_n": 0.0287586
}

==> anc/KDUQDemocratic/371/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.302,
        "V1_asymm": 10.1343,
        "V1_A": 0.018074,
        "V2_0_n": 0.00483651,
        "V2_A_n": -8.78821e-06,
        "V3_0_n": 2.74063e-06,
        "V3_A_n": -3.89574e-08,
        "V2_0_p": 0.00403896,
        "V2_A_p": 9.48693e-06,
        "V3_0_p": -7.61796e-07,
        "V3_A_p": 6.46193e-08,
        "V4_0": -8.317e-09,
        "r_0": 1.26339,
        "r_A": 0.388749,
        "a_0": 0.674624,
        "a_A": -0.000364355
    },
    "KDCoulomb": {
        "r_C_0": 1.11592,
        "r_C_A": 0.853659,
        "r_C_A2": 30.4916
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.37478,
        "V1_A": -0.00274094,
        "V2_0": 0.00451948,
        "r_0": 1.25187,
        "r_A": 0.975362,
        "a_0": 0.558558
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.57567,
        "W2_0": 230.659
    },
    "KDImagVolume": {
        "W1_0_n": 23.5339,
        "W1_A_n": -0.0155772,
        "W1_0_p": 25.5115,
        "W1_A_p": -0.000828602,
        "W2_0": 120.658,
        "W2_A": -0.0559629
    },
    "KDImagSurface": {
        "D1_0": 14.5775,
        "D1_asymm": 9.09259,
        "D2_0": -0.00759672,
        "D2_A": 0.0297391,
        "D2_A2": 5.26645,
        "D2_A3": 249.094,
        "D3_0": 13.2563,
        "r_0": 1.25235,
        "r_A": -0.00282869,
        "a_0_n": 0.603885,
        "a_A_n": 0.000191387,
        "a_0_p": 0.511428,
        "a_A_p": 0.00164011
    }
}

==> anc/KDUQDemocratic/372/modelErrors.json <==
{
    "ECS_p": 0.246674,
    "ECS_n": 0.205523,
    "APower_p": 0.266023,
    "APower_n": 0.133108,
    "RCS_p": 0.0193643,
    "TCS_n": 0.0236255
}

==> anc/KDUQDemocratic/372/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.1417,
        "V1_asymm": 14.5131,
        "V1_A": 0.0322193,
        "V2_0_n": 0.0059481,
        "V2_A_n": -3.46664e-07,
        "V3_0_n": 4.73391e-06,
        "V3_A_n": -2.32768e-08,
        "V2_0_p": 0.00561373,
        "V2_A_p": 2.30591e-06,
        "V3_0_p": 6.04984e-06,
        "V3_A_p": 2.01525e-08,
        "V4_0": -7.41508e-09,
        "r_0": 1.27478,
        "r_A": 0.473459,
        "a_0": 0.69455,
        "a_A": -4.49306e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.09811,
        "r_C_A": 1.02134,
        "r_C_A2": 12.968
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.27482,
        "V1_A": 0.00502022,
        "V2_0": 0.00587654,
        "r_0": 1.17177,
        "r_A": 0.539727,
        "a_0": 0.606459
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.28256,
        "W2_0": 184.309
    },
    "KDImagVolume": {
        "W1_0_n": 31.1113,
        "W1_A_n": -0.0499394,
        "W1_0_p": 25.287,
        "W1_A_p": 0.0258998,
        "W2_0": 148.963,
        "W2_A": -0.167718
    },
    "KDImagSurface": {
        "D1_0": 17.7068,
        "D1_asymm": -1.80637,
        "D2_0": 0.0244664,
        "D2_A": -0.00386957,
        "D2_A2": 12.544,
        "D2_A3": 123.516,
        "D3_0": 17.8378,
        "r_0": 1.35279,
        "r_A": 0.0179779,
        "a_0_n": 0.5651,
        "a_A_n": -0.000237227,
        "a_0_p": 0.474959,
        "a_A_p": 0.00188344
    }
}

==> anc/KDUQDemocratic/373/modelErrors.json <==
{
    "ECS_p": 0.256468,
    "ECS_n": 0.206881,
    "APower_p": 0.366062,
    "APower_n": 0.197186,
    "RCS_p": 0.0140003,
    "TCS_n": 0.0260449
}

==> anc/KDUQDemocratic/373/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.0213,
        "V1_asymm": 13.5878,
        "V1_A": 0.0275953,
        "V2_0_n": 0.00680577,
        "V2_A_n": -3.54192e-06,
        "V3_0_n": 1.92732e-05,
        "V3_A_n": -2.67267e-08,
        "V2_0_p": 0.00697008,
        "V2_A_p": -1.17682e-06,
        "V3_0_p": 2.07688e-05,
        "V3_A_p": 3.4752e-09,
        "V4_0": 3.0838e-08,
        "r_0": 1.27906,
        "r_A": 0.496082,
        "a_0": 0.716282,
        "a_A": 4.92383e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.12277,
        "r_C_A": 0.129979,
        "r_C_A2": -14.3601
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.69244,
        "V1_A": -0.00939764,
        "V2_0": 0.00287569,
        "r_0": 1.26415,
        "r_A": 0.986249,
        "a_0": 0.65595
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.536805,
        "W2_0": 249.78
    },
    "KDImagVolume": {
        "W1_0_n": 25.0296,
        "W1_A_n": -0.0387354,
        "W1_0_p": 24.842,
        "W1_A_p": -0.0377749,
        "W2_0": 138.136,
        "W2_A": -0.201279
    },
    "KDImagSurface": {
        "D1_0": 13.156,
        "D1_asymm": 6.93902,
        "D2_0": 0.0638451,
        "D2_A": -0.0465735,
        "D2_A2": 13.7923,
        "D2_A3": 364.917,
        "D3_0": 11.9984,
        "r_0": 1.43153,
        "r_A": 0.0372135,
        "a_0_n": 0.536319,
        "a_A_n": -0.000350257,
        "a_0_p": 0.498418,
        "a_A_p": 0.00101288
    }
}

==> anc/KDUQDemocratic/374/modelErrors.json <==
{
    "ECS_p": 0.232096,
    "ECS_n": 0.167287,
    "APower_p": 0.294516,
    "APower_n": 0.220441,
    "RCS_p": 0.00499906,
    "TCS_n": 0.023048
}

==> anc/KDUQDemocratic/374/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5852,
        "V1_asymm": 19.7427,
        "V1_A": 0.0260756,
        "V2_0_n": 0.00596067,
        "V2_A_n": 6.65486e-06,
        "V3_0_n": 7.42209e-06,
        "V3_A_n": 4.87983e-08,
        "V2_0_p": 0.00695188,
        "V2_A_p": -7.44458e-06,
        "V3_0_p": 1.05322e-05,
        "V3_A_p": -2.32877e-08,
        "V4_0": -2.18874e-08,
        "r_0": 1.23712,
        "r_A": 0.30671,
        "a_0": 0.679816,
        "a_A": -0.000180335
    },
    "KDCoulomb": {
        "r_C_0": 1.28026,
        "r_C_A": 0.615788,
        "r_C_A2": 0.74017
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.48006,
        "V1_A": -0.000531435,
        "V2_0": 0.00170494,
        "r_0": 1.13221,
        "r_A": 0.563856,
        "a_0": 0.665789
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.28094,
        "W2_0": 266.981
    },
    "KDImagVolume": {
        "W1_0_n": 13.8,
        "W1_A_n": 0.046937,
        "W1_0_p": 15.1968,
        "W1_A_p": 0.0628868,
        "W2_0": 83.9513,
        "W2_A": 0.188765
    },
    "KDImagSurface": {
        "D1_0": 14.1747,
        "D1_asymm": 14.6038,
        "D2_0": -0.0154535,
        "D2_A": 0.0382126,
        "D2_A2": 5.46919,
        "D2_A3": 244.696,
        "D3_0": 14.4774,
        "r_0": 1.39129,
        "r_A": 0.0301774,
        "a_0_n": 0.600791,
        "a_A_n": -0.000957578,
        "a_0_p": 0.527911,
        "a_A_p": 0.00140965
    }
}

==> anc/KDUQDemocratic/375/modelErrors.json <==
{
    "ECS_p": 0.27213,
    "ECS_n": 0.250699,
    "APower_p": 0.356113,
    "APower_n": 0.199651,
    "RCS_p": 0.00907533,
    "TCS_n": 0.0277136
}

==> anc/KDUQDemocratic/375/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2397,
        "V1_asymm": 9.14344,
        "V1_A": 0.0209034,
        "V2_0_n": 0.00426421,
        "V2_A_n": -9.82174e-06,
        "V3_0_n": -5.77102e-06,
        "V3_A_n": -4.25608e-08,
        "V2_0_p": 0.00558653,
        "V2_A_p": 6.47348e-07,
        "V3_0_p": 7.06432e-06,
        "V3_A_p": -2.86841e-08,
        "V4_0": -3.30792e-08,
        "r_0": 1.23942,
        "r_A": 0.303665,
        "a_0": 0.678622,
        "a_A": -0.000461541
    },
    "KDCoulomb": {
        "r_C_0": 0.989813,
        "r_C_A": 0.814009,
        "r_C_A2": 25.9532
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.33673,
        "V1_A": 0.027961,
        "V2_0": 0.00504379,
        "r_0": 1.24478,
        "r_A": 0.803024,
        "a_0": 0.568139
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.45368,
        "W2_0": 87.4964
    },
    "KDImagVolume": {
        "W1_0_n": 22.4486,
        "W1_A_n": -0.00677017,
        "W1_0_p": 24.3626,
        "W1_A_p": -0.00339135,
        "W2_0": 116.974,
        "W2_A": -0.162213
    },
    "KDImagSurface": {
        "D1_0": 11.3812,
        "D1_asymm": 25.795,
        "D2_0": -0.00787715,
        "D2_A": 0.0251235,
        "D2_A2": 7.23341,
        "D2_A3": 249.304,
        "D3_0": 8.02753,
        "r_0": 1.33294,
        "r_A": 0.0115404,
        "a_0_n": 0.581535,
        "a_A_n": -0.000643418,
        "a_0_p": 0.55572,
        "a_A_p": 0.00076797
    }
}

==> anc/KDUQDemocratic/376/modelErrors.json <==
{
    "ECS_p": 0.221188,
    "ECS_n": 0.176135,
    "APower_p": 0.316288,
    "APower_n": 0.301261,
    "RCS_p": 0.018408,
    "TCS_n": 0.0211181
}

==> anc/KDUQDemocratic/376/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.378,
        "V1_asymm": 20.9208,
        "V1_A": 0.0324535,
        "V2_0_n": 0.00609888,
        "V2_A_n": 2.5267e-06,
        "V3_0_n": 5.71323e-06,
        "V3_A_n": 1.52556e-08,
        "V2_0_p": 0.0065793,
        "V2_A_p": 5.04971e-06,
        "V3_0_p": 8.31144e-06,
        "V3_A_p": 1.25929e-08,
        "V4_0": -2.72297e-08,
        "r_0": 1.26152,
        "r_A": 0.30187,
        "a_0": 0.67519,
        "a_A": -0.000211505
    },
    "KDCoulomb": {
        "r_C_0": 1.21551,
        "r_C_A": 0.897749,
        "r_C_A2": 21.1151
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.30609,
        "V1_A": 0.0138072,
        "V2_0": 0.00338954,
        "r_0": 1.31385,
        "r_A": 1.04214,
        "a_0": 0.614388
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.55897,
        "W2_0": 258.768
    },
    "KDImagVolume": {
        "W1_0_n": 19.091,
        "W1_A_n": -0.0207727,
        "W1_0_p": 13.98,
        "W1_A_p": 0.0611168,
        "W2_0": 87.1624,
        "W2_A": -0.0345056
    },
    "KDImagSurface": {
        "D1_0": 21.9547,
        "D1_asymm": 28.5599,
        "D2_0": 0.0173522,
        "D2_A": 0.0142858,
        "D2_A2": 10.3417,
        "D2_A3": 428.293,
        "D3_0": 16.3297,
        "r_0": 1.38469,
        "r_A": 0.0285122,
        "a_0_n": 0.529209,
        "a_A_n": -0.00098545,
        "a_0_p": 0.499695,
        "a_A_p": 0.000911217
    }
}

==> anc/KDUQDemocratic/377/modelErrors.json <==
{
    "ECS_p": 0.248679,
    "ECS_n": 0.175864,
    "APower_p": 0.276755,
    "APower_n": 0.244572,
    "RCS_p": 0.0106537,
    "TCS_n": 0.0256856
}

==> anc/KDUQDemocratic/377/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.1416,
        "V1_asymm": 15.7114,
        "V1_A": 0.0148137,
        "V2_0_n": 0.00598157,
        "V2_A_n": 5.46037e-06,
        "V3_0_n": 4.02462e-06,
        "V3_A_n": 1.72753e-08,
        "V2_0_p": 0.00831421,
        "V2_A_p": -9.82978e-06,
        "V3_0_p": 2.22857e-05,
        "V3_A_p": -8.17176e-08,
        "V4_0": -2.3189e-08,
        "r_0": 1.21941,
        "r_A": 0.050733,
        "a_0": 0.654527,
        "a_A": -0.000224251
    },
    "KDCoulomb": {
        "r_C_0": 1.24026,
        "r_C_A": 0.350859,
        "r_C_A2": 8.84844
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.34515,
        "V1_A": 0.0123617,
        "V2_0": 0.0065017,
        "r_0": 1.20022,
        "r_A": 0.72832,
        "a_0": 0.565283
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.56604,
        "W2_0": 152.039
    },
    "KDImagVolume": {
        "W1_0_n": 20.4476,
        "W1_A_n": -0.00869858,
        "W1_0_p": 17.8985,
        "W1_A_p": 0.0472782,
        "W2_0": 95.7613,
        "W2_A": 0.030404
    },
    "KDImagSurface": {
        "D1_0": 17.4964,
        "D1_asymm": 21.2372,
        "D2_0": 0.0343998,
        "D2_A": -0.00767582,
        "D2_A2": 5.83129,
        "D2_A3": 256.343,
        "D3_0": 12.5682,
        "r_0": 1.39947,
        "r_A": 0.0269031,
        "a_0_n": 0.524302,
        "a_A_n": -0.000352931,
        "a_0_p": 0.479556,
        "a_A_p": 0.00129153
    }
}

==> anc/KDUQDemocratic/378/modelErrors.json <==
{
    "ECS_p": 0.250752,
    "ECS_n": 0.189117,
    "APower_p": 0.418373,
    "APower_n": 0.124608,
    "RCS_p": 0.0140789,
    "TCS_n": 0.033117
}

==> anc/KDUQDemocratic/378/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5094,
        "V1_asymm": 9.23002,
        "V1_A": 0.0260976,
        "V2_0_n": 0.00695083,
        "V2_A_n": 3.43695e-06,
        "V3_0_n": 1.45405e-05,
        "V3_A_n": 3.4602e-08,
        "V2_0_p": 0.00706927,
        "V2_A_p": -2.49258e-06,
        "V3_0_p": 8.05773e-06,
        "V3_A_p": 6.69483e-09,
        "V4_0": -3.66165e-09,
        "r_0": 1.21666,
        "r_A": 0.15882,
        "a_0": 0.636827,
        "a_A": -0.000998915
    },
    "KDCoulomb": {
        "r_C_0": 1.26216,
        "r_C_A": 1.08291,
        "r_C_A2": 27.7344
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.12254,
        "V1_A": 0.000615674,
        "V2_0": 0.00083997,
        "r_0": 1.26417,
        "r_A": 0.829855,
        "a_0": 0.61755
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.87916,
        "W2_0": 236.776
    },
    "KDImagVolume": {
        "W1_0_n": 19.112,
        "W1_A_n": 0.0208851,
        "W1_0_p": 18.2991,
        "W1_A_p": 0.0510659,
        "W2_0": 92.7437,
        "W2_A": 0.337585
    },
    "KDImagSurface": {
        "D1_0": 14.8743,
        "D1_asymm": 3.86051,
        "D2_0": -0.00118341,
        "D2_A": 0.0228152,
        "D2_A2": 19.1558,
        "D2_A3": 269.216,
        "D3_0": 12.3896,
        "r_0": 1.4156,
        "r_A": 0.0342951,
        "a_0_n": 0.498001,
        "a_A_n": -0.000785307,
        "a_0_p": 0.520825,
        "a_A_p": 0.00154793
    }
}

==> anc/KDUQDemocratic/379/modelErrors.json <==
{
    "ECS_p": 0.229891,
    "ECS_n": 0.261052,
    "APower_p": 0.278364,
    "APower_n": 0.280411,
    "RCS_p": 0.0155864,
    "TCS_n": 0.0260915
}

==> anc/KDUQDemocratic/379/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6132,
        "V1_asymm": 14.1251,
        "V1_A": 0.0350862,
        "V2_0_n": 0.00784907,
        "V2_A_n": 1.02029e-05,
        "V3_0_n": 2.76863e-05,
        "V3_A_n": 5.36733e-08,
        "V2_0_p": 0.00796367,
        "V2_A_p": 1.27732e-06,
        "V3_0_p": 3.06157e-05,
        "V3_A_p": -1.12285e-08,
        "V4_0": 4.23126e-08,
        "r_0": 1.30435,
        "r_A": 0.493625,
        "a_0": 0.712691,
        "a_A": 0.000110642
    },
    "KDCoulomb": {
        "r_C_0": 1.17651,
        "r_C_A": 1.69061,
        "r_C_A2": 6.34499
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.42681,
        "V1_A": 0.00468808,
        "V2_0": 0.00595884,
        "r_0": 1.30582,
        "r_A": 1.10236,
        "a_0": 0.588901
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.7447,
        "W2_0": 406.104
    },
    "KDImagVolume": {
        "W1_0_n": 20.2137,
        "W1_A_n": -0.0174098,
        "W1_0_p": 15.6379,
        "W1_A_p": 0.0315255,
        "W2_0": 88.3201,
        "W2_A": -0.017152
    },
    "KDImagSurface": {
        "D1_0": 21.2821,
        "D1_asymm": 28.153,
        "D2_0": 0.0397562,
        "D2_A": -0.0069303,
        "D2_A2": 5.09893,
        "D2_A3": 358.704,
        "D3_0": 14.676,
        "r_0": 1.37252,
        "r_A": 0.0247288,
        "a_0_n": 0.52578,
        "a_A_n": -0.000656159,
        "a_0_p": 0.562973,
        "a_A_p": 0.000435148
    }
}

==> anc/KDUQDemocratic/38/modelErrors.json <==
{
    "ECS_p": 0.237936,
    "ECS_n": 0.178595,
    "APower_p": 0.401778,
    "APower_n": 0.26332,
    "RCS_p": 0.0054753,
    "TCS_n": 0.0312607
}

==> anc/KDUQDemocratic/38/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.3226,
        "V1_asymm": 25.8043,
        "V1_A": 0.0186513,
        "V2_0_n": 0.007975,
        "V2_A_n": 2.563e-06,
        "V3_0_n": 3.12726e-05,
        "V3_A_n": -3.50046e-09,
        "V2_0_p": 0.00933232,
        "V2_A_p": 2.78496e-06,
        "V3_0_p": 4.20342e-05,
        "V3_A_p": 1.42225e-08,
        "V4_0": 6.16326e-08,
        "r_0": 1.18114,
        "r_A": 0.0625622,
        "a_0": 0.62299,
        "a_A": -0.000820642
    },
    "KDCoulomb": {
        "r_C_0": 1.08883,
        "r_C_A": 0.907399,
        "r_C_A2": 3.66212
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.39401,
        "V1_A": -0.00228588,
        "V2_0": 0.00561546,
        "r_0": 1.34389,
        "r_A": 1.23598,
        "a_0": 0.55691
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.738241,
        "W2_0": -21.948
    },
    "KDImagVolume": {
        "W1_0_n": 18.8348,
        "W1_A_n": 0.0250012,
        "W1_0_p": 18.5079,
        "W1_A_p": 0.0451379,
        "W2_0": 84.1163,
        "W2_A": 0.34852
    },
    "KDImagSurface": {
        "D1_0": 20.3967,
        "D1_asymm": 12.5429,
        "D2_0": 0.0346607,
        "D2_A": -0.00811146,
        "D2_A2": 26.5787,
        "D2_A3": 398.995,
        "D3_0": 19.3566,
        "r_0": 1.19812,
        "r_A": -0.0141556,
        "a_0_n": 0.564182,
        "a_A_n": -0.000595068,
        "a_0_p": 0.488148,
        "a_A_p": 0.00173048
    }
}

==> anc/KDUQDemocratic/380/modelErrors.json <==
{
    "ECS_p": 0.322449,
    "ECS_n": 0.179916,
    "APower_p": 0.372038,
    "APower_n": 0.281647,
    "RCS_p": 0.016909,
    "TCS_n": 0.0270733
}

==> anc/KDUQDemocratic/380/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.7185,
        "V1_asymm": 16.6572,
        "V1_A": 0.0300621,
        "V2_0_n": 0.00662166,
        "V2_A_n": 3.3715e-06,
        "V3_0_n": 1.56977e-05,
        "V3_A_n": 4.77113e-08,
        "V2_0_p": 0.00971888,
        "V2_A_p": -1.31751e-05,
        "V3_0_p": 2.58352e-05,
        "V3_A_p": -7.14859e-08,
        "V4_0": -3.93851e-09,
        "r_0": 1.23559,
        "r_A": 0.281479,
        "a_0": 0.698291,
        "a_A": -0.000161547
    },
    "KDCoulomb": {
        "r_C_0": 1.18429,
        "r_C_A": -0.612769,
        "r_C_A2": 29.5027
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.73544,
        "V1_A": -0.00702365,
        "V2_0": 0.00287481,
        "r_0": 1.18157,
        "r_A": 0.531542,
        "a_0": 0.605124
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.97235,
        "W2_0": 336.953
    },
    "KDImagVolume": {
        "W1_0_n": 11.848,
        "W1_A_n": 0.0607297,
        "W1_0_p": 8.32804,
        "W1_A_p": 0.0659179,
        "W2_0": 55.3323,
        "W2_A": 0.191702
    },
    "KDImagSurface": {
        "D1_0": 20.6127,
        "D1_asymm": 7.90115,
        "D2_0": -0.0440965,
        "D2_A": 0.0763242,
        "D2_A2": 6.4783,
        "D2_A3": 571.67,
        "D3_0": 16.5451,
        "r_0": 1.31334,
        "r_A": 0.00458899,
        "a_0_n": 0.489719,
        "a_A_n": -0.000515608,
        "a_0_p": 0.567695,
        "a_A_p": 0.00149762
    }
}

==> anc/KDUQDemocratic/381/modelErrors.json <==
{
    "ECS_p": 0.241752,
    "ECS_n": 0.206113,
    "APower_p": 0.432473,
    "APower_n": 0.105798,
    "RCS_p": 0.00420649,
    "TCS_n": 0.0297534
}

==> anc/KDUQDemocratic/381/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5534,
        "V1_asymm": 18.6552,
        "V1_A": 0.0310742,
        "V2_0_n": 0.0047431,
        "V2_A_n": 4.05163e-07,
        "V3_0_n": -1.05459e-05,
        "V3_A_n": -3.9901e-09,
        "V2_0_p": 0.00494681,
        "V2_A_p": 1.01473e-05,
        "V3_0_p": -3.27205e-06,
        "V3_A_p": 4.78275e-08,
        "V4_0": -5.81536e-08,
        "r_0": 1.2881,
        "r_A": 0.464308,
        "a_0": 0.709244,
        "a_A": 0.000166646
    },
    "KDCoulomb": {
        "r_C_0": 1.08596,
        "r_C_A": 0.636394,
        "r_C_A2": 3.6879
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.35156,
        "V1_A": 0.00482279,
        "V2_0": 0.0105911,
        "r_0": 1.18957,
        "r_A": 0.590621,
        "a_0": 0.571264
    },
    "KDImagSpinOrbit": {
        "W1_0": -9.72173,
        "W2_0": 239.914
    },
    "KDImagVolume": {
        "W1_0_n": 25.4423,
        "W1_A_n": 0.0541699,
        "W1_0_p": 28.348,
        "W1_A_p": 0.0342983,
        "W2_0": 132.427,
        "W2_A": 0.259839
    },
    "KDImagSurface": {
        "D1_0": 12.1124,
        "D1_asymm": 21.5974,
        "D2_0": -0.0121542,
        "D2_A": 0.0241688,
        "D2_A2": 9.01395,
        "D2_A3": 292.574,
        "D3_0": 11.6251,
        "r_0": 1.26568,
        "r_A": 0.0113134,
        "a_0_n": 0.494099,
        "a_A_n": -0.00185003,
        "a_0_p": 0.504528,
        "a_A_p": 0.000917789
    }
}

==> anc/KDUQDemocratic/382/modelErrors.json <==
{
    "ECS_p": 0.236499,
    "ECS_n": 0.198825,
    "APower_p": 0.311637,
    "APower_n": 0.174829,
    "RCS_p": 0.0054906,
    "TCS_n": 0.0257233
}

==> anc/KDUQDemocratic/382/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.0055,
        "V1_asymm": 18.0925,
        "V1_A": 0.0224166,
        "V2_0_n": 0.00721689,
        "V2_A_n": 1.74989e-06,
        "V3_0_n": 2.33181e-05,
        "V3_A_n": 8.9284e-09,
        "V2_0_p": 0.00826602,
        "V2_A_p": -4.83595e-06,
        "V3_0_p": 2.82105e-05,
        "V3_A_p": -2.56091e-08,
        "V4_0": 3.49893e-08,
        "r_0": 1.2272,
        "r_A": 0.240566,
        "a_0": 0.683278,
        "a_A": -0.000265976
    },
    "KDCoulomb": {
        "r_C_0": 1.26024,
        "r_C_A": 1.17908,
        "r_C_A2": 2.54214
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.27481,
        "V1_A": -0.00393334,
        "V2_0": 0.00241775,
        "r_0": 1.20486,
        "r_A": 0.752365,
        "a_0": 0.629743
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.29614,
        "W2_0": 185.386
    },
    "KDImagVolume": {
        "W1_0_n": 21.7354,
        "W1_A_n": -0.00388876,
        "W1_0_p": 23.3251,
        "W1_A_p": 0.0244583,
        "W2_0": 127.607,
        "W2_A": -0.148984
    },
    "KDImagSurface": {
        "D1_0": 25.4104,
        "D1_asymm": 28.6683,
        "D2_0": 0.0327529,
        "D2_A": 0.000348884,
        "D2_A2": -2.97904,
        "D2_A3": -158.494,
        "D3_0": 17.8906,
        "r_0": 1.45564,
        "r_A": 0.0414829,
        "a_0_n": 0.527737,
        "a_A_n": -0.000449288,
        "a_0_p": 0.436866,
        "a_A_p": 0.00197062
    }
}

==> anc/KDUQDemocratic/383/modelErrors.json <==
{
    "ECS_p": 0.290737,
    "ECS_n": 0.158238,
    "APower_p": 0.442541,
    "APower_n": 0.283283,
    "RCS_p": 0.00716658,
    "TCS_n": 0.0206377
}

==> anc/KDUQDemocratic/383/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0926,
        "V1_asymm": 8.47323,
        "V1_A": 0.0293322,
        "V2_0_n": 0.00685596,
        "V2_A_n": 6.19164e-06,
        "V3_0_n": 1.83025e-05,
        "V3_A_n": 2.17924e-08,
        "V2_0_p": 0.00753202,
        "V2_A_p": -1.4244e-05,
        "V3_0_p": 2.17656e-05,
        "V3_A_p": -8.07942e-08,
        "V4_0": 2.50559e-08,
        "r_0": 1.22728,
        "r_A": 0.133529,
        "a_0": 0.661129,
        "a_A": 2.0968e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.26293,
        "r_C_A": 0.445691,
        "r_C_A2": 8.10504
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.98828,
        "V1_A": -0.00712118,
        "V2_0": 0.00217426,
        "r_0": 1.20878,
        "r_A": 0.883231,
        "a_0": 0.686749
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.19138,
        "W2_0": 129.272
    },
    "KDImagVolume": {
        "W1_0_n": 17.9409,
        "W1_A_n": 0.033837,
        "W1_0_p": 11.6762,
        "W1_A_p": 0.134281,
        "W2_0": 97.3752,
        "W2_A": 0.336853
    },
    "KDImagSurface": {
        "D1_0": 17.9638,
        "D1_asymm": 21.0377,
        "D2_0": -0.0550983,
        "D2_A": 0.0788791,
        "D2_A2": -2.66351,
        "D2_A3": -83.6091,
        "D3_0": 16.2981,
        "r_0": 1.33464,
        "r_A": 0.0184139,
        "a_0_n": 0.544362,
        "a_A_n": -0.000931023,
        "a_0_p": 0.456753,
        "a_A_p": 0.00204547
    }
}

==> anc/KDUQDemocratic/384/modelErrors.json <==
{
    "ECS_p": 0.323184,
    "ECS_n": 0.22337,
    "APower_p": 0.417719,
    "APower_n": 0.297565,
    "RCS_p": 0.0236883,
    "TCS_n": 0.0272537
}

==> anc/KDUQDemocratic/384/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5603,
        "V1_asymm": 12.3471,
        "V1_A": 0.0300999,
        "V2_0_n": 0.00621387,
        "V2_A_n": 1.20958e-05,
        "V3_0_n": 5.88957e-06,
        "V3_A_n": 6.60055e-08,
        "V2_0_p": 0.00739951,
        "V2_A_p": 1.98117e-06,
        "V3_0_p": 1.5508e-05,
        "V3_A_p": 2.05996e-08,
        "V4_0": -1.48719e-08,
        "r_0": 1.27785,
        "r_A": 0.264287,
        "a_0": 0.667236,
        "a_A": 6.89853e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.22092,
        "r_C_A": 0.309719,
        "r_C_A2": 39.2605
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.26566,
        "V1_A": 0.0103587,
        "V2_0": 0.00612999,
        "r_0": 1.24819,
        "r_A": 0.819724,
        "a_0": 0.581263
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.40008,
        "W2_0": 213.774
    },
    "KDImagVolume": {
        "W1_0_n": 21.0036,
        "W1_A_n": 0.0342531,
        "W1_0_p": 16.727,
        "W1_A_p": 0.00413364,
        "W2_0": 101.008,
        "W2_A": 0.0826931
    },
    "KDImagSurface": {
        "D1_0": 13.275,
        "D1_asymm": 1.37828,
        "D2_0": -0.0313346,
        "D2_A": 0.0506323,
        "D2_A2": 6.07883,
        "D2_A3": 339.946,
        "D3_0": 8.97398,
        "r_0": 1.25074,
        "r_A": -4.59755e-06,
        "a_0_n": 0.520664,
        "a_A_n": 0.000177599,
        "a_0_p": 0.505163,
        "a_A_p": 0.00152325
    }
}

==> anc/KDUQDemocratic/385/modelErrors.json <==
{
    "ECS_p": 0.278044,
    "ECS_n": 0.189481,
    "APower_p": 0.342366,
    "APower_n": 0.447403,
    "RCS_p": 0.023734,
    "TCS_n": 0.0271777
}

==> anc/KDUQDemocratic/385/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5193,
        "V1_asymm": 22.7895,
        "V1_A": 0.00984043,
        "V2_0_n": 0.0076244,
        "V2_A_n": 1.36832e-05,
        "V3_0_n": 1.71805e-05,
        "V3_A_n": 6.9176e-08,
        "V2_0_p": 0.00809115,
        "V2_A_p": 2.0545e-06,
        "V3_0_p": 2.58309e-05,
        "V3_A_p": 2.84158e-08,
        "V4_0": 2.0142e-09,
        "r_0": 1.22599,
        "r_A": 0.14114,
        "a_0": 0.684805,
        "a_A": -9.48929e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.23623,
        "r_C_A": 0.191379,
        "r_C_A2": 6.76407
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.09112,
        "V1_A": 0.00434584,
        "V2_0": 0.0117198,
        "r_0": 1.17143,
        "r_A": 0.664633,
        "a_0": 0.545985
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.51341,
        "W2_0": 191.781
    },
    "KDImagVolume": {
        "W1_0_n": 22.9504,
        "W1_A_n": -0.0038341,
        "W1_0_p": 18.9116,
        "W1_A_p": 0.0294765,
        "W2_0": 130.568,
        "W2_A": -0.187607
    },
    "KDImagSurface": {
        "D1_0": 11.2321,
        "D1_asymm": 9.56961,
        "D2_0": 0.0429346,
        "D2_A": -0.0244776,
        "D2_A2": 5.53809,
        "D2_A3": 265.163,
        "D3_0": 8.01646,
        "r_0": 1.28753,
        "r_A": 0.018199,
        "a_0_n": 0.581081,
        "a_A_n": -0.000355459,
        "a_0_p": 0.553299,
        "a_A_p": 0.00164414
    }
}

==> anc/KDUQDemocratic/386/modelErrors.json <==
{
    "ECS_p": 0.27576,
    "ECS_n": 0.242486,
    "APower_p": 0.257611,
    "APower_n": 0.275915,
    "RCS_p": 0.0278642,
    "TCS_n": 0.0315625
}

==> anc/KDUQDemocratic/386/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0767,
        "V1_asymm": 19.0898,
        "V1_A": 0.0104142,
        "V2_0_n": 0.00626186,
        "V2_A_n": 1.0934e-06,
        "V3_0_n": 1.56142e-05,
        "V3_A_n": 2.80341e-08,
        "V2_0_p": 0.00745444,
        "V2_A_p": -6.48343e-06,
        "V3_0_p": 1.885e-05,
        "V3_A_p": -1.08325e-08,
        "V4_0": 5.48065e-09,
        "r_0": 1.17801,
        "r_A": 0.0983997,
        "a_0": 0.672583,
        "a_A": -0.000596151
    },
    "KDCoulomb": {
        "r_C_0": 1.2047,
        "r_C_A": 0.454383,
        "r_C_A2": 48.8511
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.81527,
        "V1_A": -0.00333549,
        "V2_0": 0.00656291,
        "r_0": 1.12598,
        "r_A": 0.332829,
        "a_0": 0.591822
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.85639,
        "W2_0": 193.173
    },
    "KDImagVolume": {
        "W1_0_n": 20.8543,
        "W1_A_n": 0.0707135,
        "W1_0_p": 26.6636,
        "W1_A_p": 0.0413295,
        "W2_0": 157.514,
        "W2_A": -0.0345073
    },
    "KDImagSurface": {
        "D1_0": 17.7516,
        "D1_asymm": 14.7319,
        "D2_0": 0.0779725,
        "D2_A": -0.050601,
        "D2_A2": 2.90946,
        "D2_A3": 368.01,
        "D3_0": 12.1472,
        "r_0": 1.42147,
        "r_A": 0.0351069,
        "a_0_n": 0.540216,
        "a_A_n": -0.000481291,
        "a_0_p": 0.517,
        "a_A_p": 0.00156329
    }
}

==> anc/KDUQDemocratic/387/modelErrors.json <==
{
    "ECS_p": 0.342598,
    "ECS_n": 0.22171,
    "APower_p": 0.268312,
    "APower_n": 0.199759,
    "RCS_p": 0.0130672,
    "TCS_n": 0.0452864
}

==> anc/KDUQDemocratic/387/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2491,
        "V1_asymm": 19.4709,
        "V1_A": 0.0248148,
        "V2_0_n": 0.00723793,
        "V2_A_n": 1.22944e-05,
        "V3_0_n": 1.98065e-05,
        "V3_A_n": 5.86326e-08,
        "V2_0_p": 0.00741407,
        "V2_A_p": -8.44669e-07,
        "V3_0_p": 2.23029e-05,
        "V3_A_p": -7.97898e-09,
        "V4_0": 1.70241e-08,
        "r_0": 1.23065,
        "r_A": 0.245778,
        "a_0": 0.707686,
        "a_A": -0.000198327
    },
    "KDCoulomb": {
        "r_C_0": 1.36094,
        "r_C_A": 1.28977,
        "r_C_A2": 26.0006
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.48676,
        "V1_A": -0.0113751,
        "V2_0": 0.00635606,
        "r_0": 1.21473,
        "r_A": 0.798227,
        "a_0": 0.640218
    },
    "KDImagSpinOrbit": {
        "W1_0": -11.0016,
        "W2_0": 356.717
    },
    "KDImagVolume": {
        "W1_0_n": 29.9112,
        "W1_A_n": -0.0174999,
        "W1_0_p": 23.948,
        "W1_A_p": 0.0677829,
        "W2_0": 183.92,
        "W2_A": -0.0503634
    },
    "KDImagSurface": {
        "D1_0": 15.7774,
        "D1_asymm": 14.3106,
        "D2_0": -0.00469977,
        "D2_A": 0.0258837,
        "D2_A2": 11.6342,
        "D2_A3": 257.436,
        "D3_0": 12.3519,
        "r_0": 1.328,
        "r_A": 0.0104441,
        "a_0_n": 0.584927,
        "a_A_n": 0.000124144,
        "a_0_p": 0.546315,
        "a_A_p": 0.000607308
    }
}

==> anc/KDUQDemocratic/388/modelErrors.json <==
{
    "ECS_p": 0.271094,
    "ECS_n": 0.208851,
    "APower_p": 0.524134,
    "APower_n": 0.284801,
    "RCS_p": 0.00837113,
    "TCS_n": 0.0275562
}

==> anc/KDUQDemocratic/388/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2627,
        "V1_asymm": 18.8344,
        "V1_A": 0.0196708,
        "V2_0_n": 0.00575916,
        "V2_A_n": 5.06609e-06,
        "V3_0_n": 4.95178e-06,
        "V3_A_n": 3.94844e-08,
        "V2_0_p": 0.00578869,
        "V2_A_p": 6.32481e-06,
        "V3_0_p": 7.33552e-06,
        "V3_A_p": 4.94119e-08,
        "V4_0": -1.80563e-08,
        "r_0": 1.27416,
        "r_A": 0.445793,
        "a_0": 0.727917,
        "a_A": 7.3459e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.2259,
        "r_C_A": 1.5443,
        "r_C_A2": 5.54128
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.29956,
        "V1_A": -0.0108477,
        "V2_0": 0.00298832,
        "r_0": 1.06779,
        "r_A": 0.327433,
        "a_0": 0.578884
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.83148,
        "W2_0": 263.313
    },
    "KDImagVolume": {
        "W1_0_n": 22.2887,
        "W1_A_n": 0.0180324,
        "W1_0_p": 29.761,
        "W1_A_p": -0.0329803,
        "W2_0": 136.047,
        "W2_A": -0.0322152
    },
    "KDImagSurface": {
        "D1_0": 14.2526,
        "D1_asymm": 19.9249,
        "D2_0": 0.00890749,
        "D2_A": 0.0104175,
        "D2_A2": 13.4704,
        "D2_A3": 372.955,
        "D3_0": 9.20453,
        "r_0": 1.34602,
        "r_A": 0.0164404,
        "a_0_n": 0.52388,
        "a_A_n": -0.00024048,
        "a_0_p": 0.45189,
        "a_A_p": 0.00164987
    }
}

==> anc/KDUQDemocratic/389/modelErrors.json <==
{
    "ECS_p": 0.232789,
    "ECS_n": 0.205832,
    "APower_p": 0.291772,
    "APower_n": 0.165077,
    "RCS_p": 0.0236333,
    "TCS_n": 0.02631
}

==> anc/KDUQDemocratic/389/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9314,
        "V1_asymm": 5.00035,
        "V1_A": 0.0413992,
        "V2_0_n": 0.0060157,
        "V2_A_n": 1.08861e-05,
        "V3_0_n": 5.77016e-06,
        "V3_A_n": 6.06991e-08,
        "V2_0_p": 0.00559968,
        "V2_A_p": -2.06568e-06,
        "V3_0_p": 6.34516e-06,
        "V3_A_p": -1.39499e-08,
        "V4_0": -1.84969e-08,
        "r_0": 1.27107,
        "r_A": 0.298245,
        "a_0": 0.671647,
        "a_A": -8.30118e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.07995,
        "r_C_A": -0.187509,
        "r_C_A2": 7.48461
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.32084,
        "V1_A": 0.00453603,
        "V2_0": 0.00468894,
        "r_0": 1.20156,
        "r_A": 0.577118,
        "a_0": 0.558896
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.19046,
        "W2_0": 175.72
    },
    "KDImagVolume": {
        "W1_0_n": 19.7277,
        "W1_A_n": 0.0118935,
        "W1_0_p": 15.9643,
        "W1_A_p": 0.0172456,
        "W2_0": 104.838,
        "W2_A": 0.0401563
    },
    "KDImagSurface": {
        "D1_0": 13.762,
        "D1_asymm": 4.77173,
        "D2_0": 0.0172851,
        "D2_A": -0.000940463,
        "D2_A2": 13.1761,
        "D2_A3": 123.195,
        "D3_0": 12.1307,
        "r_0": 1.37869,
        "r_A": 0.0249756,
        "a_0_n": 0.523802,
        "a_A_n": 0.000106523,
        "a_0_p": 0.422896,
        "a_A_p": 0.00232318
    }
}

==> anc/KDUQDemocratic/39/modelErrors.json <==
{
    "ECS_p": 0.313011,
    "ECS_n": 0.207735,
    "APower_p": 0.278659,
    "APower_n": 0.173527,
    "RCS_p": 0.020866,
    "TCS_n": 0.0259773
}

==> anc/KDUQDemocratic/39/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.3768,
        "V1_asymm": 12.7705,
        "V1_A": 0.0125298,
        "V2_0_n": 0.00524336,
        "V2_A_n": 6.59254e-06,
        "V3_0_n": -1.05683e-06,
        "V3_A_n": 6.933e-08,
        "V2_0_p": 0.00542584,
        "V2_A_p": 1.39175e-05,
        "V3_0_p": -3.89658e-07,
        "V3_A_p": 7.83622e-08,
        "V4_0": -4.66626e-08,
        "r_0": 1.23687,
        "r_A": 0.147666,
        "a_0": 0.665849,
        "a_A": -0.000279567
    },
    "KDCoulomb": {
        "r_C_0": 1.25144,
        "r_C_A": 1.4183,
        "r_C_A2": 8.75063
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.98031,
        "V1_A": 0.0104276,
        "V2_0": 0.00516217,
        "r_0": 1.30995,
        "r_A": 1.13589,
        "a_0": 0.586105
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.37615,
        "W2_0": 257.685
    },
    "KDImagVolume": {
        "W1_0_n": 15.628,
        "W1_A_n": 0.0395793,
        "W1_0_p": 16.9401,
        "W1_A_p": 0.00474507,
        "W2_0": 82.2302,
        "W2_A": 0.0550871
    },
    "KDImagSurface": {
        "D1_0": 23.6679,
        "D1_asymm": 9.58065,
        "D2_0": 0.02612,
        "D2_A": 0.00324907,
        "D2_A2": 8.52012,
        "D2_A3": 184.498,
        "D3_0": 17.7168,
        "r_0": 1.27595,
        "r_A": -0.00541063,
        "a_0_n": 0.544584,
        "a_A_n": 0.000616167,
        "a_0_p": 0.424356,
        "a_A_p": 0.00155985
    }
}

==> anc/KDUQDemocratic/390/modelErrors.json <==
{
    "ECS_p": 0.287958,
    "ECS_n": 0.197335,
    "APower_p": 0.474863,
    "APower_n": 0.286666,
    "RCS_p": 0.0229702,
    "TCS_n": 0.0247525
}

==> anc/KDUQDemocratic/390/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.6559,
        "V1_asymm": 7.56774,
        "V1_A": 0.0358216,
        "V2_0_n": 0.00639207,
        "V2_A_n": 1.5932e-05,
        "V3_0_n": 1.01397e-05,
        "V3_A_n": 1.02914e-07,
        "V2_0_p": 0.00590934,
        "V2_A_p": -1.33408e-05,
        "V3_0_p": 8.59407e-06,
        "V3_A_p": -8.5395e-08,
        "V4_0": -2.36114e-08,
        "r_0": 1.25029,
        "r_A": 0.228791,
        "a_0": 0.679612,
        "a_A": 3.7925e-05
    },
    "KDCoulomb": {
        "r_C_0": 0.939402,
        "r_C_A": 1.65833,
        "r_C_A2": 20.2791
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.71665,
        "V1_A": -0.0117662,
        "V2_0": 0.0105365,
        "r_0": 1.22148,
        "r_A": 0.774903,
        "a_0": 0.582633
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.90299,
        "W2_0": 261.832
    },
    "KDImagVolume": {
        "W1_0_n": 12.5147,
        "W1_A_n": 0.0797359,
        "W1_0_p": 10.3991,
        "W1_A_p": 0.117098,
        "W2_0": 43.6892,
        "W2_A": 0.331455
    },
    "KDImagSurface": {
        "D1_0": 27.1636,
        "D1_asymm": 7.33048,
        "D2_0": 0.0293904,
        "D2_A": 0.00834461,
        "D2_A2": 8.95426,
        "D2_A3": 200.588,
        "D3_0": 17.5959,
        "r_0": 1.4061,
        "r_A": 0.0305547,
        "a_0_n": 0.526755,
        "a_A_n": 0.000271978,
        "a_0_p": 0.519381,
        "a_A_p": 0.00164176
    }
}

==> anc/KDUQDemocratic/391/modelErrors.json <==
{
    "ECS_p": 0.294903,
    "ECS_n": 0.211774,
    "APower_p": 0.38372,
    "APower_n": 0.180075,
    "RCS_p": 0.0242748,
    "TCS_n": 0.0267205
}

==> anc/KDUQDemocratic/391/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.5401,
        "V1_asymm": 5.64807,
        "V1_A": 0.0262531,
        "V2_0_n": 0.00660651,
        "V2_A_n": 3.03237e-06,
        "V3_0_n": 1.25507e-05,
        "V3_A_n": 1.19829e-08,
        "V2_0_p": 0.00854547,
        "V2_A_p": -4.34115e-06,
        "V3_0_p": 2.56444e-05,
        "V3_A_p": -4.66527e-08,
        "V4_0": 6.83427e-09,
        "r_0": 1.29198,
        "r_A": 0.318043,
        "a_0": 0.664547,
        "a_A": 0.000121519
    },
    "KDCoulomb": {
        "r_C_0": 1.4132,
        "r_C_A": 0.146466,
        "r_C_A2": -1.40601
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.62286,
        "V1_A": 0.00238037,
        "V2_0": 0.000597923,
        "r_0": 1.26838,
        "r_A": 1.02455,
        "a_0": 0.5814
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.45029,
        "W2_0": 323.606
    },
    "KDImagVolume": {
        "W1_0_n": 17.266,
        "W1_A_n": -0.00320081,
        "W1_0_p": 14.902,
        "W1_A_p": 0.0273954,
        "W2_0": 71.943,
        "W2_A": 0.0456183
    },
    "KDImagSurface": {
        "D1_0": 18.2066,
        "D1_asymm": 7.05635,
        "D2_0": 0.0312974,
        "D2_A": 0.0150248,
        "D2_A2": 17.7035,
        "D2_A3": -28.5044,
        "D3_0": 13.7259,
        "r_0": 1.4006,
        "r_A": 0.0194048,
        "a_0_n": 0.52782,
        "a_A_n": 0.00027662,
        "a_0_p": 0.55046,
        "a_A_p": 0.00109428
    }
}

==> anc/KDUQDemocratic/392/modelErrors.json <==
{
    "ECS_p": 0.266259,
    "ECS_n": 0.157232,
    "APower_p": 0.348386,
    "APower_n": 0.213841,
    "RCS_p": 0.0207489,
    "TCS_n": 0.0323514
}

==> anc/KDUQDemocratic/392/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.2675,
        "V1_asymm": 15.1933,
        "V1_A": 0.0258972,
        "V2_0_n": 0.00639899,
        "V2_A_n": 3.43675e-06,
        "V3_0_n": 8.64005e-06,
        "V3_A_n": 2.6476e-08,
        "V2_0_p": 0.00636739,
        "V2_A_p": 2.33005e-06,
        "V3_0_p": 1.21578e-05,
        "V3_A_p": 2.73671e-08,
        "V4_0": -1.54287e-08,
        "r_0": 1.24211,
        "r_A": 0.344927,
        "a_0": 0.66926,
        "a_A": -0.000413135
    },
    "KDCoulomb": {
        "r_C_0": 1.20459,
        "r_C_A": 0.710639,
        "r_C_A2": 2.82781
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.87952,
        "V1_A": -0.00195409,
        "V2_0": 0.00469779,
        "r_0": 1.29433,
        "r_A": 1.10443,
        "a_0": 0.562173
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.55886,
        "W2_0": 263.485
    },
    "KDImagVolume": {
        "W1_0_n": 22.7476,
        "W1_A_n": 0.014958,
        "W1_0_p": 24.339,
        "W1_A_p": 0.0126204,
        "W2_0": 104.293,
        "W2_A": -0.00749796
    },
    "KDImagSurface": {
        "D1_0": 15.6439,
        "D1_asymm": 10.2104,
        "D2_0": 0.0297226,
        "D2_A": -0.00556181,
        "D2_A2": 1.54142,
        "D2_A3": 296.973,
        "D3_0": 15.862,
        "r_0": 1.43355,
        "r_A": 0.0360371,
        "a_0_n": 0.581892,
        "a_A_n": -0.000518696,
        "a_0_p": 0.494669,
        "a_A_p": 0.00210331
    }
}

==> anc/KDUQDemocratic/393/modelErrors.json <==
{
    "ECS_p": 0.354933,
    "ECS_n": 0.15245,
    "APower_p": 0.46674,
    "APower_n": 0.0669545,
    "RCS_p": 0.015778,
    "TCS_n": 0.0222981
}

==> anc/KDUQDemocratic/393/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.4338,
        "V1_asymm": 12.5233,
        "V1_A": 0.00894974,
        "V2_0_n": 0.00675227,
        "V2_A_n": 3.27799e-07,
        "V3_0_n": 1.46526e-05,
        "V3_A_n": -4.10658e-09,
        "V2_0_p": 0.00601341,
        "V2_A_p": 1.31849e-05,
        "V3_0_p": 1.52757e-05,
        "V3_A_p": 5.9611e-08,
        "V4_0": 1.92912e-09,
        "r_0": 1.25007,
        "r_A": 0.230706,
        "a_0": 0.717154,
        "a_A": -2.0153e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.28352,
        "r_C_A": 0.17068,
        "r_C_A2": -4.12241
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.98462,
        "V1_A": 0.00820836,
        "V2_0": 0.0113523,
        "r_0": 1.23797,
        "r_A": 0.806569,
        "a_0": 0.551875
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.18067,
        "W2_0": 126.2
    },
    "KDImagVolume": {
        "W1_0_n": 19.0776,
        "W1_A_n": -0.0129396,
        "W1_0_p": 14.8027,
        "W1_A_p": 0.0262748,
        "W2_0": 96.4875,
        "W2_A": -0.104075
    },
    "KDImagSurface": {
        "D1_0": 21.2422,
        "D1_asymm": 0.961573,
        "D2_0": 0.0621641,
        "D2_A": -0.0341009,
        "D2_A2": 8.61817,
        "D2_A3": 275.33,
        "D3_0": 15.394,
        "r_0": 1.28611,
        "r_A": 0.00444034,
        "a_0_n": 0.532391,
        "a_A_n": 0.00038664,
        "a_0_p": 0.468586,
        "a_A_p": 0.00131103
    }
}

==> anc/KDUQDemocratic/394/modelErrors.json <==
{
    "ECS_p": 0.280486,
    "ECS_n": 0.189875,
    "APower_p": 0.361179,
    "APower_n": 0.29095,
    "RCS_p": 0.0345108,
    "TCS_n": 0.0295678
}

==> anc/KDUQDemocratic/394/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.7765,
        "V1_asymm": 21.0496,
        "V1_A": 0.0143125,
        "V2_0_n": 0.00562564,
        "V2_A_n": 2.40701e-06,
        "V3_0_n": 4.23423e-06,
        "V3_A_n": 1.98678e-08,
        "V2_0_p": 0.0062702,
        "V2_A_p": -3.74529e-08,
        "V3_0_p": 7.02727e-06,
        "V3_A_p": -1.15588e-08,
        "V4_0": -2.9259e-08,
        "r_0": 1.25924,
        "r_A": 0.434673,
        "a_0": 0.728317,
        "a_A": 1.66359e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.11197,
        "r_C_A": 1.23176,
        "r_C_A2": 12.2081
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.71458,
        "V1_A": -0.00622342,
        "V2_0": 0.00290795,
        "r_0": 1.27002,
        "r_A": 1.04671,
        "a_0": 0.612098
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.87233,
        "W2_0": 185.178
    },
    "KDImagVolume": {
        "W1_0_n": 18.4252,
        "W1_A_n": -0.0253854,
        "W1_0_p": 30.7157,
        "W1_A_p": -0.0256202,
        "W2_0": 101.796,
        "W2_A": -0.2295
    },
    "KDImagSurface": {
        "D1_0": 20.8765,
        "D1_asymm": 11.4467,
        "D2_0": 0.0248992,
        "D2_A": 0.00962128,
        "D2_A2": 4.83742,
        "D2_A3": 344.396,
        "D3_0": 15.7364,
        "r_0": 1.39124,
        "r_A": 0.0205725,
        "a_0_n": 0.594741,
        "a_A_n": 0.000594356,
        "a_0_p": 0.514233,
        "a_A_p": 0.000562474
    }
}

==> anc/KDUQDemocratic/395/modelErrors.json <==
{
    "ECS_p": 0.293677,
    "ECS_n": 0.217394,
    "APower_p": 0.442748,
    "APower_n": 0.0999034,
    "RCS_p": 0.0287568,
    "TCS_n": 0.0237275
}

==> anc/KDUQDemocratic/395/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3457,
        "V1_asymm": 18.0219,
        "V1_A": 0.0179668,
        "V2_0_n": 0.00504151,
        "V2_A_n": 7.57204e-06,
        "V3_0_n": -1.66184e-06,
        "V3_A_n": 5.21869e-08,
        "V2_0_p": 0.00632076,
        "V2_A_p": 4.07787e-06,
        "V3_0_p": 8.83131e-06,
        "V3_A_p": 5.31679e-08,
        "V4_0": -4.07522e-08,
        "r_0": 1.29585,
        "r_A": 0.55343,
        "a_0": 0.706596,
        "a_A": 0.000225175
    },
    "KDCoulomb": {
        "r_C_0": 1.23998,
        "r_C_A": 1.45985,
        "r_C_A2": 22.2682
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.11994,
        "V1_A": -0.00661378,
        "V2_0": 0.0106566,
        "r_0": 1.29676,
        "r_A": 1.0368,
        "a_0": 0.573183
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.81474,
        "W2_0": 165.772
    },
    "KDImagVolume": {
        "W1_0_n": 22.7393,
        "W1_A_n": 0.0140342,
        "W1_0_p": 35.9734,
        "W1_A_p": -0.0130169,
        "W2_0": 108.928,
        "W2_A": -0.0199298
    },
    "KDImagSurface": {
        "D1_0": 20.3616,
        "D1_asymm": 10.2019,
        "D2_0": -0.0165485,
        "D2_A": 0.0493476,
        "D2_A2": 10.4556,
        "D2_A3": 353.204,
        "D3_0": 16.4289,
        "r_0": 1.37333,
        "r_A": 0.022383,
        "a_0_n": 0.615574,
        "a_A_n": 0.000265894,
        "a_0_p": 0.568282,
        "a_A_p": 0.0017819
    }
}

==> anc/KDUQDemocratic/396/modelErrors.json <==
{
    "ECS_p": 0.250765,
    "ECS_n": 0.159664,
    "APower_p": 0.451554,
    "APower_n": 0.217484,
    "RCS_p": 0.0202658,
    "TCS_n": 0.0299106
}

==> anc/KDUQDemocratic/396/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8112,
        "V1_asymm": 14.3308,
        "V1_A": 0.0153107,
        "V2_0_n": 0.00724873,
        "V2_A_n": 2.82717e-06,
        "V3_0_n": 1.57686e-05,
        "V3_A_n": 2.1332e-08,
        "V2_0_p": 0.00650375,
        "V2_A_p": 9.07969e-06,
        "V3_0_p": 8.90406e-06,
        "V3_A_p": 7.44449e-08,
        "V4_0": -6.37372e-09,
        "r_0": 1.21979,
        "r_A": 0.155757,
        "a_0": 0.694747,
        "a_A": 9.44643e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.27514,
        "r_C_A": 0.597796,
        "r_C_A2": 12.4723
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.99226,
        "V1_A": -0.0123526,
        "V2_0": 0.00113698,
        "r_0": 1.1986,
        "r_A": 0.863763,
        "a_0": 0.652577
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.31828,
        "W2_0": 136.46
    },
    "KDImagVolume": {
        "W1_0_n": 14.1006,
        "W1_A_n": 0.0311063,
        "W1_0_p": 15.5191,
        "W1_A_p": 0.10835,
        "W2_0": 102.628,
        "W2_A": 0.0483823
    },
    "KDImagSurface": {
        "D1_0": 16.1828,
        "D1_asymm": 23.3282,
        "D2_0": 0.0311193,
        "D2_A": -0.0083573,
        "D2_A2": 9.04875,
        "D2_A3": 333.669,
        "D3_0": 12.4938,
        "r_0": 1.41321,
        "r_A": 0.0352793,
        "a_0_n": 0.510202,
        "a_A_n": -0.00108454,
        "a_0_p": 0.410185,
        "a_A_p": 0.00292964
    }
}

==> anc/KDUQDemocratic/397/modelErrors.json <==
{
    "ECS_p": 0.295418,
    "ECS_n": 0.189659,
    "APower_p": 0.395193,
    "APower_n": 0.312105,
    "RCS_p": 0.0207062,
    "TCS_n": 0.0301707
}

==> anc/KDUQDemocratic/397/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.9333,
        "V1_asymm": 21.5236,
        "V1_A": 0.035726,
        "V2_0_n": 0.00817397,
        "V2_A_n": 7.81396e-06,
        "V3_0_n": 3.18496e-05,
        "V3_A_n": 4.85968e-08,
        "V2_0_p": 0.00784706,
        "V2_A_p": 3.46469e-08,
        "V3_0_p": 2.86349e-05,
        "V3_A_p": 3.88368e-08,
        "V4_0": 3.56001e-08,
        "r_0": 1.28451,
        "r_A": 0.609221,
        "a_0": 0.69808,
        "a_A": 0.000218233
    },
    "KDCoulomb": {
        "r_C_0": 1.02333,
        "r_C_A": 2.05578,
        "r_C_A2": 29.2769
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.25118,
        "V1_A": 0.00250456,
        "V2_0": 0.0113194,
        "r_0": 1.1337,
        "r_A": 0.576373,
        "a_0": 0.59778
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.20038,
        "W2_0": 48.7717
    },
    "KDImagVolume": {
        "W1_0_n": 25.5244,
        "W1_A_n": 0.0184401,
        "W1_0_p": 34.6363,
        "W1_A_p": 0.0440394,
        "W2_0": 198.476,
        "W2_A": -0.0264321
    },
    "KDImagSurface": {
        "D1_0": 14.8521,
        "D1_asymm": 21.2744,
        "D2_0": -0.0199766,
        "D2_A": 0.0366081,
        "D2_A2": 1.98239,
        "D2_A3": 328.274,
        "D3_0": 15.7035,
        "r_0": 1.41977,
        "r_A": 0.0342561,
        "a_0_n": 0.558666,
        "a_A_n": -0.00120775,
        "a_0_p": 0.537114,
        "a_A_p": 0.00160972
    }
}

==> anc/KDUQDemocratic/398/modelErrors.json <==
{
    "ECS_p": 0.251428,
    "ECS_n": 0.225382,
    "APower_p": 0.453759,
    "APower_n": 0.311832,
    "RCS_p": 0.014941,
    "TCS_n": 0.0227213
}

==> anc/KDUQDemocratic/398/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.3535,
        "V1_asymm": 18.8309,
        "V1_A": 0.0235473,
        "V2_0_n": 0.00646806,
        "V2_A_n": -4.37648e-07,
        "V3_0_n": 1.07764e-05,
        "V3_A_n": -1.21735e-08,
        "V2_0_p": 0.0072688,
        "V2_A_p": 2.26366e-07,
        "V3_0_p": 1.76403e-05,
        "V3_A_p": 3.18658e-08,
        "V4_0": 7.88954e-09,
        "r_0": 1.26359,
        "r_A": 0.41822,
        "a_0": 0.696876,
        "a_A": 0.000137779
    },
    "KDCoulomb": {
        "r_C_0": 1.08754,
        "r_C_A": -0.0505333,
        "r_C_A2": 13.4237
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.90583,
        "V1_A": -0.0173782,
        "V2_0": 0.00478838,
        "r_0": 1.14216,
        "r_A": 0.418264,
        "a_0": 0.584089
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.77787,
        "W2_0": 154.616
    },
    "KDImagVolume": {
        "W1_0_n": 20.2842,
        "W1_A_n": 0.0393126,
        "W1_0_p": 14.5955,
        "W1_A_p": 0.110408,
        "W2_0": 88.1986,
        "W2_A": 0.391274
    },
    "KDImagSurface": {
        "D1_0": 9.43489,
        "D1_asymm": 3.20218,
        "D2_0": 0.0413751,
        "D2_A": -0.029012,
        "D2_A2": -4.33289,
        "D2_A3": -230.259,
        "D3_0": 10.3369,
        "r_0": 1.46603,
        "r_A": 0.0473716,
        "a_0_n": 0.533708,
        "a_A_n": -0.0010079,
        "a_0_p": 0.561567,
        "a_A_p": 0.00130404
    }
}

==> anc/KDUQDemocratic/399/modelErrors.json <==
{
    "ECS_p": 0.332211,
    "ECS_n": 0.252268,
    "APower_p": 0.334678,
    "APower_n": 0.203972,
    "RCS_p": 0.00437269,
    "TCS_n": 0.0281537
}

==> anc/KDUQDemocratic/399/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.2449,
        "V1_asymm": 18.8854,
        "V1_A": 0.021093,
        "V2_0_n": 0.00699577,
        "V2_A_n": 8.13796e-06,
        "V3_0_n": 2.14113e-05,
        "V3_A_n": 6.04309e-08,
        "V2_0_p": 0.00816588,
        "V2_A_p": -7.70406e-06,
        "V3_0_p": 2.85259e-05,
        "V3_A_p": -6.1729e-08,
        "V4_0": 1.46314e-08,
        "r_0": 1.18099,
        "r_A": 0.094646,
        "a_0": 0.691196,
        "a_A": -0.000105863
    },
    "KDCoulomb": {
        "r_C_0": 1.26199,
        "r_C_A": 1.11599,
        "r_C_A2": 8.14424
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.80035,
        "V1_A": 0.00101364,
        "V2_0": 0.0102903,
        "r_0": 1.20157,
        "r_A": 0.777674,
        "a_0": 0.567163
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.21675,
        "W2_0": -87.1773
    },
    "KDImagVolume": {
        "W1_0_n": 16.5919,
        "W1_A_n": 0.0538012,
        "W1_0_p": 14.7698,
        "W1_A_p": 0.0821069,
        "W2_0": 125.604,
        "W2_A": -0.201806
    },
    "KDImagSurface": {
        "D1_0": 30.3164,
        "D1_asymm": 25.9074,
        "D2_0": 0.0481125,
        "D2_A": -0.0131172,
        "D2_A2": 13.7546,
        "D2_A3": 279.117,
        "D3_0": 19.9027,
        "r_0": 1.2998,
        "r_A": 0.00819882,
        "a_0_n": 0.532458,
        "a_A_n": -6.59923e-05,
        "a_0_p": 0.530955,
        "a_A_p": 0.00138824
    }
}

==> anc/KDUQDemocratic/4/modelErrors.json <==
{
    "ECS_p": 0.301327,
    "ECS_n": 0.209655,
    "APower_p": 0.357459,
    "APower_n": 0.154435,
    "RCS_p": 0.0143559,
    "TCS_n": 0.0223833
}

==> anc/KDUQDemocratic/4/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3467,
        "V1_asymm": 8.98631,
        "V1_A": 0.0256302,
        "V2_0_n": 0.00565736,
        "V2_A_n": -8.30234e-07,
        "V3_0_n": 4.00371e-06,
        "V3_A_n": -3.89948e-09,
        "V2_0_p": 0.00472006,
        "V2_A_p": 1.3538e-05,
        "V3_0_p": 2.92662e-06,
        "V3_A_p": 4.22517e-08,
        "V4_0": -1.64e-08,
        "r_0": 1.28845,
        "r_A": 0.424027,
        "a_0": 0.693761,
        "a_A": -0.000117194
    },
    "KDCoulomb": {
        "r_C_0": 1.26889,
        "r_C_A": 0.929139,
        "r_C_A2": 25.3053
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.6108,
        "V1_A": 0.0217361,
        "V2_0": 0.00300391,
        "r_0": 1.22711,
        "r_A": 0.675989,
        "a_0": 0.569275
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.17846,
        "W2_0": 127.931
    },
    "KDImagVolume": {
        "W1_0_n": 23.5082,
        "W1_A_n": -0.0244254,
        "W1_0_p": 20.4786,
        "W1_A_p": 0.00905987,
        "W2_0": 125.765,
        "W2_A": -0.066435
    },
    "KDImagSurface": {
        "D1_0": 16.4164,
        "D1_asymm": 18.0708,
        "D2_0": 0.011525,
        "D2_A": 0.00888354,
        "D2_A2": 0.209905,
        "D2_A3": 217.904,
        "D3_0": 11.8403,
        "r_0": 1.36935,
        "r_A": 0.0212294,
        "a_0_n": 0.545391,
        "a_A_n": 7.22034e-05,
        "a_0_p": 0.497264,
        "a_A_p": 0.00118689
    }
}

==> anc/KDUQDemocratic/40/modelErrors.json <==
{
    "ECS_p": 0.435797,
    "ECS_n": 0.206351,
    "APower_p": 0.407654,
    "APower_n": 0.27946,
    "RCS_p": 0.0184731,
    "TCS_n": 0.0196836
}

==> anc/KDUQDemocratic/40/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.7834,
        "V1_asymm": 25.4608,
        "V1_A": 0.0262929,
        "V2_0_n": 0.00702191,
        "V2_A_n": 2.03531e-06,
        "V3_0_n": 2.49668e-05,
        "V3_A_n": 2.15634e-08,
        "V2_0_p": 0.00948399,
        "V2_A_p": -1.91081e-06,
        "V3_0_p": 4.03305e-05,
        "V3_A_p": 9.79157e-09,
        "V4_0": 3.61834e-08,
        "r_0": 1.26943,
        "r_A": 0.364596,
        "a_0": 0.620506,
        "a_A": -0.0005125
    },
    "KDCoulomb": {
        "r_C_0": 1.19974,
        "r_C_A": 1.10131,
        "r_C_A2": 23.1984
    },
    "KDRealSpinOrbit": {
        "V1_0": 10.7008,
        "V1_A": -0.016591,
        "V2_0": 0.0229392,
        "r_0": 1.20816,
        "r_A": 0.713922,
        "a_0": 0.589118
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.27692,
        "W2_0": 525.529
    },
    "KDImagVolume": {
        "W1_0_n": 21.393,
        "W1_A_n": 0.0176653,
        "W1_0_p": 27.4673,
        "W1_A_p": 0.0278367,
        "W2_0": 108.991,
        "W2_A": 0.20719
    },
    "KDImagSurface": {
        "D1_0": 22.4988,
        "D1_asymm": 7.39392,
        "D2_0": 0.0310844,
        "D2_A": 0.000734768,
        "D2_A2": 4.55181,
        "D2_A3": -34.3424,
        "D3_0": 17.47,
        "r_0": 1.3482,
        "r_A": 0.0202696,
        "a_0_n": 0.564003,
        "a_A_n": -0.000329709,
        "a_0_p": 0.485261,
        "a_A_p": 0.0015686
    }
}

==> anc/KDUQDemocratic/400/modelErrors.json <==
{
    "ECS_p": 0.369957,
    "ECS_n": 0.238354,
    "APower_p": 0.298424,
    "APower_n": 0.190731,
    "RCS_p": 0.0191474,
    "TCS_n": 0.0237378
}

==> anc/KDUQDemocratic/400/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.8695,
        "V1_asymm": 1.04676,
        "V1_A": 0.021653,
        "V2_0_n": 0.00586744,
        "V2_A_n": -1.50098e-06,
        "V3_0_n": 1.00353e-05,
        "V3_A_n": -7.22123e-10,
        "V2_0_p": 0.00527081,
        "V2_A_p": 3.24838e-06,
        "V3_0_p": 1.04398e-05,
        "V3_A_p": -6.95432e-09,
        "V4_0": 5.79432e-09,
        "r_0": 1.251,
        "r_A": 0.179786,
        "a_0": 0.670488,
        "a_A": -4.58402e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.2325,
        "r_C_A": 1.38558,
        "r_C_A2": 38.4399
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.90945,
        "V1_A": 0.0153963,
        "V2_0": 0.00341729,
        "r_0": 1.2612,
        "r_A": 1.02326,
        "a_0": 0.632815
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.3244,
        "W2_0": 346.29
    },
    "KDImagVolume": {
        "W1_0_n": 20.0982,
        "W1_A_n": 0.00544252,
        "W1_0_p": 15.0643,
        "W1_A_p": 0.0919114,
        "W2_0": 107.612,
        "W2_A": 0.0109779
    },
    "KDImagSurface": {
        "D1_0": 17.9855,
        "D1_asymm": 9.49102,
        "D2_0": -0.0246645,
        "D2_A": 0.0529266,
        "D2_A2": 18.065,
        "D2_A3": 312.596,
        "D3_0": 12.5966,
        "r_0": 1.38197,
        "r_A": 0.0325964,
        "a_0_n": 0.505608,
        "a_A_n": -0.000664433,
        "a_0_p": 0.49332,
        "a_A_p": 0.00237221
    }
}

==> anc/KDUQDemocratic/401/modelErrors.json <==
{
    "ECS_p": 0.284466,
    "ECS_n": 0.203538,
    "APower_p": 0.268952,
    "APower_n": 0.158692,
    "RCS_p": 0.00463637,
    "TCS_n": 0.0261907
}

==> anc/KDUQDemocratic/401/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.0287,
        "V1_asymm": 14.2603,
        "V1_A": 0.014807,
        "V2_0_n": 0.00340224,
        "V2_A_n": -9.71561e-06,
        "V3_0_n": -1.02181e-05,
        "V3_A_n": -4.93197e-08,
        "V2_0_p": 0.00587094,
        "V2_A_p": 4.4795e-06,
        "V3_0_p": 8.26179e-06,
        "V3_A_p": 1.43529e-09,
        "V4_0": -3.24114e-08,
        "r_0": 1.29058,
        "r_A": 0.463724,
        "a_0": 0.722098,
        "a_A": 3.45933e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.2954,
        "r_C_A": 0.86152,
        "r_C_A2": 1.27764
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.94448,
        "V1_A": 0.00435964,
        "V2_0": 0.0145768,
        "r_0": 1.21032,
        "r_A": 0.647209,
        "a_0": 0.536245
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.73378,
        "W2_0": 159.612
    },
    "KDImagVolume": {
        "W1_0_n": 25.6238,
        "W1_A_n": -0.0108138,
        "W1_0_p": 19.0523,
        "W1_A_p": 0.0567971,
        "W2_0": 145.198,
        "W2_A": -0.220718
    },
    "KDImagSurface": {
        "D1_0": 19.3681,
        "D1_asymm": 28.6922,
        "D2_0": 0.0294035,
        "D2_A": 0.00663357,
        "D2_A2": -0.136947,
        "D2_A3": 420.97,
        "D3_0": 9.73821,
        "r_0": 1.39569,
        "r_A": 0.0243887,
        "a_0_n": 0.49274,
        "a_A_n": -0.000200543,
        "a_0_p": 0.536721,
        "a_A_p": 0.000686064
    }
}

==> anc/KDUQDemocratic/402/modelErrors.json <==
{
    "ECS_p": 0.286861,
    "ECS_n": 0.20049,
    "APower_p": 0.369201,
    "APower_n": 0.25082,
    "RCS_p": 0.0213708,
    "TCS_n": 0.0237899
}

==> anc/KDUQDemocratic/402/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.1486,
        "V1_asymm": 4.84365,
        "V1_A": 0.0455823,
        "V2_0_n": 0.00590707,
        "V2_A_n": -1.1631e-05,
        "V3_0_n": 1.40879e-05,
        "V3_A_n": -6.36733e-08,
        "V2_0_p": 0.00741335,
        "V2_A_p": -7.22142e-06,
        "V3_0_p": 2.27704e-05,
        "V3_A_p": -3.04216e-08,
        "V4_0": 2.59069e-08,
        "r_0": 1.31597,
        "r_A": 0.560354,
        "a_0": 0.657781,
        "a_A": -0.000204221
    },
    "KDCoulomb": {
        "r_C_0": 1.19314,
        "r_C_A": 0.650021,
        "r_C_A2": 35.2937
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.76657,
        "V1_A": 0.00593356,
        "V2_0": 0.00991944,
        "r_0": 1.26878,
        "r_A": 0.787741,
        "a_0": 0.537898
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.36136,
        "W2_0": 156.354
    },
    "KDImagVolume": {
        "W1_0_n": 24.1382,
        "W1_A_n": -0.0118307,
        "W1_0_p": 17.8934,
        "W1_A_p": -0.0118648,
        "W2_0": 96.6599,
        "W2_A": 0.199762
    },
    "KDImagSurface": {
        "D1_0": 24.5377,
        "D1_asymm": 7.84669,
        "D2_0": 0.00379984,
        "D2_A": 0.0256381,
        "D2_A2": 11.8379,
        "D2_A3": 232.638,
        "D3_0": 20.0113,
        "r_0": 1.4259,
        "r_A": 0.0288483,
        "a_0_n": 0.507361,
        "a_A_n": -0.000493828,
        "a_0_p": 0.471258,
        "a_A_p": 0.0013709
    }
}

==> anc/KDUQDemocratic/403/modelErrors.json <==
{
    "ECS_p": 0.296887,
    "ECS_n": 0.154897,
    "APower_p": 0.342828,
    "APower_n": 0.125735,
    "RCS_p": 0.0206205,
    "TCS_n": 0.0187409
}

==> anc/KDUQDemocratic/403/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.8603,
        "V1_asymm": 19.37,
        "V1_A": 0.0126097,
        "V2_0_n": 0.00374062,
        "V2_A_n": 1.08714e-06,
        "V3_0_n": -1.74248e-05,
        "V3_A_n": 5.57879e-09,
        "V2_0_p": 0.00431576,
        "V2_A_p": 7.74437e-06,
        "V3_0_p": -1.36454e-05,
        "V3_A_p": 7.36263e-08,
        "V4_0": -7.52136e-08,
        "r_0": 1.22773,
        "r_A": 0.212486,
        "a_0": 0.691878,
        "a_A": -0.000312036
    },
    "KDCoulomb": {
        "r_C_0": 1.1329,
        "r_C_A": 0.719423,
        "r_C_A2": 40.4333
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.29443,
        "V1_A": 0.00755862,
        "V2_0": 0.00596828,
        "r_0": 1.20883,
        "r_A": 0.625293,
        "a_0": 0.579888
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.46263,
        "W2_0": 196.04
    },
    "KDImagVolume": {
        "W1_0_n": 19.5455,
        "W1_A_n": -0.00211583,
        "W1_0_p": 18.1286,
        "W1_A_p": 0.0293386,
        "W2_0": 81.9888,
        "W2_A": -0.00986337
    },
    "KDImagSurface": {
        "D1_0": 21.6863,
        "D1_asymm": 10.4002,
        "D2_0": 0.0351375,
        "D2_A": -0.00336845,
        "D2_A2": 4.95243,
        "D2_A3": 359.961,
        "D3_0": 17.8923,
        "r_0": 1.28954,
        "r_A": -0.000615919,
        "a_0_n": 0.55739,
        "a_A_n": 8.01141e-05,
        "a_0_p": 0.553616,
        "a_A_p": 0.000590086
    }
}

==> anc/KDUQDemocratic/404/modelErrors.json <==
{
    "ECS_p": 0.308877,
    "ECS_n": 0.183238,
    "APower_p": 0.35711,
    "APower_n": 0.349135,
    "RCS_p": 0.0130046,
    "TCS_n": 0.0263786
}

==> anc/KDUQDemocratic/404/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1833,
        "V1_asymm": 16.1687,
        "V1_A": 0.0247591,
        "V2_0_n": 0.0062338,
        "V2_A_n": 1.16097e-06,
        "V3_0_n": 1.35632e-05,
        "V3_A_n": 1.00587e-08,
        "V2_0_p": 0.00787943,
        "V2_A_p": -2.05486e-06,
        "V3_0_p": 2.83772e-05,
        "V3_A_p": -4.46717e-08,
        "V4_0": 1.32796e-08,
        "r_0": 1.27619,
        "r_A": 0.389816,
        "a_0": 0.678479,
        "a_A": 5.0896e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.23304,
        "r_C_A": -0.182673,
        "r_C_A2": 4.37198
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.66328,
        "V1_A": 0.00634443,
        "V2_0": 0.00640901,
        "r_0": 1.28214,
        "r_A": 1.17819,
        "a_0": 0.577265
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.26197,
        "W2_0": 238.379
    },
    "KDImagVolume": {
        "W1_0_n": 25.1042,
        "W1_A_n": -0.0109275,
        "W1_0_p": 26.9016,
        "W1_A_p": 0.00593421,
        "W2_0": 124.412,
        "W2_A": -0.0481767
    },
    "KDImagSurface": {
        "D1_0": 21.8308,
        "D1_asymm": 15.4142,
        "D2_0": 0.0543844,
        "D2_A": -0.0221494,
        "D2_A2": -6.74424,
        "D2_A3": -112.715,
        "D3_0": 15.6276,
        "r_0": 1.34739,
        "r_A": 0.0200362,
        "a_0_n": 0.526854,
        "a_A_n": -0.00023458,
        "a_0_p": 0.559308,
        "a_A_p": 0.000646688
    }
}

==> anc/KDUQDemocratic/405/modelErrors.json <==
{
    "ECS_p": 0.359955,
    "ECS_n": 0.236525,
    "APower_p": 0.295039,
    "APower_n": 0.155557,
    "RCS_p": 0.00312801,
    "TCS_n": 0.028017
}

==> anc/KDUQDemocratic/405/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.9296,
        "V1_asymm": 11.4173,
        "V1_A": 0.0136516,
        "V2_0_n": 0.00640245,
        "V2_A_n": 4.78233e-07,
        "V3_0_n": 1.04487e-05,
        "V3_A_n": 1.86351e-08,
        "V2_0_p": 0.0074614,
        "V2_A_p": 2.44527e-06,
        "V3_0_p": 1.13594e-05,
        "V3_A_p": 2.38456e-08,
        "V4_0": -1.24262e-08,
        "r_0": 1.25019,
        "r_A": 0.173666,
        "a_0": 0.722215,
        "a_A": 0.000267287
    },
    "KDCoulomb": {
        "r_C_0": 1.43779,
        "r_C_A": 0.474974,
        "r_C_A2": 16.2542
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.19676,
        "V1_A": 0.013945,
        "V2_0": 0.00214607,
        "r_0": 1.19103,
        "r_A": 0.511499,
        "a_0": 0.556964
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.39383,
        "W2_0": 237.702
    },
    "KDImagVolume": {
        "W1_0_n": 15.721,
        "W1_A_n": 0.00142259,
        "W1_0_p": 17.6502,
        "W1_A_p": 0.00427959,
        "W2_0": 87.5246,
        "W2_A": -0.108409
    },
    "KDImagSurface": {
        "D1_0": 24.4729,
        "D1_asymm": 11.1576,
        "D2_0": 0.0387219,
        "D2_A": -0.00632019,
        "D2_A2": 1.13556,
        "D2_A3": 322.167,
        "D3_0": 15.4613,
        "r_0": 1.20995,
        "r_A": -0.00387545,
        "a_0_n": 0.569271,
        "a_A_n": 0.000552372,
        "a_0_p": 0.501436,
        "a_A_p": 0.00186982
    }
}

==> anc/KDUQDemocratic/406/modelErrors.json <==
{
    "ECS_p": 0.251674,
    "ECS_n": 0.185897,
    "APower_p": 0.488274,
    "APower_n": 0.167777,
    "RCS_p": 0.00906025,
    "TCS_n": 0.0230294
}

==> anc/KDUQDemocratic/406/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.9466,
        "V1_asymm": 14.8651,
        "V1_A": 0.0240668,
        "V2_0_n": 0.00473344,
        "V2_A_n": 7.24776e-06,
        "V3_0_n": -9.49372e-06,
        "V3_A_n": 3.889e-08,
        "V2_0_p": 0.00478518,
        "V2_A_p": 2.00696e-06,
        "V3_0_p": -8.86389e-06,
        "V3_A_p": 1.59067e-09,
        "V4_0": -5.64138e-08,
        "r_0": 1.26212,
        "r_A": 0.284306,
        "a_0": 0.693172,
        "a_A": 2.11396e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.31152,
        "r_C_A": 0.50995,
        "r_C_A2": 8.38008
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.87123,
        "V1_A": -0.0129238,
        "V2_0": 0.00214048,
        "r_0": 1.1407,
        "r_A": 0.358629,
        "a_0": 0.607717
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.37322,
        "W2_0": 201.585
    },
    "KDImagVolume": {
        "W1_0_n": 17.4092,
        "W1_A_n": 0.033306,
        "W1_0_p": 19.5918,
        "W1_A_p": 0.0078102,
        "W2_0": 84.4525,
        "W2_A": 0.144772
    },
    "KDImagSurface": {
        "D1_0": 16.9217,
        "D1_asymm": 8.77693,
        "D2_0": 0.0234479,
        "D2_A": 0.00657552,
        "D2_A2": 22.7287,
        "D2_A3": -104.022,
        "D3_0": 14.6215,
        "r_0": 1.24883,
        "r_A": -0.000508253,
        "a_0_n": 0.556239,
        "a_A_n": 0.000161884,
        "a_0_p": 0.492104,
        "a_A_p": 0.00197409
    }
}

==> anc/KDUQDemocratic/407/modelErrors.json <==
{
    "ECS_p": 0.313485,
    "ECS_n": 0.184204,
    "APower_p": 0.318798,
    "APower_n": 0.179187,
    "RCS_p": 0.0152111,
    "TCS_n": 0.0229157
}

==> anc/KDUQDemocratic/407/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.4041,
        "V1_asymm": 11.7568,
        "V1_A": 0.0193187,
        "V2_0_n": 0.0054341,
        "V2_A_n": 8.55219e-07,
        "V3_0_n": 5.45138e-06,
        "V3_A_n": -8.98868e-11,
        "V2_0_p": 0.00499819,
        "V2_A_p": 1.25983e-05,
        "V3_0_p": 1.14761e-05,
        "V3_A_p": 5.22247e-08,
        "V4_0": 9.77241e-10,
        "r_0": 1.26957,
        "r_A": 0.288041,
        "a_0": 0.672992,
        "a_A": -1.57747e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.24517,
        "r_C_A": 0.0594383,
        "r_C_A2": 13.1458
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.45938,
        "V1_A": 0.0192119,
        "V2_0": 0.0141888,
        "r_0": 1.18942,
        "r_A": 0.760403,
        "a_0": 0.607251
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.64051,
        "W2_0": 209.05
    },
    "KDImagVolume": {
        "W1_0_n": 22.8774,
        "W1_A_n": 0.0462308,
        "W1_0_p": 16.2262,
        "W1_A_p": 0.106785,
        "W2_0": 103.202,
        "W2_A": 0.374167
    },
    "KDImagSurface": {
        "D1_0": 21.6097,
        "D1_asymm": 27.1446,
        "D2_0": 0.0306685,
        "D2_A": -0.00125355,
        "D2_A2": -7.21724,
        "D2_A3": 104.549,
        "D3_0": 15.2823,
        "r_0": 1.33953,
        "r_A": 0.0222176,
        "a_0_n": 0.57571,
        "a_A_n": -0.000311184,
        "a_0_p": 0.480749,
        "a_A_p": 0.00260763
    }
}

==> anc/KDUQDemocratic/408/modelErrors.json <==
{
    "ECS_p": 0.220474,
    "ECS_n": 0.229949,
    "APower_p": 0.419616,
    "APower_n": 0.332681,
    "RCS_p": 0.00841603,
    "TCS_n": 0.0266447
}

==> anc/KDUQDemocratic/408/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.073,
        "V1_asymm": 17.6522,
        "V1_A": 0.0280449,
        "V2_0_n": 0.00497563,
        "V2_A_n": -6.58451e-06,
        "V3_0_n": 3.02344e-06,
        "V3_A_n": -2.71268e-08,
        "V2_0_p": 0.00592022,
        "V2_A_p": 1.09333e-05,
        "V3_0_p": 6.78849e-06,
        "V3_A_p": 3.80188e-08,
        "V4_0": -1.71246e-08,
        "r_0": 1.3181,
        "r_A": 0.610865,
        "a_0": 0.708364,
        "a_A": 0.000224534
    },
    "KDCoulomb": {
        "r_C_0": 1.17948,
        "r_C_A": -0.0510357,
        "r_C_A2": 2.68751
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.41909,
        "V1_A": 0.0173571,
        "V2_0": 0.00160516,
        "r_0": 1.10635,
        "r_A": 0.472556,
        "a_0": 0.634981
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.04732,
        "W2_0": 59.8188
    },
    "KDImagVolume": {
        "W1_0_n": 18.2983,
        "W1_A_n": -0.0397607,
        "W1_0_p": 20.6269,
        "W1_A_p": 0.0281751,
        "W2_0": 85.3812,
        "W2_A": 0.032832
    },
    "KDImagSurface": {
        "D1_0": 24.6187,
        "D1_asymm": 45.3519,
        "D2_0": 0.0513981,
        "D2_A": -0.0158452,
        "D2_A2": 21.4752,
        "D2_A3": 370.576,
        "D3_0": 17.1132,
        "r_0": 1.40289,
        "r_A": 0.0321318,
        "a_0_n": 0.578698,
        "a_A_n": -0.000924236,
        "a_0_p": 0.508207,
        "a_A_p": 0.00128506
    }
}

==> anc/KDUQDemocratic/409/modelErrors.json <==
{
    "ECS_p": 0.278712,
    "ECS_n": 0.242859,
    "APower_p": 0.500743,
    "APower_n": 0.132257,
    "RCS_p": 0.0130499,
    "TCS_n": 0.0218673
}

==> anc/KDUQDemocratic/409/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6591,
        "V1_asymm": 8.33678,
        "V1_A": 0.0377637,
        "V2_0_n": 0.00706837,
        "V2_A_n": -3.73067e-07,
        "V3_0_n": 2.06253e-05,
        "V3_A_n": -6.66171e-09,
        "V2_0_p": 0.0078278,
        "V2_A_p": -2.93218e-06,
        "V3_0_p": 2.63511e-05,
        "V3_A_p": -3.69464e-08,
        "V4_0": 2.35901e-08,
        "r_0": 1.28137,
        "r_A": 0.370083,
        "a_0": 0.67965,
        "a_A": -9.84018e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.20426,
        "r_C_A": 0.697058,
        "r_C_A2": 2.78425
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.47824,
        "V1_A": -0.0101209,
        "V2_0": 0.00706556,
        "r_0": 1.20951,
        "r_A": 0.819382,
        "a_0": 0.574369
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.03897,
        "W2_0": 225.503
    },
    "KDImagVolume": {
        "W1_0_n": 23.5238,
        "W1_A_n": -0.02632,
        "W1_0_p": 19.4655,
        "W1_A_p": 0.0579474,
        "W2_0": 138.983,
        "W2_A": -0.143974
    },
    "KDImagSurface": {
        "D1_0": 20.57,
        "D1_asymm": -2.82974,
        "D2_0": 0.0416346,
        "D2_A": -0.0142923,
        "D2_A2": 0.458176,
        "D2_A3": 285.465,
        "D3_0": 15.7307,
        "r_0": 1.32959,
        "r_A": 0.0102415,
        "a_0_n": 0.566739,
        "a_A_n": 0.000414944,
        "a_0_p": 0.481192,
        "a_A_p": 0.0014132
    }
}

==> anc/KDUQDemocratic/41/modelErrors.json <==
{
    "ECS_p": 0.320534,
    "ECS_n": 0.224683,
    "APower_p": 0.31118,
    "APower_n": 0.326075,
    "RCS_p": 0.00905919,
    "TCS_n": 0.0245384
}

==> anc/KDUQDemocratic/41/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.8253,
        "V1_asymm": 20.3889,
        "V1_A": 0.0105272,
        "V2_0_n": 0.00643421,
        "V2_A_n": 8.99764e-07,
        "V3_0_n": 1.45435e-05,
        "V3_A_n": 1.28212e-08,
        "V2_0_p": 0.00700528,
        "V2_A_p": 6.59872e-06,
        "V3_0_p": 1.83228e-05,
        "V3_A_p": 3.73648e-08,
        "V4_0": 1.29503e-08,
        "r_0": 1.27763,
        "r_A": 0.321426,
        "a_0": 0.673949,
        "a_A": 0.000191022
    },
    "KDCoulomb": {
        "r_C_0": 1.18592,
        "r_C_A": -0.692539,
        "r_C_A2": 7.57172
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.42225,
        "V1_A": 0.00233259,
        "V2_0": 0.0060193,
        "r_0": 1.24487,
        "r_A": 0.966044,
        "a_0": 0.603766
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.73491,
        "W2_0": 153.51
    },
    "KDImagVolume": {
        "W1_0_n": 24.2433,
        "W1_A_n": -0.006916,
        "W1_0_p": 19.7237,
        "W1_A_p": 0.0225591,
        "W2_0": 137.809,
        "W2_A": -0.241984
    },
    "KDImagSurface": {
        "D1_0": 13.0574,
        "D1_asymm": 4.8458,
        "D2_0": 0.0213882,
        "D2_A": -0.00173409,
        "D2_A2": 11.576,
        "D2_A3": 308.152,
        "D3_0": 12.889,
        "r_0": 1.42934,
        "r_A": 0.0322307,
        "a_0_n": 0.539723,
        "a_A_n": -0.000103444,
        "a_0_p": 0.533079,
        "a_A_p": 0.000880698
    }
}

==> anc/KDUQDemocratic/410/modelErrors.json <==
{
    "ECS_p": 0.252111,
    "ECS_n": 0.197828,
    "APower_p": 0.366112,
    "APower_n": 0.21117,
    "RCS_p": 0.00595851,
    "TCS_n": 0.0285435
}

==> anc/KDUQDemocratic/410/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.945,
        "V1_asymm": 8.73351,
        "V1_A": 0.0379551,
        "V2_0_n": 0.0069029,
        "V2_A_n": 8.20789e-06,
        "V3_0_n": 1.6588e-05,
        "V3_A_n": 6.13866e-08,
        "V2_0_p": 0.00733655,
        "V2_A_p": 2.08549e-06,
        "V3_0_p": 2.3933e-05,
        "V3_A_p": -1.99715e-08,
        "V4_0": -7.38482e-10,
        "r_0": 1.28774,
        "r_A": 0.439017,
        "a_0": 0.709704,
        "a_A": -5.04827e-05
    },
    "KDCoulomb": {
        "r_C_0": 0.918086,
        "r_C_A": 0.496225,
        "r_C_A2": 42.2851
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.34194,
        "V1_A": -0.000236563,
        "V2_0": 0.00519072,
        "r_0": 1.27328,
        "r_A": 0.930869,
        "a_0": 0.575079
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.14255,
        "W2_0": 247.883
    },
    "KDImagVolume": {
        "W1_0_n": 18.8682,
        "W1_A_n": 0.0122098,
        "W1_0_p": 15.4569,
        "W1_A_p": 0.0272919,
        "W2_0": 92.4791,
        "W2_A": 0.0698405
    },
    "KDImagSurface": {
        "D1_0": 22.7652,
        "D1_asymm": 14.7327,
        "D2_0": 0.106268,
        "D2_A": -0.0763938,
        "D2_A2": 10.8872,
        "D2_A3": 410.251,
        "D3_0": 17.357,
        "r_0": 1.48265,
        "r_A": 0.0398702,
        "a_0_n": 0.480224,
        "a_A_n": -0.000658818,
        "a_0_p": 0.433635,
        "a_A_p": 0.00131571
    }
}

==> anc/KDUQDemocratic/411/modelErrors.json <==
{
    "ECS_p": 0.337005,
    "ECS_n": 0.207197,
    "APower_p": 0.378493,
    "APower_n": 0.366799,
    "RCS_p": 0.0179662,
    "TCS_n": 0.0222663
}

==> anc/KDUQDemocratic/411/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.452,
        "V1_asymm": 9.44767,
        "V1_A": 0.0223498,
        "V2_0_n": 0.00531964,
        "V2_A_n": -2.09892e-06,
        "V3_0_n": 1.07195e-06,
        "V3_A_n": -4.38001e-09,
        "V2_0_p": 0.00508956,
        "V2_A_p": -5.19256e-06,
        "V3_0_p": 2.85452e-08,
        "V3_A_p": -3.02992e-08,
        "V4_0": -2.73585e-08,
        "r_0": 1.2564,
        "r_A": 0.314122,
        "a_0": 0.666258,
        "a_A": -0.000189625
    },
    "KDCoulomb": {
        "r_C_0": 1.02607,
        "r_C_A": 0.684195,
        "r_C_A2": 9.16751
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.78198,
        "V1_A": 0.00837981,
        "V2_0": 0.00546163,
        "r_0": 1.24716,
        "r_A": 0.701702,
        "a_0": 0.593214
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.84436,
        "W2_0": 116.796
    },
    "KDImagVolume": {
        "W1_0_n": 20.276,
        "W1_A_n": 0.00309748,
        "W1_0_p": 10.9946,
        "W1_A_p": 0.0824655,
        "W2_0": 80.8823,
        "W2_A": 0.245549
    },
    "KDImagSurface": {
        "D1_0": 15.5961,
        "D1_asymm": 15.9713,
        "D2_0": -0.031628,
        "D2_A": 0.0533222,
        "D2_A2": 3.74879,
        "D2_A3": 325.514,
        "D3_0": 13.5007,
        "r_0": 1.35093,
        "r_A": 0.021063,
        "a_0_n": 0.559529,
        "a_A_n": -0.000422873,
        "a_0_p": 0.47155,
        "a_A_p": 0.00167446
    }
}

==> anc/KDUQDemocratic/412/modelErrors.json <==
{
    "ECS_p": 0.284509,
    "ECS_n": 0.157191,
    "APower_p": 0.430963,
    "APower_n": 0.21102,
    "RCS_p": 0.0193162,
    "TCS_n": 0.0155274
}

==> anc/KDUQDemocratic/412/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0172,
        "V1_asymm": 11.5838,
        "V1_A": 0.0229436,
        "V2_0_n": 0.00644521,
        "V2_A_n": 6.54098e-06,
        "V3_0_n": 6.4337e-06,
        "V3_A_n": 2.04748e-08,
        "V2_0_p": 0.00672868,
        "V2_A_p": -1.00638e-05,
        "V3_0_p": 7.16076e-06,
        "V3_A_p": -3.72579e-08,
        "V4_0": -2.42349e-08,
        "r_0": 1.27433,
        "r_A": 0.3028,
        "a_0": 0.717304,
        "a_A": 0.000246434
    },
    "KDCoulomb": {
        "r_C_0": 1.07676,
        "r_C_A": 0.141356,
        "r_C_A2": 33.0536
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.00843,
        "V1_A": -0.00508188,
        "V2_0": 0.00475917,
        "r_0": 1.19321,
        "r_A": 0.621725,
        "a_0": 0.563557
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.95463,
        "W2_0": 295.97
    },
    "KDImagVolume": {
        "W1_0_n": 18.0907,
        "W1_A_n": -0.0151145,
        "W1_0_p": 13.7842,
        "W1_A_p": 0.0439372,
        "W2_0": 77.8181,
        "W2_A": 0.0206331
    },
    "KDImagSurface": {
        "D1_0": 17.3529,
        "D1_asymm": 14.6451,
        "D2_0": 0.03034,
        "D2_A": -0.00139114,
        "D2_A2": 5.62219,
        "D2_A3": 295.231,
        "D3_0": 11.5612,
        "r_0": 1.41304,
        "r_A": 0.0321264,
        "a_0_n": 0.477836,
        "a_A_n": -0.000531782,
        "a_0_p": 0.45705,
        "a_A_p": 0.00133791
    }
}

==> anc/KDUQDemocratic/413/modelErrors.json <==
{
    "ECS_p": 0.274748,
    "ECS_n": 0.186561,
    "APower_p": 0.434516,
    "APower_n": 0.2652,
    "RCS_p": 0.00185066,
    "TCS_n": 0.0245148
}

==> anc/KDUQDemocratic/413/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5487,
        "V1_asymm": 11.1638,
        "V1_A": 0.0323115,
        "V2_0_n": 0.00696564,
        "V2_A_n": 1.35981e-06,
        "V3_0_n": 2.02474e-05,
        "V3_A_n": 1.45918e-08,
        "V2_0_p": 0.00479955,
        "V2_A_p": 1.69522e-05,
        "V3_0_p": 9.20928e-06,
        "V3_A_p": 7.06323e-08,
        "V4_0": 2.31665e-08,
        "r_0": 1.31676,
        "r_A": 0.561131,
        "a_0": 0.672665,
        "a_A": 2.05067e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.03998,
        "r_C_A": 0.359996,
        "r_C_A2": 21.9722
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.95716,
        "V1_A": 0.0127624,
        "V2_0": 0.00149041,
        "r_0": 1.28297,
        "r_A": 1.20722,
        "a_0": 0.716822
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.75292,
        "W2_0": 122.102
    },
    "KDImagVolume": {
        "W1_0_n": 20.1364,
        "W1_A_n": 0.00883402,
        "W1_0_p": 15.7521,
        "W1_A_p": 0.0828759,
        "W2_0": 80.565,
        "W2_A": 0.354205
    },
    "KDImagSurface": {
        "D1_0": 19.9468,
        "D1_asymm": 11.0947,
        "D2_0": 0.041576,
        "D2_A": -0.0157278,
        "D2_A2": 2.1478,
        "D2_A3": 386.525,
        "D3_0": 18.4077,
        "r_0": 1.34095,
        "r_A": 0.0225647,
        "a_0_n": 0.612023,
        "a_A_n": -0.000146379,
        "a_0_p": 0.415729,
        "a_A_p": 0.00282334
    }
}

==> anc/KDUQDemocratic/414/modelErrors.json <==
{
    "ECS_p": 0.245309,
    "ECS_n": 0.203937,
    "APower_p": 0.364909,
    "APower_n": 0.172344,
    "RCS_p": 0.0142426,
    "TCS_n": 0.0297983
}

==> anc/KDUQDemocratic/414/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.0522,
        "V1_asymm": 16.8314,
        "V1_A": 0.0408779,
        "V2_0_n": 0.00657582,
        "V2_A_n": 4.5496e-06,
        "V3_0_n": 1.1501e-05,
        "V3_A_n": 1.5335e-08,
        "V2_0_p": 0.00671863,
        "V2_A_p": 3.44883e-06,
        "V3_0_p": 1.38876e-05,
        "V3_A_p": 3.03418e-08,
        "V4_0": 5.29371e-09,
        "r_0": 1.2703,
        "r_A": 0.473035,
        "a_0": 0.701873,
        "a_A": -0.000284443
    },
    "KDCoulomb": {
        "r_C_0": 1.14191,
        "r_C_A": 0.250889,
        "r_C_A2": 11.33
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.89148,
        "V1_A": 0.00481763,
        "V2_0": 0.00160984,
        "r_0": 1.2562,
        "r_A": 1.08574,
        "a_0": 0.734566
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.60391,
        "W2_0": 255.038
    },
    "KDImagVolume": {
        "W1_0_n": 31.2706,
        "W1_A_n": -0.0199087,
        "W1_0_p": 18.0873,
        "W1_A_p": 0.138637,
        "W2_0": 137.138,
        "W2_A": 0.312895
    },
    "KDImagSurface": {
        "D1_0": 15.4474,
        "D1_asymm": 2.89458,
        "D2_0": 0.0613857,
        "D2_A": -0.0406114,
        "D2_A2": -6.46296,
        "D2_A3": -47.8008,
        "D3_0": 16.1488,
        "r_0": 1.34143,
        "r_A": 0.0125742,
        "a_0_n": 0.535041,
        "a_A_n": -0.000791508,
        "a_0_p": 0.522681,
        "a_A_p": 0.0014719
    }
}

==> anc/KDUQDemocratic/415/modelErrors.json <==
{
    "ECS_p": 0.341251,
    "ECS_n": 0.19244,
    "APower_p": 0.320002,
    "APower_n": 0.189161,
    "RCS_p": 0.0155241,
    "TCS_n": 0.0270497
}

==> anc/KDUQDemocratic/415/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9533,
        "V1_asymm": 15.8056,
        "V1_A": 0.0148872,
        "V2_0_n": 0.00705745,
        "V2_A_n": 2.3361e-06,
        "V3_0_n": 1.82126e-05,
        "V3_A_n": 1.99918e-08,
        "V2_0_p": 0.00591637,
        "V2_A_p": 1.18393e-05,
        "V3_0_p": 1.15653e-05,
        "V3_A_p": 6.62523e-08,
        "V4_0": 1.66436e-08,
        "r_0": 1.2648,
        "r_A": 0.264417,
        "a_0": 0.689454,
        "a_A": 8.78124e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.1324,
        "r_C_A": 1.55772,
        "r_C_A2": 25.633
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.23263,
        "V1_A": 0.0158576,
        "V2_0": 0.00358384,
        "r_0": 1.16333,
        "r_A": 0.409228,
        "a_0": 0.576502
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.39656,
        "W2_0": 329.064
    },
    "KDImagVolume": {
        "W1_0_n": 20.2043,
        "W1_A_n": 0.0530141,
        "W1_0_p": 14.137,
        "W1_A_p": 0.0984648,
        "W2_0": 125.66,
        "W2_A": 0.278885
    },
    "KDImagSurface": {
        "D1_0": 20.7082,
        "D1_asymm": 23.2803,
        "D2_0": 0.0579142,
        "D2_A": -0.0331099,
        "D2_A2": 0.914254,
        "D2_A3": 382.117,
        "D3_0": 15.9794,
        "r_0": 1.27943,
        "r_A": 0.00898954,
        "a_0_n": 0.546769,
        "a_A_n": -0.000521167,
        "a_0_p": 0.511695,
        "a_A_p": 0.00110994
    }
}

==> anc/KDUQDemocratic/42/modelErrors.json <==
{
    "ECS_p": 0.263334,
    "ECS_n": 0.184614,
    "APower_p": 0.40977,
    "APower_n": 0.172297,
    "RCS_p": 0.0199889,
    "TCS_n": 0.0283456
}

==> anc/KDUQDemocratic/42/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2944,
        "V1_asymm": 14.4783,
        "V1_A": 0.0232203,
        "V2_0_n": 0.00673866,
        "V2_A_n": 4.87348e-06,
        "V3_0_n": 1.3824e-05,
        "V3_A_n": 2.31062e-08,
        "V2_0_p": 0.00699362,
        "V2_A_p": -2.33627e-06,
        "V3_0_p": 1.5497e-05,
        "V3_A_p": -1.38169e-08,
        "V4_0": -5.73796e-09,
        "r_0": 1.20476,
        "r_A": 0.105723,
        "a_0": 0.686688,
        "a_A": -0.000284334
    },
    "KDCoulomb": {
        "r_C_0": 1.19775,
        "r_C_A": 0.872366,
        "r_C_A2": 17.2407
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.51847,
        "V1_A": -0.00996342,
        "V2_0": 0.00959132,
        "r_0": 1.04281,
        "r_A": -0.116596,
        "a_0": 0.576828
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.98046,
        "W2_0": 180.797
    },
    "KDImagVolume": {
        "W1_0_n": 14.2874,
        "W1_A_n": 0.0551691,
        "W1_0_p": 13.4419,
        "W1_A_p": 0.108814,
        "W2_0": 88.1106,
        "W2_A": 0.211279
    },
    "KDImagSurface": {
        "D1_0": 15.3535,
        "D1_asymm": 16.3351,
        "D2_0": 0.0229357,
        "D2_A": -0.00971127,
        "D2_A2": -2.88845,
        "D2_A3": 394.999,
        "D3_0": 11.251,
        "r_0": 1.22813,
        "r_A": -0.008271,
        "a_0_n": 0.528215,
        "a_A_n": -0.000349945,
        "a_0_p": 0.545703,
        "a_A_p": 0.000347393
    }
}

==> anc/KDUQDemocratic/43/modelErrors.json <==
{
    "ECS_p": 0.206045,
    "ECS_n": 0.188381,
    "APower_p": 0.503628,
    "APower_n": 0.218632,
    "RCS_p": 0.00296293,
    "TCS_n": 0.023581
}

==> anc/KDUQDemocratic/43/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.9025,
        "V1_asymm": 20.0263,
        "V1_A": 0.0425956,
        "V2_0_n": 0.00695845,
        "V2_A_n": 5.51123e-06,
        "V3_0_n": 1.27195e-05,
        "V3_A_n": 1.65533e-08,
        "V2_0_p": 0.00691708,
        "V2_A_p": 1.31173e-06,
        "V3_0_p": 1.4153e-05,
        "V3_A_p": 6.45233e-09,
        "V4_0": -9.12143e-09,
        "r_0": 1.23913,
        "r_A": 0.39149,
        "a_0": 0.717217,
        "a_A": -0.000100267
    },
    "KDCoulomb": {
        "r_C_0": 1.31584,
        "r_C_A": 0.817508,
        "r_C_A2": 15.6154
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.08611,
        "V1_A": -0.0113763,
        "V2_0": 0.00322217,
        "r_0": 1.26601,
        "r_A": 1.04425,
        "a_0": 0.624427
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.15319,
        "W2_0": 321.955
    },
    "KDImagVolume": {
        "W1_0_n": 21.276,
        "W1_A_n": -0.0159215,
        "W1_0_p": 19.5198,
        "W1_A_p": -0.0178529,
        "W2_0": 94.6446,
        "W2_A": 0.12202
    },
    "KDImagSurface": {
        "D1_0": 13.78,
        "D1_asymm": 17.8866,
        "D2_0": 0.0205185,
        "D2_A": -0.00272568,
        "D2_A2": 11.5177,
        "D2_A3": 184.14,
        "D3_0": 11.4497,
        "r_0": 1.30999,
        "r_A": 0.00978935,
        "a_0_n": 0.511872,
        "a_A_n": -0.000859722,
        "a_0_p": 0.471752,
        "a_A_p": 0.00142052
    }
}

==> anc/KDUQDemocratic/44/modelErrors.json <==
{
    "ECS_p": 0.243641,
    "ECS_n": 0.192004,
    "APower_p": 0.260631,
    "APower_n": 0.157819,
    "RCS_p": 0.0254795,
    "TCS_n": 0.0347736
}

==> anc/KDUQDemocratic/44/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.7983,
        "V1_asymm": 15.4283,
        "V1_A": 0.0451012,
        "V2_0_n": 0.00705687,
        "V2_A_n": 8.30391e-06,
        "V3_0_n": 1.75629e-05,
        "V3_A_n": 3.14314e-08,
        "V2_0_p": 0.00769035,
        "V2_A_p": 4.11069e-06,
        "V3_0_p": 2.40529e-05,
        "V3_A_p": -1.51375e-08,
        "V4_0": 2.09402e-08,
        "r_0": 1.30724,
        "r_A": 0.516382,
        "a_0": 0.65472,
        "a_A": -0.000338157
    },
    "KDCoulomb": {
        "r_C_0": 1.18285,
        "r_C_A": 1.26272,
        "r_C_A2": 16.664
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.14301,
        "V1_A": 0.0032563,
        "V2_0": 0.00150696,
        "r_0": 1.19775,
        "r_A": 0.824267,
        "a_0": 0.618141
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.64527,
        "W2_0": 344.617
    },
    "KDImagVolume": {
        "W1_0_n": 20.2435,
        "W1_A_n": -0.0248906,
        "W1_0_p": 12.4022,
        "W1_A_p": 0.104095,
        "W2_0": 68.8059,
        "W2_A": 0.146327
    },
    "KDImagSurface": {
        "D1_0": 21.8456,
        "D1_asymm": 5.83686,
        "D2_0": 0.0360075,
        "D2_A": -0.00371684,
        "D2_A2": -4.39323,
        "D2_A3": 126.112,
        "D3_0": 15.6004,
        "r_0": 1.34975,
        "r_A": 0.0104886,
        "a_0_n": 0.542955,
        "a_A_n": 0.00027808,
        "a_0_p": 0.549553,
        "a_A_p": 0.000325175
    }
}

==> anc/KDUQDemocratic/45/modelErrors.json <==
{
    "ECS_p": 0.308474,
    "ECS_n": 0.142252,
    "APower_p": 0.400328,
    "APower_n": 0.314227,
    "RCS_p": 0.00207736,
    "TCS_n": 0.0284788
}

==> anc/KDUQDemocratic/45/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0089,
        "V1_asymm": 19.4152,
        "V1_A": 0.0220852,
        "V2_0_n": 0.00621555,
        "V2_A_n": 7.96653e-06,
        "V3_0_n": 5.97198e-06,
        "V3_A_n": 4.91938e-08,
        "V2_0_p": 0.0067744,
        "V2_A_p": 6.99949e-06,
        "V3_0_p": 1.29441e-05,
        "V3_A_p": 7.99945e-09,
        "V4_0": -2.33375e-08,
        "r_0": 1.29342,
        "r_A": 0.408061,
        "a_0": 0.684524,
        "a_A": 0.000125387
    },
    "KDCoulomb": {
        "r_C_0": 1.26682,
        "r_C_A": 1.56516,
        "r_C_A2": -5.26582
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.45983,
        "V1_A": 0.0087792,
        "V2_0": 0.00411472,
        "r_0": 1.31371,
        "r_A": 1.16604,
        "a_0": 0.610496
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.32398,
        "W2_0": 197.103
    },
    "KDImagVolume": {
        "W1_0_n": 19.5147,
        "W1_A_n": 0.00950182,
        "W1_0_p": 20.5074,
        "W1_A_p": 0.00188726,
        "W2_0": 98.0748,
        "W2_A": -0.0524418
    },
    "KDImagSurface": {
        "D1_0": 12.4267,
        "D1_asymm": 10.0742,
        "D2_0": 0.0201941,
        "D2_A": 0.0074006,
        "D2_A2": 12.2466,
        "D2_A3": -137.34,
        "D3_0": 11.208,
        "r_0": 1.28998,
        "r_A": 0.00358951,
        "a_0_n": 0.607882,
        "a_A_n": 0.000171487,
        "a_0_p": 0.522839,
        "a_A_p": 0.000753287
    }
}

==> anc/KDUQDemocratic/46/modelErrors.json <==
{
    "ECS_p": 0.259329,
    "ECS_n": 0.167616,
    "APower_p": 0.405282,
    "APower_n": 0.298613,
    "RCS_p": 0.0190286,
    "TCS_n": 0.0190288
}

==> anc/KDUQDemocratic/46/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5081,
        "V1_asymm": 10.1398,
        "V1_A": 0.0203691,
        "V2_0_n": 0.00765215,
        "V2_A_n": -8.63572e-07,
        "V3_0_n": 2.87176e-05,
        "V3_A_n": -5.64998e-09,
        "V2_0_p": 0.00602478,
        "V2_A_p": 1.14326e-05,
        "V3_0_p": 2.39078e-05,
        "V3_A_p": 6.03997e-08,
        "V4_0": 5.25901e-08,
        "r_0": 1.26689,
        "r_A": 0.361238,
        "a_0": 0.711516,
        "a_A": 0.000401163
    },
    "KDCoulomb": {
        "r_C_0": 1.08581,
        "r_C_A": 0.58317,
        "r_C_A2": 29.1704
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.85099,
        "V1_A": 0.00931351,
        "V2_0": 0.00877305,
        "r_0": 1.27921,
        "r_A": 1.01466,
        "a_0": 0.601945
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.09832,
        "W2_0": -247.106
    },
    "KDImagVolume": {
        "W1_0_n": 22.1272,
        "W1_A_n": 0.0908707,
        "W1_0_p": 15.9012,
        "W1_A_p": 0.159463,
        "W2_0": 137.22,
        "W2_A": 0.537097
    },
    "KDImagSurface": {
        "D1_0": 12.4482,
        "D1_asymm": 8.40242,
        "D2_0": 0.0393808,
        "D2_A": -0.0237249,
        "D2_A2": 3.36405,
        "D2_A3": 339.227,
        "D3_0": 12.1495,
        "r_0": 1.28706,
        "r_A": 0.00927791,
        "a_0_n": 0.602756,
        "a_A_n": 6.36964e-05,
        "a_0_p": 0.511846,
        "a_A_p": 0.00207069
    }
}

==> anc/KDUQDemocratic/47/modelErrors.json <==
{
    "ECS_p": 0.308489,
    "ECS_n": 0.184682,
    "APower_p": 0.422634,
    "APower_n": 0.284716,
    "RCS_p": 0.0136011,
    "TCS_n": 0.0194971
}

==> anc/KDUQDemocratic/47/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0762,
        "V1_asymm": 12.2993,
        "V1_A": 0.0449051,
        "V2_0_n": 0.00697185,
        "V2_A_n": 8.65303e-06,
        "V3_0_n": 1.70534e-05,
        "V3_A_n": 4.74918e-08,
        "V2_0_p": 0.0072858,
        "V2_A_p": -6.67271e-06,
        "V3_0_p": 2.00558e-05,
        "V3_A_p": -4.41974e-08,
        "V4_0": 3.83677e-09,
        "r_0": 1.27529,
        "r_A": 0.37818,
        "a_0": 0.685341,
        "a_A": 4.63343e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.25685,
        "r_C_A": -0.0962579,
        "r_C_A2": 8.29284
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.6042,
        "V1_A": -0.0238138,
        "V2_0": 0.00549927,
        "r_0": 1.19921,
        "r_A": 0.849866,
        "a_0": 0.654069
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.05159,
        "W2_0": 233.739
    },
    "KDImagVolume": {
        "W1_0_n": 20.4364,
        "W1_A_n": 0.0229432,
        "W1_0_p": 24.0799,
        "W1_A_p": 0.00567112,
        "W2_0": 132.327,
        "W2_A": 0.0836992
    },
    "KDImagSurface": {
        "D1_0": 12.5033,
        "D1_asymm": 10.5723,
        "D2_0": -0.00535877,
        "D2_A": 0.0212219,
        "D2_A2": 15.5868,
        "D2_A3": 343.459,
        "D3_0": 11.8829,
        "r_0": 1.28634,
        "r_A": 0.00870614,
        "a_0_n": 0.57815,
        "a_A_n": -0.000323832,
        "a_0_p": 0.495309,
        "a_A_p": 0.00176831
    }
}

==> anc/KDUQDemocratic/48/modelErrors.json <==
{
    "ECS_p": 0.414009,
    "ECS_n": 0.175222,
    "APower_p": 0.322217,
    "APower_n": 0.242778,
    "RCS_p": 0.0106345,
    "TCS_n": 0.0205895
}

==> anc/KDUQDemocratic/48/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0649,
        "V1_asymm": 8.01979,
        "V1_A": 0.0355417,
        "V2_0_n": 0.00786195,
        "V2_A_n": 2.9382e-06,
        "V3_0_n": 2.45426e-05,
        "V3_A_n": 1.40647e-08,
        "V2_0_p": 0.00708394,
        "V2_A_p": 6.30426e-06,
        "V3_0_p": 2.11697e-05,
        "V3_A_p": 4.87904e-08,
        "V4_0": 1.73705e-08,
        "r_0": 1.28225,
        "r_A": 0.314666,
        "a_0": 0.739802,
        "a_A": 0.00052263
    },
    "KDCoulomb": {
        "r_C_0": 1.05378,
        "r_C_A": 1.03688,
        "r_C_A2": 7.46798
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.00353,
        "V1_A": 0.0133569,
        "V2_0": 0.00845093,
        "r_0": 1.20452,
        "r_A": 0.584234,
        "a_0": 0.610221
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.17815,
        "W2_0": 143.64
    },
    "KDImagVolume": {
        "W1_0_n": 15.1697,
        "W1_A_n": -0.0234009,
        "W1_0_p": 10.6355,
        "W1_A_p": 0.0398714,
        "W2_0": 56.824,
        "W2_A": -0.00202627
    },
    "KDImagSurface": {
        "D1_0": 16.6033,
        "D1_asymm": 9.78565,
        "D2_0": 0.0216988,
        "D2_A": 0.00631906,
        "D2_A2": 9.00839,
        "D2_A3": 224.539,
        "D3_0": 11.5339,
        "r_0": 1.27779,
        "r_A": 0.00828567,
        "a_0_n": 0.503348,
        "a_A_n": 7.45369e-05,
        "a_0_p": 0.561652,
        "a_A_p": 0.000868666
    }
}

==> anc/KDUQDemocratic/49/modelErrors.json <==
{
    "ECS_p": 0.221357,
    "ECS_n": 0.196457,
    "APower_p": 0.313643,
    "APower_n": 0.177688,
    "RCS_p": 0.0117545,
    "TCS_n": 0.0187256
}

==> anc/KDUQDemocratic/49/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3298,
        "V1_asymm": 12.4408,
        "V1_A": 0.0234598,
        "V2_0_n": 0.00638496,
        "V2_A_n": -1.85571e-06,
        "V3_0_n": 1.42577e-05,
        "V3_A_n": -2.07025e-09,
        "V2_0_p": 0.00750008,
        "V2_A_p": 1.85609e-08,
        "V3_0_p": 2.27382e-05,
        "V3_A_p": -3.53376e-08,
        "V4_0": 1.58341e-08,
        "r_0": 1.31473,
        "r_A": 0.481327,
        "a_0": 0.692357,
        "a_A": 0.000332333
    },
    "KDCoulomb": {
        "r_C_0": 1.21948,
        "r_C_A": -0.027375,
        "r_C_A2": 26.1791
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.7793,
        "V1_A": -0.0011598,
        "V2_0": 0.00108658,
        "r_0": 1.11624,
        "r_A": 0.54117,
        "a_0": 0.632903
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.5921,
        "W2_0": 112.655
    },
    "KDImagVolume": {
        "W1_0_n": 23.7162,
        "W1_A_n": -0.028632,
        "W1_0_p": 19.1759,
        "W1_A_p": 0.0643792,
        "W2_0": 139.59,
        "W2_A": -0.201532
    },
    "KDImagSurface": {
        "D1_0": 22.8504,
        "D1_asymm": 13.2225,
        "D2_0": 0.0296845,
        "D2_A": 0.00786237,
        "D2_A2": -2.93444,
        "D2_A3": 223.02,
        "D3_0": 16.3729,
        "r_0": 1.45769,
        "r_A": 0.0447816,
        "a_0_n": 0.506488,
        "a_A_n": -0.000399578,
        "a_0_p": 0.492972,
        "a_A_p": 0.00129549
    }
}

==> anc/KDUQDemocratic/5/modelErrors.json <==
{
    "ECS_p": 0.380234,
    "ECS_n": 0.209017,
    "APower_p": 0.3469,
    "APower_n": 0.214046,
    "RCS_p": 0.011213,
    "TCS_n": 0.0274844
}

==> anc/KDUQDemocratic/5/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.8446,
        "V1_asymm": 18.1811,
        "V1_A": 0.00579168,
        "V2_0_n": 0.00569787,
        "V2_A_n": 1.82827e-06,
        "V3_0_n": 7.98382e-06,
        "V3_A_n": 2.80164e-08,
        "V2_0_p": 0.00681922,
        "V2_A_p": 8.52807e-06,
        "V3_0_p": 1.03161e-05,
        "V3_A_p": 4.85043e-08,
        "V4_0": -4.39451e-09,
        "r_0": 1.25902,
        "r_A": 0.234112,
        "a_0": 0.677186,
        "a_A": -1.5232e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.29607,
        "r_C_A": 1.07508,
        "r_C_A2": 30.5787
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.13779,
        "V1_A": 0.00335541,
        "V2_0": 0.0053517,
        "r_0": 1.29261,
        "r_A": 1.04783,
        "a_0": 0.573937
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.57287,
        "W2_0": 241.985
    },
    "KDImagVolume": {
        "W1_0_n": 17.3405,
        "W1_A_n": 0.0293096,
        "W1_0_p": 17.4841,
        "W1_A_p": 0.0124601,
        "W2_0": 73.2029,
        "W2_A": 0.0862499
    },
    "KDImagSurface": {
        "D1_0": 19.5461,
        "D1_asymm": 3.45938,
        "D2_0": -0.00451353,
        "D2_A": 0.0390978,
        "D2_A2": 7.60599,
        "D2_A3": 275.861,
        "D3_0": 15.019,
        "r_0": 1.36628,
        "r_A": 0.0195423,
        "a_0_n": 0.533806,
        "a_A_n": -0.000291242,
        "a_0_p": 0.501183,
        "a_A_p": 0.00195621
    }
}

==> anc/KDUQDemocratic/50/modelErrors.json <==
{
    "ECS_p": 0.297875,
    "ECS_n": 0.209631,
    "APower_p": 0.275106,
    "APower_n": 0.165918,
    "RCS_p": 0.00887935,
    "TCS_n": 0.0224432
}

==> anc/KDUQDemocratic/50/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7585,
        "V1_asymm": 16.9145,
        "V1_A": 0.0175038,
        "V2_0_n": 0.00665169,
        "V2_A_n": 5.14042e-06,
        "V3_0_n": 1.20211e-05,
        "V3_A_n": 3.99204e-08,
        "V2_0_p": 0.00586967,
        "V2_A_p": 1.08971e-05,
        "V3_0_p": 6.90353e-06,
        "V3_A_p": 7.42397e-08,
        "V4_0": -1.2148e-08,
        "r_0": 1.26074,
        "r_A": 0.304198,
        "a_0": 0.735098,
        "a_A": 8.40864e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.22307,
        "r_C_A": 1.51752,
        "r_C_A2": 35.1593
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.60204,
        "V1_A": 0.0122264,
        "V2_0": 0.00532023,
        "r_0": 1.28996,
        "r_A": 0.995676,
        "a_0": 0.563434
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.59962,
        "W2_0": 265.923
    },
    "KDImagVolume": {
        "W1_0_n": 18.4979,
        "W1_A_n": 0.0056256,
        "W1_0_p": 13.3194,
        "W1_A_p": 0.0487061,
        "W2_0": 107.101,
        "W2_A": 0.0380493
    },
    "KDImagSurface": {
        "D1_0": 14.6255,
        "D1_asymm": 3.78047,
        "D2_0": 0.0676882,
        "D2_A": -0.04951,
        "D2_A2": 14.0788,
        "D2_A3": 234.629,
        "D3_0": 13.08,
        "r_0": 1.26853,
        "r_A": 0.00788855,
        "a_0_n": 0.512837,
        "a_A_n": -0.000638777,
        "a_0_p": 0.493133,
        "a_A_p": 0.00222557
    }
}

==> anc/KDUQDemocratic/51/modelErrors.json <==
{
    "ECS_p": 0.234535,
    "ECS_n": 0.218111,
    "APower_p": 0.3971,
    "APower_n": 0.28093,
    "RCS_p": 0.0146781,
    "TCS_n": 0.0269057
}

==> anc/KDUQDemocratic/51/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.0374,
        "V1_asymm": 24.7934,
        "V1_A": 0.00896717,
        "V2_0_n": 0.00524653,
        "V2_A_n": 8.13944e-06,
        "V3_0_n": -1.15996e-06,
        "V3_A_n": 3.91771e-08,
        "V2_0_p": 0.00677381,
        "V2_A_p": 1.25074e-05,
        "V3_0_p": 1.46362e-05,
        "V3_A_p": 3.13973e-08,
        "V4_0": -2.40749e-08,
        "r_0": 1.29492,
        "r_A": 0.403824,
        "a_0": 0.703254,
        "a_A": 0.000193103
    },
    "KDCoulomb": {
        "r_C_0": 1.36034,
        "r_C_A": 1.4684,
        "r_C_A2": 16.4576
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.08685,
        "V1_A": 0.0112163,
        "V2_0": 0.0044599,
        "r_0": 1.15695,
        "r_A": 0.810686,
        "a_0": 0.639561
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.70067,
        "W2_0": 126.803
    },
    "KDImagVolume": {
        "W1_0_n": 25.399,
        "W1_A_n": -0.0321505,
        "W1_0_p": 20.4769,
        "W1_A_p": 0.0720553,
        "W2_0": 109.396,
        "W2_A": -0.188401
    },
    "KDImagSurface": {
        "D1_0": 30.6147,
        "D1_asymm": 1.43365,
        "D2_0": 0.0521327,
        "D2_A": -0.0135145,
        "D2_A2": 8.87352,
        "D2_A3": 216.624,
        "D3_0": 21.5992,
        "r_0": 1.36985,
        "r_A": 0.026307,
        "a_0_n": 0.550055,
        "a_A_n": 0.000190799,
        "a_0_p": 0.498507,
        "a_A_p": 0.000879171
    }
}

==> anc/KDUQDemocratic/52/modelErrors.json <==
{
    "ECS_p": 0.226052,
    "ECS_n": 0.16859,
    "APower_p": 0.353628,
    "APower_n": 0.201448,
    "RCS_p": 0.00317566,
    "TCS_n": 0.0145165
}

==> anc/KDUQDemocratic/52/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9381,
        "V1_asymm": 10.5009,
        "V1_A": 0.0246378,
        "V2_0_n": 0.00662216,
        "V2_A_n": -1.59809e-06,
        "V3_0_n": 1.62513e-05,
        "V3_A_n": 2.23899e-09,
        "V2_0_p": 0.00668689,
        "V2_A_p": 4.36617e-06,
        "V3_0_p": 1.76285e-05,
        "V3_A_p": 2.27756e-08,
        "V4_0": 1.80754e-08,
        "r_0": 1.2638,
        "r_A": 0.287307,
        "a_0": 0.665839,
        "a_A": -9.75861e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.32307,
        "r_C_A": 1.74332,
        "r_C_A2": 36.6599
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.94658,
        "V1_A": -0.00604819,
        "V2_0": 0.000800544,
        "r_0": 1.21242,
        "r_A": 0.766463,
        "a_0": 0.631407
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.96837,
        "W2_0": 208.22
    },
    "KDImagVolume": {
        "W1_0_n": 19.8544,
        "W1_A_n": -0.00592906,
        "W1_0_p": 21.4924,
        "W1_A_p": -0.0204902,
        "W2_0": 142.631,
        "W2_A": -0.328191
    },
    "KDImagSurface": {
        "D1_0": 13.6607,
        "D1_asymm": 0.345085,
        "D2_0": 0.0162704,
        "D2_A": 0.00527751,
        "D2_A2": 16.0431,
        "D2_A3": -62.7911,
        "D3_0": 13.0541,
        "r_0": 1.23791,
        "r_A": -0.00904782,
        "a_0_n": 0.584805,
        "a_A_n": 0.000658762,
        "a_0_p": 0.515908,
        "a_A_p": 0.000493026
    }
}

==> anc/KDUQDemocratic/53/modelErrors.json <==
{
    "ECS_p": 0.237309,
    "ECS_n": 0.182894,
    "APower_p": 0.373229,
    "APower_n": 0.244664,
    "RCS_p": 0.0401759,
    "TCS_n": 0.0282909
}

==> anc/KDUQDemocratic/53/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4107,
        "V1_asymm": 4.81504,
        "V1_A": 0.039981,
        "V2_0_n": 0.00466991,
        "V2_A_n": -2.16755e-06,
        "V3_0_n": -1.07818e-06,
        "V3_A_n": -1.88694e-08,
        "V2_0_p": 0.00660663,
        "V2_A_p": -5.91293e-06,
        "V3_0_p": 1.50556e-05,
        "V3_A_p": -5.70975e-08,
        "V4_0": -1.88744e-08,
        "r_0": 1.29261,
        "r_A": 0.442089,
        "a_0": 0.700034,
        "a_A": 8.78085e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.34272,
        "r_C_A": 0.30319,
        "r_C_A2": 25.2011
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.32835,
        "V1_A": 0.0136297,
        "V2_0": 0.0100948,
        "r_0": 1.17611,
        "r_A": 0.663146,
        "a_0": 0.587309
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.45762,
        "W2_0": 219.791
    },
    "KDImagVolume": {
        "W1_0_n": 24.5603,
        "W1_A_n": -0.0347498,
        "W1_0_p": 20.597,
        "W1_A_p": 0.0404167,
        "W2_0": 108.676,
        "W2_A": -0.0621961
    },
    "KDImagSurface": {
        "D1_0": 47.5044,
        "D1_asymm": 4.29533,
        "D2_0": 0.0430687,
        "D2_A": -4.46203e-05,
        "D2_A2": 10.6632,
        "D2_A3": 382.692,
        "D3_0": 26.2376,
        "r_0": 1.20855,
        "r_A": -0.01569,
        "a_0_n": 0.560084,
        "a_A_n": 0.000525477,
        "a_0_p": 0.558886,
        "a_A_p": 0.00132423
    }
}

==> anc/KDUQDemocratic/54/modelErrors.json <==
{
    "ECS_p": 0.277053,
    "ECS_n": 0.158918,
    "APower_p": 0.409538,
    "APower_n": 0.301719,
    "RCS_p": 0.0115062,
    "TCS_n": 0.0286609
}

==> anc/KDUQDemocratic/54/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9628,
        "V1_asymm": 16.2192,
        "V1_A": 0.0185816,
        "V2_0_n": 0.00531972,
        "V2_A_n": 4.15171e-06,
        "V3_0_n": -5.4393e-06,
        "V3_A_n": 2.7342e-08,
        "V2_0_p": 0.00788267,
        "V2_A_p": -1.4436e-05,
        "V3_0_p": 9.27097e-06,
        "V3_A_p": -6.85048e-08,
        "V4_0": -5.53346e-08,
        "r_0": 1.19357,
        "r_A": 0.0955937,
        "a_0": 0.699141,
        "a_A": -0.000458516
    },
    "KDCoulomb": {
        "r_C_0": 1.33076,
        "r_C_A": 0.261196,
        "r_C_A2": -0.782406
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.56003,
        "V1_A": -0.00574179,
        "V2_0": 0.00277852,
        "r_0": 1.20666,
        "r_A": 0.797705,
        "a_0": 0.597499
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.552,
        "W2_0": 238.903
    },
    "KDImagVolume": {
        "W1_0_n": 16.0303,
        "W1_A_n": 0.0258224,
        "W1_0_p": 17.3335,
        "W1_A_p": 0.0683167,
        "W2_0": 64.1455,
        "W2_A": 0.130922
    },
    "KDImagSurface": {
        "D1_0": 24.7812,
        "D1_asymm": -5.11487,
        "D2_0": 0.0323877,
        "D2_A": 0.00987509,
        "D2_A2": 5.22616,
        "D2_A3": -51.8241,
        "D3_0": 19.3511,
        "r_0": 1.40077,
        "r_A": 0.0202294,
        "a_0_n": 0.527248,
        "a_A_n": 4.77642e-05,
        "a_0_p": 0.462255,
        "a_A_p": 0.00116313
    }
}

==> anc/KDUQDemocratic/55/modelErrors.json <==
{
    "ECS_p": 0.274573,
    "ECS_n": 0.217547,
    "APower_p": 0.318065,
    "APower_n": 0.233137,
    "RCS_p": 0.0179682,
    "TCS_n": 0.0187243
}

==> anc/KDUQDemocratic/55/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4848,
        "V1_asymm": 22.0873,
        "V1_A": 0.018966,
        "V2_0_n": 0.00560193,
        "V2_A_n": 3.63979e-06,
        "V3_0_n": 5.61671e-06,
        "V3_A_n": 3.86594e-08,
        "V2_0_p": 0.00480946,
        "V2_A_p": 1.00223e-05,
        "V3_0_p": -1.83466e-07,
        "V3_A_p": 6.58037e-08,
        "V4_0": -2.07872e-08,
        "r_0": 1.24576,
        "r_A": 0.355091,
        "a_0": 0.696002,
        "a_A": -0.000338791
    },
    "KDCoulomb": {
        "r_C_0": 1.23775,
        "r_C_A": 0.687421,
        "r_C_A2": -3.482
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.66444,
        "V1_A": 0.00207499,
        "V2_0": 0.00303078,
        "r_0": 1.17968,
        "r_A": 0.645773,
        "a_0": 0.642041
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.50092,
        "W2_0": 287.247
    },
    "KDImagVolume": {
        "W1_0_n": 18.6083,
        "W1_A_n": 0.0632564,
        "W1_0_p": 25.5632,
        "W1_A_p": 0.0413503,
        "W2_0": 129.241,
        "W2_A": 0.190893
    },
    "KDImagSurface": {
        "D1_0": 14.7202,
        "D1_asymm": 12.5919,
        "D2_0": -0.0242223,
        "D2_A": 0.0443284,
        "D2_A2": -10.8565,
        "D2_A3": -53.1334,
        "D3_0": 14.7197,
        "r_0": 1.31137,
        "r_A": 0.0133089,
        "a_0_n": 0.613134,
        "a_A_n": -0.000319917,
        "a_0_p": 0.518619,
        "a_A_p": 0.00170169
    }
}

==> anc/KDUQDemocratic/56/modelErrors.json <==
{
    "ECS_p": 0.336398,
    "ECS_n": 0.230831,
    "APower_p": 0.396466,
    "APower_n": 0.229454,
    "RCS_p": 0.00045163,
    "TCS_n": 0.0265064
}

==> anc/KDUQDemocratic/56/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0634,
        "V1_asymm": 12.9298,
        "V1_A": 0.0281382,
        "V2_0_n": 0.00459626,
        "V2_A_n": 1.05163e-06,
        "V3_0_n": -1.17899e-05,
        "V3_A_n": 7.30929e-09,
        "V2_0_p": 0.00428739,
        "V2_A_p": 5.9802e-06,
        "V3_0_p": -1.56625e-05,
        "V3_A_p": 1.0057e-07,
        "V4_0": -6.45859e-08,
        "r_0": 1.28663,
        "r_A": 0.42899,
        "a_0": 0.627622,
        "a_A": -0.000499886
    },
    "KDCoulomb": {
        "r_C_0": 0.956164,
        "r_C_A": -0.275517,
        "r_C_A2": 29.2605
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.68296,
        "V1_A": -0.0162837,
        "V2_0": 0.00553735,
        "r_0": 1.30058,
        "r_A": 1.01617,
        "a_0": 0.652103
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.93174,
        "W2_0": 82.9713
    },
    "KDImagVolume": {
        "W1_0_n": 25.9762,
        "W1_A_n": -0.0298329,
        "W1_0_p": 21.374,
        "W1_A_p": -0.00419245,
        "W2_0": 136.523,
        "W2_A": -0.336712
    },
    "KDImagSurface": {
        "D1_0": 11.9003,
        "D1_asymm": 17.3273,
        "D2_0": -0.0741763,
        "D2_A": 0.0913142,
        "D2_A2": 5.611,
        "D2_A3": 307.497,
        "D3_0": 10.6917,
        "r_0": 1.33054,
        "r_A": 0.0130752,
        "a_0_n": 0.621884,
        "a_A_n": 0.000195198,
        "a_0_p": 0.564638,
        "a_A_p": 0.00085735
    }
}

==> anc/KDUQDemocratic/57/modelErrors.json <==
{
    "ECS_p": 0.284956,
    "ECS_n": 0.203863,
    "APower_p": 0.384343,
    "APower_n": 0.166075,
    "RCS_p": 0.0339683,
    "TCS_n": 0.0238031
}

==> anc/KDUQDemocratic/57/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.8719,
        "V1_asymm": 6.2849,
        "V1_A": 0.034323,
        "V2_0_n": 0.00690998,
        "V2_A_n": 4.46934e-06,
        "V3_0_n": 2.02514e-05,
        "V3_A_n": 3.08941e-08,
        "V2_0_p": 0.00639825,
        "V2_A_p": 1.10889e-06,
        "V3_0_p": 1.69658e-05,
        "V3_A_p": 3.00447e-08,
        "V4_0": 2.35727e-08,
        "r_0": 1.26217,
        "r_A": 0.448961,
        "a_0": 0.721557,
        "a_A": 4.18378e-05
    },
    "KDCoulomb": {
        "r_C_0": 0.87273,
        "r_C_A": 0.0154716,
        "r_C_A2": 18.9512
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.21524,
        "V1_A": 0.0006996,
        "V2_0": 0.00506417,
        "r_0": 1.18918,
        "r_A": 0.570534,
        "a_0": 0.571281
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.60017,
        "W2_0": 208.672
    },
    "KDImagVolume": {
        "W1_0_n": 25.3335,
        "W1_A_n": 0.0182585,
        "W1_0_p": 25.5042,
        "W1_A_p": 0.0478819,
        "W2_0": 154.541,
        "W2_A": -0.0442553
    },
    "KDImagSurface": {
        "D1_0": 11.5169,
        "D1_asymm": 3.22554,
        "D2_0": -0.0269449,
        "D2_A": 0.0434025,
        "D2_A2": 1.6934,
        "D2_A3": 264.861,
        "D3_0": 12.7265,
        "r_0": 1.36453,
        "r_A": 0.0245509,
        "a_0_n": 0.599004,
        "a_A_n": -0.000297741,
        "a_0_p": 0.498857,
        "a_A_p": 0.00292416
    }
}

==> anc/KDUQDemocratic/58/modelErrors.json <==
{
    "ECS_p": 0.317476,
    "ECS_n": 0.207991,
    "APower_p": 0.294727,
    "APower_n": 0.207431,
    "RCS_p": 0.00788005,
    "TCS_n": 0.0217408
}

==> anc/KDUQDemocratic/58/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.8197,
        "V1_asymm": 14.6374,
        "V1_A": 0.0242404,
        "V2_0_n": 0.00470714,
        "V2_A_n": -6.12276e-06,
        "V3_0_n": -3.19639e-06,
        "V3_A_n": -3.86001e-08,
        "V2_0_p": 0.00692172,
        "V2_A_p": 1.89004e-06,
        "V3_0_p": 1.39005e-05,
        "V3_A_p": -7.18896e-10,
        "V4_0": -2.05107e-08,
        "r_0": 1.27758,
        "r_A": 0.361308,
        "a_0": 0.675158,
        "a_A": -0.000120036
    },
    "KDCoulomb": {
        "r_C_0": 1.19598,
        "r_C_A": 0.696222,
        "r_C_A2": -1.85344
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.99565,
        "V1_A": 0.00706566,
        "V2_0": 0.00656587,
        "r_0": 1.18708,
        "r_A": 0.538773,
        "a_0": 0.558726
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.43033,
        "W2_0": 273.876
    },
    "KDImagVolume": {
        "W1_0_n": 23.0353,
        "W1_A_n": -0.00815432,
        "W1_0_p": 14.751,
        "W1_A_p": 0.0138087,
        "W2_0": 113.507,
        "W2_A": -0.0870414
    },
    "KDImagSurface": {
        "D1_0": 14.8828,
        "D1_asymm": 5.66473,
        "D2_0": 0.024322,
        "D2_A": -0.00172581,
        "D2_A2": 8.78583,
        "D2_A3": 216.281,
        "D3_0": 13.2405,
        "r_0": 1.27225,
        "r_A": 0.00113577,
        "a_0_n": 0.572377,
        "a_A_n": 0.000231158,
        "a_0_p": 0.563043,
        "a_A_p": 0.00140488
    }
}

==> anc/KDUQDemocratic/59/modelErrors.json <==
{
    "ECS_p": 0.283461,
    "ECS_n": 0.138287,
    "APower_p": 0.329322,
    "APower_n": 0.111056,
    "RCS_p": 0.0137483,
    "TCS_n": 0.0165843
}

==> anc/KDUQDemocratic/59/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.2304,
        "V1_asymm": 13.2757,
        "V1_A": 0.0218333,
        "V2_0_n": 0.00659263,
        "V2_A_n": -7.19407e-07,
        "V3_0_n": 1.81509e-05,
        "V3_A_n": 6.20744e-09,
        "V2_0_p": 0.00629157,
        "V2_A_p": 1.225e-06,
        "V3_0_p": 1.67519e-05,
        "V3_A_p": -5.59327e-09,
        "V4_0": 2.39916e-08,
        "r_0": 1.23551,
        "r_A": 0.334812,
        "a_0": 0.681828,
        "a_A": -0.000260357
    },
    "KDCoulomb": {
        "r_C_0": 1.01915,
        "r_C_A": 1.54223,
        "r_C_A2": -9.38099
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.04238,
        "V1_A": 0.00138468,
        "V2_0": 0.00349675,
        "r_0": 1.2453,
        "r_A": 0.789018,
        "a_0": 0.658755
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.89424,
        "W2_0": 351.017
    },
    "KDImagVolume": {
        "W1_0_n": 19.9554,
        "W1_A_n": 0.0640221,
        "W1_0_p": 15.8809,
        "W1_A_p": 0.055725,
        "W2_0": 109.212,
        "W2_A": 0.378412
    },
    "KDImagSurface": {
        "D1_0": 12.2956,
        "D1_asymm": 7.469,
        "D2_0": 0.0565139,
        "D2_A": -0.0409233,
        "D2_A2": 14.3107,
        "D2_A3": 319.492,
        "D3_0": 11.9643,
        "r_0": 1.31252,
        "r_A": 0.00697148,
        "a_0_n": 0.535018,
        "a_A_n": -0.000436664,
        "a_0_p": 0.505569,
        "a_A_p": 0.0022484
    }
}

==> anc/KDUQDemocratic/6/modelErrors.json <==
{
    "ECS_p": 0.2842,
    "ECS_n": 0.1844,
    "APower_p": 0.306438,
    "APower_n": 0.226954,
    "RCS_p": 0.0199585,
    "TCS_n": 0.0219485
}

==> anc/KDUQDemocratic/6/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.5004,
        "V1_asymm": 8.49517,
        "V1_A": 0.0444377,
        "V2_0_n": 0.00623012,
        "V2_A_n": -1.12659e-06,
        "V3_0_n": 1.19768e-05,
        "V3_A_n": 4.48043e-09,
        "V2_0_p": 0.00681959,
        "V2_A_p": -6.09894e-07,
        "V3_0_p": 1.71418e-05,
        "V3_A_p": -6.09971e-09,
        "V4_0": 5.08324e-09,
        "r_0": 1.28901,
        "r_A": 0.546947,
        "a_0": 0.668967,
        "a_A": -0.000383707
    },
    "KDCoulomb": {
        "r_C_0": 1.27573,
        "r_C_A": 0.956275,
        "r_C_A2": 25.6481
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.3372,
        "V1_A": 0.0089207,
        "V2_0": 0.0035575,
        "r_0": 1.28003,
        "r_A": 1.13457,
        "a_0": 0.606718
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.13192,
        "W2_0": 194.143
    },
    "KDImagVolume": {
        "W1_0_n": 29.2171,
        "W1_A_n": -0.0130959,
        "W1_0_p": 36.1078,
        "W1_A_p": -0.0324462,
        "W2_0": 160.389,
        "W2_A": -0.0566854
    },
    "KDImagSurface": {
        "D1_0": 12.4945,
        "D1_asymm": 11.2451,
        "D2_0": -0.0254174,
        "D2_A": 0.0421393,
        "D2_A2": 12.1964,
        "D2_A3": 344.45,
        "D3_0": 10.7238,
        "r_0": 1.36228,
        "r_A": 0.0223407,
        "a_0_n": 0.578454,
        "a_A_n": -0.00030971,
        "a_0_p": 0.517264,
        "a_A_p": 0.00164475
    }
}

==> anc/KDUQDemocratic/60/modelErrors.json <==
{
    "ECS_p": 0.256803,
    "ECS_n": 0.235632,
    "APower_p": 0.337747,
    "APower_n": 0.19027,
    "RCS_p": 0.00946896,
    "TCS_n": 0.0247429
}

==> anc/KDUQDemocratic/60/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.7604,
        "V1_asymm": 16.1065,
        "V1_A": 0.0247153,
        "V2_0_n": 0.00718808,
        "V2_A_n": 5.77753e-06,
        "V3_0_n": 2.06146e-05,
        "V3_A_n": 5.36141e-08,
        "V2_0_p": 0.00751335,
        "V2_A_p": -1.77405e-07,
        "V3_0_p": 2.21326e-05,
        "V3_A_p": -1.71402e-08,
        "V4_0": 5.41421e-09,
        "r_0": 1.239,
        "r_A": 0.281403,
        "a_0": 0.731756,
        "a_A": -1.52871e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.5449,
        "r_C_A": 1.83737,
        "r_C_A2": -11.7831
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.90541,
        "V1_A": -0.000657025,
        "V2_0": 0.00695466,
        "r_0": 1.18894,
        "r_A": 0.711844,
        "a_0": 0.582083
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.23054,
        "W2_0": 140.992
    },
    "KDImagVolume": {
        "W1_0_n": 15.4822,
        "W1_A_n": 0.0448066,
        "W1_0_p": 26.0907,
        "W1_A_p": 0.0331704,
        "W2_0": 130.8,
        "W2_A": 0.0515745
    },
    "KDImagSurface": {
        "D1_0": 15.7196,
        "D1_asymm": 16.8234,
        "D2_0": -0.0405083,
        "D2_A": 0.0617477,
        "D2_A2": 0.581929,
        "D2_A3": 314.965,
        "D3_0": 12.0863,
        "r_0": 1.28056,
        "r_A": 0.00715315,
        "a_0_n": 0.559955,
        "a_A_n": -0.00047916,
        "a_0_p": 0.550346,
        "a_A_p": 0.000602244
    }
}

==> anc/KDUQDemocratic/61/modelErrors.json <==
{
    "ECS_p": 0.241747,
    "ECS_n": 0.186,
    "APower_p": 0.340978,
    "APower_n": 0.234885,
    "RCS_p": 0.017605,
    "TCS_n": 0.0430978
}

==> anc/KDUQDemocratic/61/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8997,
        "V1_asymm": 14.6519,
        "V1_A": 0.010628,
        "V2_0_n": 0.00649158,
        "V2_A_n": -4.98893e-06,
        "V3_0_n": 1.61692e-05,
        "V3_A_n": -5.37576e-09,
        "V2_0_p": 0.00675693,
        "V2_A_p": 6.28778e-06,
        "V3_0_p": 1.85011e-05,
        "V3_A_p": 3.7787e-08,
        "V4_0": 2.23112e-08,
        "r_0": 1.23129,
        "r_A": 0.348752,
        "a_0": 0.708792,
        "a_A": -5.3545e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.24427,
        "r_C_A": 0.424811,
        "r_C_A2": 12.9739
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.80428,
        "V1_A": 0.00655343,
        "V2_0": 0.00293896,
        "r_0": 1.30864,
        "r_A": 1.22945,
        "a_0": 0.607021
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.9193,
        "W2_0": 108.907
    },
    "KDImagVolume": {
        "W1_0_n": 21.1571,
        "W1_A_n": 0.0217602,
        "W1_0_p": 16.1394,
        "W1_A_p": 0.0922145,
        "W2_0": 78.1556,
        "W2_A": 0.595284
    },
    "KDImagSurface": {
        "D1_0": 11.1187,
        "D1_asymm": 1.38243,
        "D2_0": 0.0108915,
        "D2_A": 0.00927241,
        "D2_A2": 12.4329,
        "D2_A3": 57.7293,
        "D3_0": 11.8812,
        "r_0": 1.4403,
        "r_A": 0.0348,
        "a_0_n": 0.557805,
        "a_A_n": 4.56536e-05,
        "a_0_p": 0.524497,
        "a_A_p": 0.00151086
    }
}

==> anc/KDUQDemocratic/62/modelErrors.json <==
{
    "ECS_p": 0.340717,
    "ECS_n": 0.227286,
    "APower_p": 0.394187,
    "APower_n": 0.20053,
    "RCS_p": 0.00420248,
    "TCS_n": 0.030172
}

==> anc/KDUQDemocratic/62/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.1692,
        "V1_asymm": 2.3216,
        "V1_A": 0.0570598,
        "V2_0_n": 0.00497658,
        "V2_A_n": 7.78957e-06,
        "V3_0_n": -4.47581e-06,
        "V3_A_n": 5.08534e-08,
        "V2_0_p": 0.00536529,
        "V2_A_p": -7.35715e-06,
        "V3_0_p": -1.45131e-06,
        "V3_A_p": -2.00535e-08,
        "V4_0": -4.25326e-08,
        "r_0": 1.29106,
        "r_A": 0.515417,
        "a_0": 0.701553,
        "a_A": 3.94442e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.2642,
        "r_C_A": 0.191483,
        "r_C_A2": 22.5267
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.0797,
        "V1_A": -0.0123159,
        "V2_0": 0.0035196,
        "r_0": 1.23875,
        "r_A": 0.928635,
        "a_0": 0.699294
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.984046,
        "W2_0": 33.4697
    },
    "KDImagVolume": {
        "W1_0_n": 23.024,
        "W1_A_n": 0.0110964,
        "W1_0_p": 21.8118,
        "W1_A_p": 0.00347408,
        "W2_0": 111.818,
        "W2_A": 0.146341
    },
    "KDImagSurface": {
        "D1_0": 13.3797,
        "D1_asymm": 16.3281,
        "D2_0": -0.0773124,
        "D2_A": 0.0970772,
        "D2_A2": -5.71701,
        "D2_A3": -48.1885,
        "D3_0": 11.5905,
        "r_0": 1.44171,
        "r_A": 0.0314222,
        "a_0_n": 0.592767,
        "a_A_n": -0.000371394,
        "a_0_p": 0.454852,
        "a_A_p": 0.00210048
    }
}

==> anc/KDUQDemocratic/63/modelErrors.json <==
{
    "ECS_p": 0.303007,
    "ECS_n": 0.161833,
    "APower_p": 0.294607,
    "APower_n": 0.137057,
    "RCS_p": 0.019153,
    "TCS_n": 0.0196162
}

==> anc/KDUQDemocratic/63/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2428,
        "V1_asymm": 15.9738,
        "V1_A": 0.0173493,
        "V2_0_n": 0.00586109,
        "V2_A_n": -2.67488e-06,
        "V3_0_n": 9.31591e-06,
        "V3_A_n": -1.21956e-08,
        "V2_0_p": 0.00916216,
        "V2_A_p": -8.39537e-06,
        "V3_0_p": 3.0491e-05,
        "V3_A_p": -5.53765e-08,
        "V4_0": 5.48163e-09,
        "r_0": 1.21003,
        "r_A": 0.159574,
        "a_0": 0.653168,
        "a_A": -0.000612032
    },
    "KDCoulomb": {
        "r_C_0": 1.25948,
        "r_C_A": -0.538102,
        "r_C_A2": 6.98089
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.71297,
        "V1_A": 0.0140548,
        "V2_0": 0.00563727,
        "r_0": 1.2718,
        "r_A": 0.936878,
        "a_0": 0.580611
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.35244,
        "W2_0": 232.676
    },
    "KDImagVolume": {
        "W1_0_n": 24.1337,
        "W1_A_n": 0.0389529,
        "W1_0_p": 19.5057,
        "W1_A_p": 0.0677393,
        "W2_0": 122.458,
        "W2_A": 0.210935
    },
    "KDImagSurface": {
        "D1_0": 17.4403,
        "D1_asymm": 14.5201,
        "D2_0": 0.0637604,
        "D2_A": -0.0387889,
        "D2_A2": 4.66637,
        "D2_A3": 406.353,
        "D3_0": 14.1766,
        "r_0": 1.35747,
        "r_A": 0.0183114,
        "a_0_n": 0.541606,
        "a_A_n": -0.000334329,
        "a_0_p": 0.466428,
        "a_A_p": 0.00274688
    }
}

==> anc/KDUQDemocratic/64/modelErrors.json <==
{
    "ECS_p": 0.244761,
    "ECS_n": 0.177965,
    "APower_p": 0.423001,
    "APower_n": 0.221391,
    "RCS_p": 0.0153234,
    "TCS_n": 0.0272806
}

==> anc/KDUQDemocratic/64/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.9942,
        "V1_asymm": 16.015,
        "V1_A": 0.0248166,
        "V2_0_n": 0.00623372,
        "V2_A_n": 3.43865e-06,
        "V3_0_n": 1.07479e-05,
        "V3_A_n": 4.45353e-08,
        "V2_0_p": 0.00714162,
        "V2_A_p": -4.04037e-06,
        "V3_0_p": 1.43836e-05,
        "V3_A_p": -3.11955e-08,
        "V4_0": -1.62666e-08,
        "r_0": 1.2214,
        "r_A": 0.213453,
        "a_0": 0.672813,
        "a_A": -0.000409959
    },
    "KDCoulomb": {
        "r_C_0": 1.43653,
        "r_C_A": -0.399229,
        "r_C_A2": 8.88505
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.38932,
        "V1_A": 0.00103239,
        "V2_0": 0.00257156,
        "r_0": 1.2501,
        "r_A": 0.936559,
        "a_0": 0.589122
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.24785,
        "W2_0": 272.282
    },
    "KDImagVolume": {
        "W1_0_n": 17.9661,
        "W1_A_n": 0.00587477,
        "W1_0_p": 27.683,
        "W1_A_p": -0.0297392,
        "W2_0": 148.125,
        "W2_A": -0.30651
    },
    "KDImagSurface": {
        "D1_0": 13.923,
        "D1_asymm": 17.0238,
        "D2_0": 0.0193971,
        "D2_A": -0.000183784,
        "D2_A2": 9.7298,
        "D2_A3": 298.483,
        "D3_0": 10.3241,
        "r_0": 1.35668,
        "r_A": 0.0260445,
        "a_0_n": 0.594246,
        "a_A_n": -2.28288e-06,
        "a_0_p": 0.536979,
        "a_A_p": 0.00035009
    }
}

==> anc/KDUQDemocratic/65/modelErrors.json <==
{
    "ECS_p": 0.266944,
    "ECS_n": 0.198223,
    "APower_p": 0.268108,
    "APower_n": 0.277153,
    "RCS_p": 0.00585116,
    "TCS_n": 0.0369619
}

==> anc/KDUQDemocratic/65/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2306,
        "V1_asymm": 5.01859,
        "V1_A": 0.0422659,
        "V2_0_n": 0.00652514,
        "V2_A_n": 2.70421e-06,
        "V3_0_n": 1.84218e-05,
        "V3_A_n": 4.52423e-08,
        "V2_0_p": 0.00721766,
        "V2_A_p": 3.61382e-07,
        "V3_0_p": 2.33183e-05,
        "V3_A_p": -2.82557e-08,
        "V4_0": 1.65861e-08,
        "r_0": 1.28282,
        "r_A": 0.409533,
        "a_0": 0.657299,
        "a_A": -0.000550273
    },
    "KDCoulomb": {
        "r_C_0": 1.38599,
        "r_C_A": 1.45884,
        "r_C_A2": 7.679
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.40989,
        "V1_A": -0.00356122,
        "V2_0": 0.00371672,
        "r_0": 1.30195,
        "r_A": 1.11769,
        "a_0": 0.580559
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.92715,
        "W2_0": 97.7393
    },
    "KDImagVolume": {
        "W1_0_n": 21.7212,
        "W1_A_n": 0.0628477,
        "W1_0_p": 30.7078,
        "W1_A_p": 0.0873275,
        "W2_0": 169.553,
        "W2_A": 0.0384067
    },
    "KDImagSurface": {
        "D1_0": 26.9265,
        "D1_asymm": 17.394,
        "D2_0": 0.0141069,
        "D2_A": 0.0170563,
        "D2_A2": 8.49156,
        "D2_A3": 234.623,
        "D3_0": 16.9371,
        "r_0": 1.37261,
        "r_A": 0.0142947,
        "a_0_n": 0.475723,
        "a_A_n": -0.000204536,
        "a_0_p": 0.456771,
        "a_A_p": 0.00140174
    }
}

==> anc/KDUQDemocratic/66/modelErrors.json <==
{
    "ECS_p": 0.258558,
    "ECS_n": 0.206017,
    "APower_p": 0.44,
    "APower_n": 0.114323,
    "RCS_p": 0.0344429,
    "TCS_n": 0.0320423
}

==> anc/KDUQDemocratic/66/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5637,
        "V1_asymm": 16.8902,
        "V1_A": 0.0190325,
        "V2_0_n": 0.00521113,
        "V2_A_n": -3.33614e-06,
        "V3_0_n": 1.09388e-06,
        "V3_A_n": -4.60572e-09,
        "V2_0_p": 0.00553465,
        "V2_A_p": 6.90622e-06,
        "V3_0_p": 6.26608e-06,
        "V3_A_p": 2.15732e-08,
        "V4_0": -3.04531e-08,
        "r_0": 1.26492,
        "r_A": 0.292702,
        "a_0": 0.665475,
        "a_A": 9.66626e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.04709,
        "r_C_A": 0.453682,
        "r_C_A2": 4.08359
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.29385,
        "V1_A": 0.00695961,
        "V2_0": 0.0143803,
        "r_0": 1.21893,
        "r_A": 0.711805,
        "a_0": 0.571659
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.14171,
        "W2_0": 227.395
    },
    "KDImagVolume": {
        "W1_0_n": 20.3929,
        "W1_A_n": 0.0139838,
        "W1_0_p": 20.296,
        "W1_A_p": 0.00832191,
        "W2_0": 94.9589,
        "W2_A": -0.158988
    },
    "KDImagSurface": {
        "D1_0": 19.7255,
        "D1_asymm": 20.0511,
        "D2_0": 0.0466287,
        "D2_A": -0.0169394,
        "D2_A2": -1.1735,
        "D2_A3": -153.204,
        "D3_0": 15.5845,
        "r_0": 1.3486,
        "r_A": 0.0108987,
        "a_0_n": 0.549757,
        "a_A_n": 0.000181425,
        "a_0_p": 0.533312,
        "a_A_p": -2.47518e-06
    }
}

==> anc/KDUQDemocratic/67/modelErrors.json <==
{
    "ECS_p": 0.257908,
    "ECS_n": 0.175633,
    "APower_p": 0.371146,
    "APower_n": 0.209292,
    "RCS_p": 0.0119053,
    "TCS_n": 0.0273153
}

==> anc/KDUQDemocratic/67/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9156,
        "V1_asymm": 16.8456,
        "V1_A": 0.0275927,
        "V2_0_n": 0.00662311,
        "V2_A_n": 5.61154e-06,
        "V3_0_n": 1.7253e-05,
        "V3_A_n": 2.96957e-08,
        "V2_0_p": 0.00571144,
        "V2_A_p": 7.78838e-06,
        "V3_0_p": 1.23233e-05,
        "V3_A_p": -1.09393e-08,
        "V4_0": 1.52762e-08,
        "r_0": 1.28919,
        "r_A": 0.460291,
        "a_0": 0.701136,
        "a_A": 4.96367e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.12212,
        "r_C_A": 0.963955,
        "r_C_A2": 24.6162
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.16379,
        "V1_A": -0.00692298,
        "V2_0": 0.00642331,
        "r_0": 1.16304,
        "r_A": 0.535958,
        "a_0": 0.583873
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.96962,
        "W2_0": 243.484
    },
    "KDImagVolume": {
        "W1_0_n": 21.8522,
        "W1_A_n": -0.0227551,
        "W1_0_p": 13.6549,
        "W1_A_p": 0.0578311,
        "W2_0": 101.93,
        "W2_A": -0.0934691
    },
    "KDImagSurface": {
        "D1_0": 26.0611,
        "D1_asymm": 34.6783,
        "D2_0": 0.0493199,
        "D2_A": -0.0148409,
        "D2_A2": -6.86067,
        "D2_A3": -53.5987,
        "D3_0": 17.2825,
        "r_0": 1.3879,
        "r_A": 0.0210856,
        "a_0_n": 0.458547,
        "a_A_n": -0.000772913,
        "a_0_p": 0.517267,
        "a_A_p": 0.000837094
    }
}

==> anc/KDUQDemocratic/68/modelErrors.json <==
{
    "ECS_p": 0.206283,
    "ECS_n": 0.23812,
    "APower_p": 0.419089,
    "APower_n": 0.205749,
    "RCS_p": 0.0106133,
    "TCS_n": 0.0303669
}

==> anc/KDUQDemocratic/68/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5811,
        "V1_asymm": 6.65103,
        "V1_A": 0.0139799,
        "V2_0_n": 0.00486114,
        "V2_A_n": -1.49258e-06,
        "V3_0_n": -8.48972e-06,
        "V3_A_n": -2.27613e-08,
        "V2_0_p": 0.00446226,
        "V2_A_p": 3.05075e-06,
        "V3_0_p": -9.40318e-06,
        "V3_A_p": 4.30461e-08,
        "V4_0": -4.25319e-08,
        "r_0": 1.20403,
        "r_A": 0.20075,
        "a_0": 0.706665,
        "a_A": -0.000469226
    },
    "KDCoulomb": {
        "r_C_0": 1.13168,
        "r_C_A": 0.519482,
        "r_C_A2": -0.452655
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.63429,
        "V1_A": -0.00353855,
        "V2_0": 0.00323136,
        "r_0": 1.18165,
        "r_A": 0.582994,
        "a_0": 0.613141
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.41721,
        "W2_0": 344.488
    },
    "KDImagVolume": {
        "W1_0_n": 22.7715,
        "W1_A_n": -0.0053905,
        "W1_0_p": 19.8185,
        "W1_A_p": 0.013188,
        "W2_0": 84.9141,
        "W2_A": 0.085616
    },
    "KDImagSurface": {
        "D1_0": 15.3835,
        "D1_asymm": 16.7276,
        "D2_0": 0.022564,
        "D2_A": -0.00214789,
        "D2_A2": 15.5111,
        "D2_A3": -86.2137,
        "D3_0": 11.7506,
        "r_0": 1.40452,
        "r_A": 0.0270534,
        "a_0_n": 0.494357,
        "a_A_n": -0.000587071,
        "a_0_p": 0.476084,
        "a_A_p": 0.00169312
    }
}

==> anc/KDUQDemocratic/69/modelErrors.json <==
{
    "ECS_p": 0.342296,
    "ECS_n": 0.21761,
    "APower_p": 0.335565,
    "APower_n": 0.226859,
    "RCS_p": 0.0190297,
    "TCS_n": 0.0293249
}

==> anc/KDUQDemocratic/69/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.69,
        "V1_asymm": 11.4813,
        "V1_A": 0.0162659,
        "V2_0_n": 0.00681581,
        "V2_A_n": 1.85246e-06,
        "V3_0_n": 1.86097e-05,
        "V3_A_n": 1.9096e-08,
        "V2_0_p": 0.0070009,
        "V2_A_p": 8.23607e-06,
        "V3_0_p": 2.01795e-05,
        "V3_A_p": 4.76323e-08,
        "V4_0": 2.09456e-08,
        "r_0": 1.29115,
        "r_A": 0.363712,
        "a_0": 0.701818,
        "a_A": 0.000360609
    },
    "KDCoulomb": {
        "r_C_0": 1.27376,
        "r_C_A": 1.62754,
        "r_C_A2": 17.8307
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.60281,
        "V1_A": 0.00878025,
        "V2_0": 0.00459424,
        "r_0": 1.1633,
        "r_A": 0.590195,
        "a_0": 0.636405
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.1171,
        "W2_0": 464.732
    },
    "KDImagVolume": {
        "W1_0_n": 22.3097,
        "W1_A_n": -0.0199709,
        "W1_0_p": 17.9636,
        "W1_A_p": 0.0131746,
        "W2_0": 127.697,
        "W2_A": -0.321321
    },
    "KDImagSurface": {
        "D1_0": 16.4148,
        "D1_asymm": 11.7474,
        "D2_0": 0.0346179,
        "D2_A": -0.0105593,
        "D2_A2": 12.2471,
        "D2_A3": 131.988,
        "D3_0": 13.8578,
        "r_0": 1.35197,
        "r_A": 0.0143009,
        "a_0_n": 0.567208,
        "a_A_n": 7.91657e-05,
        "a_0_p": 0.500285,
        "a_A_p": 0.00175334
    }
}

==> anc/KDUQDemocratic/7/modelErrors.json <==
{
    "ECS_p": 0.333878,
    "ECS_n": 0.193179,
    "APower_p": 0.378163,
    "APower_n": 0.162879,
    "RCS_p": 0.0215707,
    "TCS_n": 0.0301116
}

==> anc/KDUQDemocratic/7/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.3405,
        "V1_asymm": 14.0998,
        "V1_A": 0.0356143,
        "V2_0_n": 0.00667828,
        "V2_A_n": 4.54357e-06,
        "V3_0_n": 1.32955e-05,
        "V3_A_n": 3.39285e-08,
        "V2_0_p": 0.00511755,
        "V2_A_p": 5.19314e-06,
        "V3_0_p": 8.37949e-06,
        "V3_A_p": 3.33967e-08,
        "V4_0": 7.543e-09,
        "r_0": 1.27853,
        "r_A": 0.49315,
        "a_0": 0.670047,
        "a_A": -0.000174944
    },
    "KDCoulomb": {
        "r_C_0": 1.09183,
        "r_C_A": 0.152076,
        "r_C_A2": 6.0437
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.37153,
        "V1_A": 0.0161092,
        "V2_0": 0.00616434,
        "r_0": 1.25815,
        "r_A": 0.840788,
        "a_0": 0.566199
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.67473,
        "W2_0": 245.04
    },
    "KDImagVolume": {
        "W1_0_n": 24.6846,
        "W1_A_n": 0.00601488,
        "W1_0_p": 20.9017,
        "W1_A_p": -0.00433305,
        "W2_0": 92.7232,
        "W2_A": 0.0833769
    },
    "KDImagSurface": {
        "D1_0": 10.3269,
        "D1_asymm": 12.4251,
        "D2_0": 0.0477335,
        "D2_A": -0.0305779,
        "D2_A2": 15.0727,
        "D2_A3": 277.472,
        "D3_0": 8.84487,
        "r_0": 1.34373,
        "r_A": 0.0173924,
        "a_0_n": 0.618714,
        "a_A_n": -0.000307129,
        "a_0_p": 0.539425,
        "a_A_p": 0.00176282
    }
}

==> anc/KDUQDemocratic/70/modelErrors.json <==
{
    "ECS_p": 0.19025,
    "ECS_n": 0.176358,
    "APower_p": 0.271589,
    "APower_n": 0.257283,
    "RCS_p": 0.0111502,
    "TCS_n": 0.029971
}

==> anc/KDUQDemocratic/70/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.9736,
        "V1_asymm": 18.2405,
        "V1_A": 0.0214302,
        "V2_0_n": 0.00578489,
        "V2_A_n": 4.14547e-06,
        "V3_0_n": 3.3306e-06,
        "V3_A_n": 2.63783e-08,
        "V2_0_p": 0.00605031,
        "V2_A_p": -1.99161e-07,
        "V3_0_p": 8.28589e-06,
        "V3_A_p": -2.27263e-08,
        "V4_0": -2.88817e-08,
        "r_0": 1.2132,
        "r_A": 0.266218,
        "a_0": 0.670607,
        "a_A": -0.000205591
    },
    "KDCoulomb": {
        "r_C_0": 1.00684,
        "r_C_A": -0.0624345,
        "r_C_A2": 23.3706
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.11319,
        "V1_A": 0.00175699,
        "V2_0": 0.0034253,
        "r_0": 1.20346,
        "r_A": 0.776329,
        "a_0": 0.6121
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.70113,
        "W2_0": 151.996
    },
    "KDImagVolume": {
        "W1_0_n": 23.1863,
        "W1_A_n": 0.00296867,
        "W1_0_p": 31.9363,
        "W1_A_p": 0.0313824,
        "W2_0": 145.05,
        "W2_A": 0.00455947
    },
    "KDImagSurface": {
        "D1_0": 11.126,
        "D1_asymm": 9.81521,
        "D2_0": -0.00681586,
        "D2_A": 0.0198498,
        "D2_A2": 10.5618,
        "D2_A3": 239.086,
        "D3_0": 10.7243,
        "r_0": 1.26849,
        "r_A": -0.000496049,
        "a_0_n": 0.591843,
        "a_A_n": -0.000243016,
        "a_0_p": 0.53945,
        "a_A_p": 0.00101607
    }
}

==> anc/KDUQDemocratic/71/modelErrors.json <==
{
    "ECS_p": 0.288955,
    "ECS_n": 0.160495,
    "APower_p": 0.532866,
    "APower_n": 0.273557,
    "RCS_p": 0.0289428,
    "TCS_n": 0.0320691
}

==> anc/KDUQDemocratic/71/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.0436,
        "V1_asymm": 3.57013,
        "V1_A": 0.0231176,
        "V2_0_n": 0.00683912,
        "V2_A_n": 2.0624e-06,
        "V3_0_n": 1.26605e-05,
        "V3_A_n": 2.79306e-08,
        "V2_0_p": 0.00435748,
        "V2_A_p": 2.40594e-05,
        "V3_0_p": 3.00497e-06,
        "V3_A_p": 1.06215e-07,
        "V4_0": -9.58307e-09,
        "r_0": 1.33,
        "r_A": 0.432895,
        "a_0": 0.688582,
        "a_A": 0.000210317
    },
    "KDCoulomb": {
        "r_C_0": 1.1452,
        "r_C_A": 0.621012,
        "r_C_A2": 15.5915
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.85794,
        "V1_A": 0.00804458,
        "V2_0": 0.00193805,
        "r_0": 1.3111,
        "r_A": 1.21622,
        "a_0": 0.638682
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.40234,
        "W2_0": 219.785
    },
    "KDImagVolume": {
        "W1_0_n": 16.3227,
        "W1_A_n": 0.0143777,
        "W1_0_p": 11.5581,
        "W1_A_p": 0.0231867,
        "W2_0": 78.5607,
        "W2_A": 0.233651
    },
    "KDImagSurface": {
        "D1_0": 12.3958,
        "D1_asymm": 1.71115,
        "D2_0": 0.0170909,
        "D2_A": 0.00111107,
        "D2_A2": -0.230592,
        "D2_A3": 216.578,
        "D3_0": 10.7107,
        "r_0": 1.40603,
        "r_A": 0.0376596,
        "a_0_n": 0.515154,
        "a_A_n": -0.000250725,
        "a_0_p": 0.394687,
        "a_A_p": 0.00372564
    }
}

==> anc/KDUQDemocratic/72/modelErrors.json <==
{
    "ECS_p": 0.21725,
    "ECS_n": 0.183788,
    "APower_p": 0.35565,
    "APower_n": 0.145793,
    "RCS_p": 0.00504469,
    "TCS_n": 0.0282836
}

==> anc/KDUQDemocratic/72/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.7824,
        "V1_asymm": 8.60505,
        "V1_A": 0.029405,
        "V2_0_n": 0.00761441,
        "V2_A_n": 6.80731e-06,
        "V3_0_n": 2.26353e-05,
        "V3_A_n": 6.04483e-08,
        "V2_0_p": 0.00613291,
        "V2_A_p": -2.16076e-06,
        "V3_0_p": 1.47418e-05,
        "V3_A_p": -2.72661e-08,
        "V4_0": 8.78142e-09,
        "r_0": 1.25653,
        "r_A": 0.366218,
        "a_0": 0.7156,
        "a_A": 9.66418e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.24261,
        "r_C_A": 0.0656098,
        "r_C_A2": 42.3042
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.11131,
        "V1_A": -0.00559883,
        "V2_0": 0.00524369,
        "r_0": 1.16432,
        "r_A": 0.61418,
        "a_0": 0.626395
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.91844,
        "W2_0": 230.367
    },
    "KDImagVolume": {
        "W1_0_n": 21.5168,
        "W1_A_n": 0.121445,
        "W1_0_p": 31.3966,
        "W1_A_p": 0.0646444,
        "W2_0": 195.462,
        "W2_A": 0.15753
    },
    "KDImagSurface": {
        "D1_0": 11.4966,
        "D1_asymm": 21.173,
        "D2_0": -0.024115,
        "D2_A": 0.0385965,
        "D2_A2": 2.60446,
        "D2_A3": 233.595,
        "D3_0": 9.43727,
        "r_0": 1.35459,
        "r_A": 0.0239906,
        "a_0_n": 0.562267,
        "a_A_n": -0.00117192,
        "a_0_p": 0.517949,
        "a_A_p": 0.00166822
    }
}

==> anc/KDUQDemocratic/73/modelErrors.json <==
{
    "ECS_p": 0.251395,
    "ECS_n": 0.214747,
    "APower_p": 0.29265,
    "APower_n": 0.206953,
    "RCS_p": 0.0240965,
    "TCS_n": 0.0407446
}

==> anc/KDUQDemocratic/73/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1845,
        "V1_asymm": 14.9964,
        "V1_A": 0.0306832,
        "V2_0_n": 0.00595492,
        "V2_A_n": -2.34179e-06,
        "V3_0_n": 1.31645e-05,
        "V3_A_n": 1.25364e-08,
        "V2_0_p": 0.00769998,
        "V2_A_p": 4.3484e-06,
        "V3_0_p": 2.10023e-05,
        "V3_A_p": 4.79301e-08,
        "V4_0": -7.34933e-09,
        "r_0": 1.2967,
        "r_A": 0.448759,
        "a_0": 0.663648,
        "a_A": -0.000245846
    },
    "KDCoulomb": {
        "r_C_0": 0.99574,
        "r_C_A": 1.2338,
        "r_C_A2": 16.3938
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.45936,
        "V1_A": 0.00919257,
        "V2_0": 0.0112897,
        "r_0": 1.28635,
        "r_A": 1.02278,
        "a_0": 0.535618
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.001,
        "W2_0": 250.468
    },
    "KDImagVolume": {
        "W1_0_n": 11.8078,
        "W1_A_n": 0.0241298,
        "W1_0_p": 17.0906,
        "W1_A_p": -0.0028656,
        "W2_0": 82.1191,
        "W2_A": -0.150726
    },
    "KDImagSurface": {
        "D1_0": 16.9242,
        "D1_asymm": 21.6661,
        "D2_0": -0.0080591,
        "D2_A": 0.0382546,
        "D2_A2": 17.3605,
        "D2_A3": 569.888,
        "D3_0": 11.8875,
        "r_0": 1.40465,
        "r_A": 0.0218719,
        "a_0_n": 0.628604,
        "a_A_n": 0.000863862,
        "a_0_p": 0.566956,
        "a_A_p": -0.00019545
    }
}

==> anc/KDUQDemocratic/74/modelErrors.json <==
{
    "ECS_p": 0.312637,
    "ECS_n": 0.196356,
    "APower_p": 0.390458,
    "APower_n": 0.27798,
    "RCS_p": 0.00717831,
    "TCS_n": 0.0281366
}

==> anc/KDUQDemocratic/74/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3749,
        "V1_asymm": 11.2078,
        "V1_A": 0.0267947,
        "V2_0_n": 0.00596169,
        "V2_A_n": -5.28349e-06,
        "V3_0_n": 9.04588e-06,
        "V3_A_n": -3.51671e-08,
        "V2_0_p": 0.00891657,
        "V2_A_p": -5.24156e-06,
        "V3_0_p": 2.62881e-05,
        "V3_A_p": 6.36448e-09,
        "V4_0": 1.78155e-09,
        "r_0": 1.31413,
        "r_A": 0.463668,
        "a_0": 0.668093,
        "a_A": 8.73165e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.11686,
        "r_C_A": 0.625549,
        "r_C_A2": 45.211
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.10357,
        "V1_A": 0.00221481,
        "V2_0": 0.00842911,
        "r_0": 1.07092,
        "r_A": 0.113358,
        "a_0": 0.597225
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.18963,
        "W2_0": 230.973
    },
    "KDImagVolume": {
        "W1_0_n": 25.5099,
        "W1_A_n": -0.0477029,
        "W1_0_p": 22.1501,
        "W1_A_p": -0.00825994,
        "W2_0": 128.589,
        "W2_A": -0.087715
    },
    "KDImagSurface": {
        "D1_0": 21.4886,
        "D1_asymm": 2.48843,
        "D2_0": 0.023956,
        "D2_A": 0.00909592,
        "D2_A2": 14.3688,
        "D2_A3": 85.008,
        "D3_0": 15.6954,
        "r_0": 1.47541,
        "r_A": 0.0413961,
        "a_0_n": 0.505491,
        "a_A_n": 0.000191846,
        "a_0_p": 0.569509,
        "a_A_p": 0.000438801
    }
}

==> anc/KDUQDemocratic/75/modelErrors.json <==
{
    "ECS_p": 0.32421,
    "ECS_n": 0.147199,
    "APower_p": 0.335559,
    "APower_n": 0.425553,
    "RCS_p": 0.0114811,
    "TCS_n": 0.0246865
}

==> anc/KDUQDemocratic/75/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1724,
        "V1_asymm": 11.9161,
        "V1_A": 0.029834,
        "V2_0_n": 0.00553135,
        "V2_A_n": -4.03022e-06,
        "V3_0_n": 4.85641e-06,
        "V3_A_n": -2.85524e-08,
        "V2_0_p": 0.00707547,
        "V2_A_p": -2.49045e-06,
        "V3_0_p": 1.6661e-05,
        "V3_A_p": -2.64625e-08,
        "V4_0": -3.96117e-09,
        "r_0": 1.27773,
        "r_A": 0.373942,
        "a_0": 0.656795,
        "a_A": -0.000114539
    },
    "KDCoulomb": {
        "r_C_0": 1.27878,
        "r_C_A": 1.12031,
        "r_C_A2": 21.634
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.01656,
        "V1_A": 0.0195104,
        "V2_0": 0.00349525,
        "r_0": 1.05418,
        "r_A": -0.0145683,
        "a_0": 0.680842
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.73546,
        "W2_0": 213.18
    },
    "KDImagVolume": {
        "W1_0_n": 25.5996,
        "W1_A_n": 0.0182198,
        "W1_0_p": 19.344,
        "W1_A_p": 0.0724233,
        "W2_0": 113.312,
        "W2_A": 0.450626
    },
    "KDImagSurface": {
        "D1_0": 12.7028,
        "D1_asymm": 14.8316,
        "D2_0": 0.0185231,
        "D2_A": 0.00553592,
        "D2_A2": 10.9723,
        "D2_A3": 13.7861,
        "D3_0": 14.4923,
        "r_0": 1.23896,
        "r_A": 0.00731354,
        "a_0_n": 0.624489,
        "a_A_n": -0.00153245,
        "a_0_p": 0.550488,
        "a_A_p": 0.00256764
    }
}

==> anc/KDUQDemocratic/76/modelErrors.json <==
{
    "ECS_p": 0.281725,
    "ECS_n": 0.189052,
    "APower_p": 0.35497,
    "APower_n": 0.225024,
    "RCS_p": 0.0226041,
    "TCS_n": 0.0174087
}

==> anc/KDUQDemocratic/76/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.4773,
        "V1_asymm": 15.7178,
        "V1_A": 0.0324798,
        "V2_0_n": 0.00782093,
        "V2_A_n": 5.89597e-07,
        "V3_0_n": 2.46989e-05,
        "V3_A_n": 1.16292e-09,
        "V2_0_p": 0.00976885,
        "V2_A_p": -1.12817e-05,
        "V3_0_p": 3.41465e-05,
        "V3_A_p": -7.47689e-08,
        "V4_0": 2.28288e-08,
        "r_0": 1.2862,
        "r_A": 0.351309,
        "a_0": 0.636639,
        "a_A": -0.000154142
    },
    "KDCoulomb": {
        "r_C_0": 1.32788,
        "r_C_A": -0.0958613,
        "r_C_A2": 25.4052
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.45897,
        "V1_A": 0.00363311,
        "V2_0": 0.00191321,
        "r_0": 1.169,
        "r_A": 0.585944,
        "a_0": 0.62209
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.47962,
        "W2_0": 184.119
    },
    "KDImagVolume": {
        "W1_0_n": 18.2461,
        "W1_A_n": -0.0449647,
        "W1_0_p": 11.7324,
        "W1_A_p": 0.0425983,
        "W2_0": 101.9,
        "W2_A": -0.101638
    },
    "KDImagSurface": {
        "D1_0": 13.0237,
        "D1_asymm": 9.1333,
        "D2_0": -0.0589097,
        "D2_A": 0.0781381,
        "D2_A2": 12.8148,
        "D2_A3": 369.095,
        "D3_0": 11.3528,
        "r_0": 1.42052,
        "r_A": 0.0371563,
        "a_0_n": 0.551673,
        "a_A_n": -0.0004689,
        "a_0_p": 0.54769,
        "a_A_p": 0.000472604
    }
}

==> anc/KDUQDemocratic/77/modelErrors.json <==
{
    "ECS_p": 0.254121,
    "ECS_n": 0.191137,
    "APower_p": 0.321707,
    "APower_n": 0.390822,
    "RCS_p": 0.0283726,
    "TCS_n": 0.0361834
}

==> anc/KDUQDemocratic/77/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1437,
        "V1_asymm": 10.0273,
        "V1_A": 0.031949,
        "V2_0_n": 0.00681396,
        "V2_A_n": 2.0736e-06,
        "V3_0_n": 9.45704e-06,
        "V3_A_n": -5.32552e-10,
        "V2_0_p": 0.00554667,
        "V2_A_p": 4.50146e-06,
        "V3_0_p": 8.29989e-06,
        "V3_A_p": -7.03963e-09,
        "V4_0": -9.58331e-09,
        "r_0": 1.2803,
        "r_A": 0.410583,
        "a_0": 0.702695,
        "a_A": 1.77151e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.29836,
        "r_C_A": 0.66911,
        "r_C_A2": 20.2017
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.6098,
        "V1_A": 0.00424142,
        "V2_0": 0.00139033,
        "r_0": 1.18288,
        "r_A": 0.637001,
        "a_0": 0.645422
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.43593,
        "W2_0": 52.2456
    },
    "KDImagVolume": {
        "W1_0_n": 18.9947,
        "W1_A_n": 0.00392398,
        "W1_0_p": 11.0265,
        "W1_A_p": 0.0830643,
        "W2_0": 110.525,
        "W2_A": 0.158786
    },
    "KDImagSurface": {
        "D1_0": 9.84108,
        "D1_asymm": 9.58291,
        "D2_0": 0.0615261,
        "D2_A": -0.0513671,
        "D2_A2": 11.893,
        "D2_A3": 314.045,
        "D3_0": 8.47531,
        "r_0": 1.29411,
        "r_A": 0.00999834,
        "a_0_n": 0.575324,
        "a_A_n": -0.000332652,
        "a_0_p": 0.485845,
        "a_A_p": 0.00171693
    }
}

==> anc/KDUQDemocratic/78/modelErrors.json <==
{
    "ECS_p": 0.352958,
    "ECS_n": 0.178298,
    "APower_p": 0.351349,
    "APower_n": 0.134345,
    "RCS_p": 0.023274,
    "TCS_n": 0.0355724
}

==> anc/KDUQDemocratic/78/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9708,
        "V1_asymm": 5.8185,
        "V1_A": 0.0235856,
        "V2_0_n": 0.00573839,
        "V2_A_n": -4.89159e-06,
        "V3_0_n": 6.88297e-06,
        "V3_A_n": -3.3574e-08,
        "V2_0_p": 0.00781055,
        "V2_A_p": -1.51797e-05,
        "V3_0_p": 2.15711e-05,
        "V3_A_p": -1.06033e-07,
        "V4_0": -5.98897e-09,
        "r_0": 1.27842,
        "r_A": 0.326589,
        "a_0": 0.720871,
        "a_A": 0.000144381
    },
    "KDCoulomb": {
        "r_C_0": 1.07165,
        "r_C_A": 0.435488,
        "r_C_A2": 26.9534
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.80156,
        "V1_A": 0.00516098,
        "V2_0": 0.00524042,
        "r_0": 1.26549,
        "r_A": 0.815923,
        "a_0": 0.582138
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.33178,
        "W2_0": 293.063
    },
    "KDImagVolume": {
        "W1_0_n": 21.3183,
        "W1_A_n": -0.0674783,
        "W1_0_p": 10.9988,
        "W1_A_p": 0.0339411,
        "W2_0": 95.9272,
        "W2_A": -0.278347
    },
    "KDImagSurface": {
        "D1_0": 29.3975,
        "D1_asymm": 42.1856,
        "D2_0": 0.0739369,
        "D2_A": -0.0341377,
        "D2_A2": 1.27564,
        "D2_A3": 526.228,
        "D3_0": 16.2043,
        "r_0": 1.27772,
        "r_A": 0.000750446,
        "a_0_n": 0.534267,
        "a_A_n": -0.000131195,
        "a_0_p": 0.573002,
        "a_A_p": -0.000126005
    }
}

==> anc/KDUQDemocratic/79/modelErrors.json <==
{
    "ECS_p": 0.338677,
    "ECS_n": 0.199645,
    "APower_p": 0.275132,
    "APower_n": 0.116664,
    "RCS_p": 0.0218966,
    "TCS_n": 0.0277649
}

==> anc/KDUQDemocratic/79/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6063,
        "V1_asymm": 19.5006,
        "V1_A": 0.0158682,
        "V2_0_n": 0.00384408,
        "V2_A_n": -5.65862e-06,
        "V3_0_n": -8.81424e-06,
        "V3_A_n": -9.65564e-09,
        "V2_0_p": 0.00398891,
        "V2_A_p": 2.19615e-05,
        "V3_0_p": -6.56845e-06,
        "V3_A_p": 1.47997e-07,
        "V4_0": -4.59324e-08,
        "r_0": 1.31445,
        "r_A": 0.54195,
        "a_0": 0.724265,
        "a_A": 0.000252628
    },
    "KDCoulomb": {
        "r_C_0": 1.1378,
        "r_C_A": 1.51002,
        "r_C_A2": 5.05821
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.87014,
        "V1_A": -0.000921805,
        "V2_0": 0.00880977,
        "r_0": 1.13178,
        "r_A": 0.342639,
        "a_0": 0.559124
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.0013,
        "W2_0": 261.926
    },
    "KDImagVolume": {
        "W1_0_n": 18.8639,
        "W1_A_n": 0.0571395,
        "W1_0_p": 21.6329,
        "W1_A_p": 0.0321429,
        "W2_0": 91.0434,
        "W2_A": 0.307074
    },
    "KDImagSurface": {
        "D1_0": 26.6947,
        "D1_asymm": 34.8192,
        "D2_0": 0.0295227,
        "D2_A": 0.00236066,
        "D2_A2": 5.20443,
        "D2_A3": 126.651,
        "D3_0": 15.4745,
        "r_0": 1.23996,
        "r_A": -0.00557325,
        "a_0_n": 0.525635,
        "a_A_n": 0.000162913,
        "a_0_p": 0.535281,
        "a_A_p": 4.42281e-05
    }
}

==> anc/KDUQDemocratic/8/modelErrors.json <==
{
    "ECS_p": 0.289532,
    "ECS_n": 0.211272,
    "APower_p": 0.391368,
    "APower_n": 0.183454,
    "RCS_p": 0.0253195,
    "TCS_n": 0.0240276
}

==> anc/KDUQDemocratic/8/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3987,
        "V1_asymm": 14.939,
        "V1_A": 0.0322726,
        "V2_0_n": 0.00606001,
        "V2_A_n": 2.6999e-06,
        "V3_0_n": 6.48917e-06,
        "V3_A_n": 2.03921e-09,
        "V2_0_p": 0.0076581,
        "V2_A_p": 4.63853e-06,
        "V3_0_p": 2.00248e-05,
        "V3_A_p": 2.06163e-08,
        "V4_0": -5.33953e-09,
        "r_0": 1.30857,
        "r_A": 0.408231,
        "a_0": 0.707703,
        "a_A": 0.000100244
    },
    "KDCoulomb": {
        "r_C_0": 1.23491,
        "r_C_A": 0.702571,
        "r_C_A2": 7.88491
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.06613,
        "V1_A": -0.00752055,
        "V2_0": 0.00829175,
        "r_0": 1.26099,
        "r_A": 0.729675,
        "a_0": 0.514278
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.04663,
        "W2_0": 335.174
    },
    "KDImagVolume": {
        "W1_0_n": 20.0622,
        "W1_A_n": 0.000877249,
        "W1_0_p": 10.3843,
        "W1_A_p": 0.0239905,
        "W2_0": 94.9995,
        "W2_A": -0.0537226
    },
    "KDImagSurface": {
        "D1_0": 12.9006,
        "D1_asymm": 5.77786,
        "D2_0": 0.0282104,
        "D2_A": -0.00741315,
        "D2_A2": 12.8719,
        "D2_A3": 416.168,
        "D3_0": 9.36411,
        "r_0": 1.35273,
        "r_A": 0.0236148,
        "a_0_n": 0.586345,
        "a_A_n": 0.000421223,
        "a_0_p": 0.523551,
        "a_A_p": 0.00135528
    }
}

==> anc/KDUQDemocratic/80/modelErrors.json <==
{
    "ECS_p": 0.18016,
    "ECS_n": 0.168248,
    "APower_p": 0.293345,
    "APower_n": 0.21167,
    "RCS_p": 0.0249956,
    "TCS_n": 0.0254443
}

==> anc/KDUQDemocratic/80/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0918,
        "V1_asymm": 7.87504,
        "V1_A": 0.0319652,
        "V2_0_n": 0.00630251,
        "V2_A_n": -2.60932e-06,
        "V3_0_n": 7.7254e-06,
        "V3_A_n": -8.88315e-09,
        "V2_0_p": 0.00681968,
        "V2_A_p": -1.46456e-06,
        "V3_0_p": 1.52591e-05,
        "V3_A_p": -2.73655e-08,
        "V4_0": -1.28148e-08,
        "r_0": 1.33107,
        "r_A": 0.524584,
        "a_0": 0.693756,
        "a_A": 0.000226766
    },
    "KDCoulomb": {
        "r_C_0": 1.31486,
        "r_C_A": 2.36228,
        "r_C_A2": 14.6627
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.11108,
        "V1_A": 0.0114133,
        "V2_0": 0.00350016,
        "r_0": 1.22476,
        "r_A": 0.86349,
        "a_0": 0.623856
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.00533,
        "W2_0": 112.559
    },
    "KDImagVolume": {
        "W1_0_n": 23.2542,
        "W1_A_n": -0.0334825,
        "W1_0_p": 19.2743,
        "W1_A_p": -0.0200155,
        "W2_0": 128.3,
        "W2_A": -0.189845
    },
    "KDImagSurface": {
        "D1_0": 11.0327,
        "D1_asymm": 12.3892,
        "D2_0": 0.0148025,
        "D2_A": 0.0129778,
        "D2_A2": 20.6312,
        "D2_A3": -38.6379,
        "D3_0": 8.04875,
        "r_0": 1.34246,
        "r_A": 0.0127457,
        "a_0_n": 0.560319,
        "a_A_n": -0.000322519,
        "a_0_p": 0.541814,
        "a_A_p": 0.000614263
    }
}

==> anc/KDUQDemocratic/81/modelErrors.json <==
{
    "ECS_p": 0.340408,
    "ECS_n": 0.176912,
    "APower_p": 0.356337,
    "APower_n": 0.286474,
    "RCS_p": 0.0127398,
    "TCS_n": 0.0178728
}

==> anc/KDUQDemocratic/81/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6604,
        "V1_asymm": 13.462,
        "V1_A": 0.0231721,
        "V2_0_n": 0.00505652,
        "V2_A_n": -8.4981e-07,
        "V3_0_n": -7.73429e-07,
        "V3_A_n": -6.11316e-09,
        "V2_0_p": 0.00516413,
        "V2_A_p": 6.66477e-06,
        "V3_0_p": 5.61846e-06,
        "V3_A_p": 4.73714e-09,
        "V4_0": -2.12123e-08,
        "r_0": 1.33617,
        "r_A": 0.615638,
        "a_0": 0.683766,
        "a_A": 9.66628e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.37552,
        "r_C_A": 0.34826,
        "r_C_A2": 15.8329
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.67411,
        "V1_A": 0.000614796,
        "V2_0": 0.00704608,
        "r_0": 1.20971,
        "r_A": 0.711848,
        "a_0": 0.625878
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.1801,
        "W2_0": 246.813
    },
    "KDImagVolume": {
        "W1_0_n": 25.7493,
        "W1_A_n": -0.0243709,
        "W1_0_p": 21.8113,
        "W1_A_p": 0.00897184,
        "W2_0": 134.751,
        "W2_A": -0.14708
    },
    "KDImagSurface": {
        "D1_0": 9.56454,
        "D1_asymm": 6.32221,
        "D2_0": -0.00851764,
        "D2_A": 0.0209467,
        "D2_A2": 14.31,
        "D2_A3": 300.673,
        "D3_0": 7.09794,
        "r_0": 1.36361,
        "r_A": 0.0216093,
        "a_0_n": 0.593925,
        "a_A_n": 0.000110081,
        "a_0_p": 0.561518,
        "a_A_p": 0.000582755
    }
}

==> anc/KDUQDemocratic/82/modelErrors.json <==
{
    "ECS_p": 0.314829,
    "ECS_n": 0.213976,
    "APower_p": 0.455456,
    "APower_n": 0.30199,
    "RCS_p": 0.00655841,
    "TCS_n": 0.033202
}

==> anc/KDUQDemocratic/82/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.7576,
        "V1_asymm": 9.0528,
        "V1_A": 0.0111245,
        "V2_0_n": 0.00657929,
        "V2_A_n": -1.14133e-06,
        "V3_0_n": 1.21207e-05,
        "V3_A_n": 3.72131e-09,
        "V2_0_p": 0.00790843,
        "V2_A_p": -3.28078e-07,
        "V3_0_p": 1.518e-05,
        "V3_A_p": 6.46343e-09,
        "V4_0": -6.22264e-09,
        "r_0": 1.26386,
        "r_A": 0.174531,
        "a_0": 0.66509,
        "a_A": -2.75513e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.16444,
        "r_C_A": 2.1853,
        "r_C_A2": 15.328
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.53585,
        "V1_A": 0.00391018,
        "V2_0": 0.00182685,
        "r_0": 1.26179,
        "r_A": 0.8333,
        "a_0": 0.627187
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.986397,
        "W2_0": 175.394
    },
    "KDImagVolume": {
        "W1_0_n": 12.2127,
        "W1_A_n": 0.0563428,
        "W1_0_p": 8.72187,
        "W1_A_p": 0.091796,
        "W2_0": 59.4663,
        "W2_A": 0.407833
    },
    "KDImagSurface": {
        "D1_0": 21.6568,
        "D1_asymm": 9.96424,
        "D2_0": 0.0259417,
        "D2_A": 0.00781257,
        "D2_A2": 13.0448,
        "D2_A3": 63.8446,
        "D3_0": 16.6177,
        "r_0": 1.48802,
        "r_A": 0.0508046,
        "a_0_n": 0.488324,
        "a_A_n": -0.000573204,
        "a_0_p": 0.499149,
        "a_A_p": 0.00139948
    }
}

==> anc/KDUQDemocratic/83/modelErrors.json <==
{
    "ECS_p": 0.265929,
    "ECS_n": 0.182583,
    "APower_p": 0.487743,
    "APower_n": 0.408262,
    "RCS_p": 0.0180343,
    "TCS_n": 0.02385
}

==> anc/KDUQDemocratic/83/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.5591,
        "V1_asymm": 0.17998,
        "V1_A": 0.0280894,
        "V2_0_n": 0.00505305,
        "V2_A_n": -4.1008e-06,
        "V3_0_n": 5.88327e-06,
        "V3_A_n": -2.38311e-08,
        "V2_0_p": 0.00508318,
        "V2_A_p": 2.99936e-06,
        "V3_0_p": 8.94657e-06,
        "V3_A_p": 3.56598e-08,
        "V4_0": 5.59779e-09,
        "r_0": 1.28481,
        "r_A": 0.406241,
        "a_0": 0.693517,
        "a_A": 1.5867e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.26119,
        "r_C_A": -0.0400138,
        "r_C_A2": 20.7547
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.52748,
        "V1_A": 0.00248798,
        "V2_0": 0.00525913,
        "r_0": 1.25369,
        "r_A": 1.11691,
        "a_0": 0.567507
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.95983,
        "W2_0": 126.814
    },
    "KDImagVolume": {
        "W1_0_n": 21.8897,
        "W1_A_n": -0.00603583,
        "W1_0_p": 27.4916,
        "W1_A_p": -0.0340303,
        "W2_0": 100.232,
        "W2_A": 0.0573365
    },
    "KDImagSurface": {
        "D1_0": 25.035,
        "D1_asymm": 25.7815,
        "D2_0": 0.0687116,
        "D2_A": -0.0362301,
        "D2_A2": -14.9586,
        "D2_A3": -166.167,
        "D3_0": 17.5045,
        "r_0": 1.2959,
        "r_A": 0.00686995,
        "a_0_n": 0.546299,
        "a_A_n": -0.000210491,
        "a_0_p": 0.551635,
        "a_A_p": 0.0013232
    }
}

==> anc/KDUQDemocratic/84/modelErrors.json <==
{
    "ECS_p": 0.375711,
    "ECS_n": 0.148187,
    "APower_p": 0.340272,
    "APower_n": 0.278907,
    "RCS_p": 0.0117645,
    "TCS_n": 0.0249959
}

==> anc/KDUQDemocratic/84/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3186,
        "V1_asymm": 28.2832,
        "V1_A": 0.0115056,
        "V2_0_n": 0.0068861,
        "V2_A_n": 1.72129e-05,
        "V3_0_n": 1.55011e-05,
        "V3_A_n": 9.07872e-08,
        "V2_0_p": 0.008083,
        "V2_A_p": -3.16305e-06,
        "V3_0_p": 2.54691e-05,
        "V3_A_p": 1.13666e-08,
        "V4_0": 1.28134e-09,
        "r_0": 1.19391,
        "r_A": -0.0303047,
        "a_0": 0.640069,
        "a_A": -0.000232995
    },
    "KDCoulomb": {
        "r_C_0": 1.11518,
        "r_C_A": 0.267651,
        "r_C_A2": -16.2868
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.17557,
        "V1_A": 0.0133654,
        "V2_0": 0.0165181,
        "r_0": 1.1523,
        "r_A": 0.392112,
        "a_0": 0.585761
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.95782,
        "W2_0": 498.943
    },
    "KDImagVolume": {
        "W1_0_n": 19.241,
        "W1_A_n": 0.0214337,
        "W1_0_p": 16.9803,
        "W1_A_p": 0.0684479,
        "W2_0": 100.359,
        "W2_A": -0.0421469
    },
    "KDImagSurface": {
        "D1_0": 16.9451,
        "D1_asymm": 25.5329,
        "D2_0": 0.0287441,
        "D2_A": -0.00366406,
        "D2_A2": 13.044,
        "D2_A3": 111.217,
        "D3_0": 15.2237,
        "r_0": 1.31873,
        "r_A": 0.0209661,
        "a_0_n": 0.566305,
        "a_A_n": -0.00126536,
        "a_0_p": 0.504428,
        "a_A_p": 0.000388822
    }
}

==> anc/KDUQDemocratic/85/modelErrors.json <==
{
    "ECS_p": 0.255755,
    "ECS_n": 0.225335,
    "APower_p": 0.523813,
    "APower_n": 0.233217,
    "RCS_p": 0.0198824,
    "TCS_n": 0.0268423
}

==> anc/KDUQDemocratic/85/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.7442,
        "V1_asymm": 14.5456,
        "V1_A": 0.0400158,
        "V2_0_n": 0.00610428,
        "V2_A_n": 4.53098e-06,
        "V3_0_n": 8.73514e-06,
        "V3_A_n": 6.14602e-08,
        "V2_0_p": 0.00628839,
        "V2_A_p": 6.56581e-06,
        "V3_0_p": 2.0986e-06,
        "V3_A_p": 6.47855e-08,
        "V4_0": -2.35688e-08,
        "r_0": 1.31728,
        "r_A": 0.573014,
        "a_0": 0.663824,
        "a_A": -0.000112612
    },
    "KDCoulomb": {
        "r_C_0": 1.38359,
        "r_C_A": -0.0612267,
        "r_C_A2": 30.1327
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.84643,
        "V1_A": -0.00580051,
        "V2_0": 0.00188175,
        "r_0": 1.15759,
        "r_A": 0.631032,
        "a_0": 0.637602
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.67417,
        "W2_0": 91.9161
    },
    "KDImagVolume": {
        "W1_0_n": 12.3323,
        "W1_A_n": 0.0503903,
        "W1_0_p": 20.5527,
        "W1_A_p": 0.00851613,
        "W2_0": 76.1613,
        "W2_A": 0.168946
    },
    "KDImagSurface": {
        "D1_0": 15.1048,
        "D1_asymm": 10.9288,
        "D2_0": -0.0245504,
        "D2_A": 0.0454081,
        "D2_A2": 5.08368,
        "D2_A3": 359.47,
        "D3_0": 13.2169,
        "r_0": 1.251,
        "r_A": -0.000759581,
        "a_0_n": 0.5764,
        "a_A_n": -4.65477e-05,
        "a_0_p": 0.544651,
        "a_A_p": 0.000953774
    }
}

==> anc/KDUQDemocratic/86/modelErrors.json <==
{
    "ECS_p": 0.187215,
    "ECS_n": 0.204533,
    "APower_p": 0.431595,
    "APower_n": 0.200132,
    "RCS_p": 0.014845,
    "TCS_n": 0.0150614
}

==> anc/KDUQDemocratic/86/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.6339,
        "V1_asymm": 14.1003,
        "V1_A": 0.0268125,
        "V2_0_n": 0.00597986,
        "V2_A_n": -1.25232e-06,
        "V3_0_n": 7.22582e-06,
        "V3_A_n": -1.5139e-08,
        "V2_0_p": 0.00803029,
        "V2_A_p": -6.42096e-06,
        "V3_0_p": 2.01565e-05,
        "V3_A_p": -5.13991e-08,
        "V4_0": -8.48166e-09,
        "r_0": 1.27195,
        "r_A": 0.348215,
        "a_0": 0.690038,
        "a_A": 3.34588e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.28831,
        "r_C_A": 1.27057,
        "r_C_A2": 0.0560586
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.08993,
        "V1_A": -0.00443604,
        "V2_0": 0.0028644,
        "r_0": 1.21334,
        "r_A": 0.87271,
        "a_0": 0.617249
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.02737,
        "W2_0": 321.839
    },
    "KDImagVolume": {
        "W1_0_n": 22.3002,
        "W1_A_n": -0.0360866,
        "W1_0_p": 21.8634,
        "W1_A_p": 0.00733986,
        "W2_0": 102.405,
        "W2_A": -0.0244162
    },
    "KDImagSurface": {
        "D1_0": 26.125,
        "D1_asymm": 18.1877,
        "D2_0": 0.0555257,
        "D2_A": -0.0216698,
        "D2_A2": 15.6224,
        "D2_A3": 258.323,
        "D3_0": 17.6291,
        "r_0": 1.37966,
        "r_A": 0.0218095,
        "a_0_n": 0.526124,
        "a_A_n": -7.51352e-05,
        "a_0_p": 0.455622,
        "a_A_p": 0.00160376
    }
}

==> anc/KDUQDemocratic/87/modelErrors.json <==
{
    "ECS_p": 0.223491,
    "ECS_n": 0.14505,
    "APower_p": 0.358539,
    "APower_n": 0.19873,
    "RCS_p": 0.00848242,
    "TCS_n": 0.0221239
}

==> anc/KDUQDemocratic/87/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.3939,
        "V1_asymm": 11.5657,
        "V1_A": 0.0200757,
        "V2_0_n": 0.0062331,
        "V2_A_n": 1.37427e-06,
        "V3_0_n": 5.73786e-06,
        "V3_A_n": -9.8093e-09,
        "V2_0_p": 0.00673008,
        "V2_A_p": 2.18051e-06,
        "V3_0_p": 1.31333e-05,
        "V3_A_p": -7.09013e-09,
        "V4_0": -1.33948e-08,
        "r_0": 1.28331,
        "r_A": 0.342505,
        "a_0": 0.722219,
        "a_A": 0.000379713
    },
    "KDCoulomb": {
        "r_C_0": 1.10936,
        "r_C_A": 1.15796,
        "r_C_A2": 24.3927
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.23362,
        "V1_A": -0.00308971,
        "V2_0": 0.00358608,
        "r_0": 1.25222,
        "r_A": 0.693855,
        "a_0": 0.628866
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.01134,
        "W2_0": 271.617
    },
    "KDImagVolume": {
        "W1_0_n": 20.1156,
        "W1_A_n": -0.0286058,
        "W1_0_p": 6.80448,
        "W1_A_p": 0.0576884,
        "W2_0": 74.4066,
        "W2_A": -0.033639
    },
    "KDImagSurface": {
        "D1_0": 16.5029,
        "D1_asymm": 13.357,
        "D2_0": 0.0240156,
        "D2_A": 0.000461035,
        "D2_A2": -0.442996,
        "D2_A3": 322.483,
        "D3_0": 15.489,
        "r_0": 1.33461,
        "r_A": 0.00513824,
        "a_0_n": 0.538364,
        "a_A_n": 2.13452e-06,
        "a_0_p": 0.547849,
        "a_A_p": 0.000170178
    }
}

==> anc/KDUQDemocratic/88/modelErrors.json <==
{
    "ECS_p": 0.296521,
    "ECS_n": 0.16427,
    "APower_p": 0.403301,
    "APower_n": 0.189478,
    "RCS_p": 0.0262664,
    "TCS_n": 0.0252889
}

==> anc/KDUQDemocratic/88/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1215,
        "V1_asymm": 10.2293,
        "V1_A": 0.0358061,
        "V2_0_n": 0.00518728,
        "V2_A_n": -3.62468e-06,
        "V3_0_n": -9.20872e-07,
        "V3_A_n": -1.90598e-08,
        "V2_0_p": 0.00390597,
        "V2_A_p": 1.86076e-05,
        "V3_0_p": -4.56588e-06,
        "V3_A_p": 8.34068e-08,
        "V4_0": -2.14217e-08,
        "r_0": 1.28939,
        "r_A": 0.446254,
        "a_0": 0.651166,
        "a_A": -0.000467464
    },
    "KDCoulomb": {
        "r_C_0": 1.39603,
        "r_C_A": 0.0988101,
        "r_C_A2": 16.0337
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.22734,
        "V1_A": 0.0106834,
        "V2_0": 0.00434249,
        "r_0": 1.31244,
        "r_A": 1.16125,
        "a_0": 0.611422
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.97787,
        "W2_0": 274.922
    },
    "KDImagVolume": {
        "W1_0_n": 23.6915,
        "W1_A_n": 0.0709008,
        "W1_0_p": 17.4765,
        "W1_A_p": 0.13806,
        "W2_0": 108.595,
        "W2_A": 0.644321
    },
    "KDImagSurface": {
        "D1_0": 13.079,
        "D1_asymm": 0.386361,
        "D2_0": 0.0445832,
        "D2_A": -0.0295522,
        "D2_A2": 8.66229,
        "D2_A3": 570.871,
        "D3_0": 13.4036,
        "r_0": 1.33738,
        "r_A": 0.0179715,
        "a_0_n": 0.536824,
        "a_A_n": -0.000728508,
        "a_0_p": 0.457961,
        "a_A_p": 0.0021756
    }
}

==> anc/KDUQDemocratic/89/modelErrors.json <==
{
    "ECS_p": 0.328047,
    "ECS_n": 0.185769,
    "APower_p": 0.332762,
    "APower_n": 0.12633,
    "RCS_p": 0.0338106,
    "TCS_n": 0.0200848
}

==> anc/KDUQDemocratic/89/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.982,
        "V1_asymm": 11.1533,
        "V1_A": 0.0289042,
        "V2_0_n": 0.00611186,
        "V2_A_n": -3.01819e-06,
        "V3_0_n": 1.42658e-05,
        "V3_A_n": -1.87842e-08,
        "V2_0_p": 0.00828634,
        "V2_A_p": -2.20889e-06,
        "V3_0_p": 2.9437e-05,
        "V3_A_p": -4.4356e-08,
        "V4_0": 2.30472e-08,
        "r_0": 1.28688,
        "r_A": 0.365894,
        "a_0": 0.670759,
        "a_A": -0.0002363
    },
    "KDCoulomb": {
        "r_C_0": 1.20096,
        "r_C_A": 0.882416,
        "r_C_A2": 2.14354
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.92889,
        "V1_A": 0.0052711,
        "V2_0": 0.00730244,
        "r_0": 1.2585,
        "r_A": 0.766032,
        "a_0": 0.523488
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.60678,
        "W2_0": 215.047
    },
    "KDImagVolume": {
        "W1_0_n": 21.1068,
        "W1_A_n": -0.00625009,
        "W1_0_p": 18.5016,
        "W1_A_p": 0.0119951,
        "W2_0": 117.551,
        "W2_A": -0.198265
    },
    "KDImagSurface": {
        "D1_0": 26.3052,
        "D1_asymm": 1.27463,
        "D2_0": 0.0608291,
        "D2_A": -0.0264442,
        "D2_A2": 1.7806,
        "D2_A3": 325.672,
        "D3_0": 18.5876,
        "r_0": 1.38007,
        "r_A": 0.0262731,
        "a_0_n": 0.563839,
        "a_A_n": 0.000264366,
        "a_0_p": 0.545205,
        "a_A_p": 0.00133561
    }
}

==> anc/KDUQDemocratic/9/modelErrors.json <==
{
    "ECS_p": 0.226533,
    "ECS_n": 0.272781,
    "APower_p": 0.419951,
    "APower_n": 0.172794,
    "RCS_p": 0.0102254,
    "TCS_n": 0.0301896
}

==> anc/KDUQDemocratic/9/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.1259,
        "V1_asymm": 10.573,
        "V1_A": 0.0370661,
        "V2_0_n": 0.00674114,
        "V2_A_n": -1.64976e-06,
        "V3_0_n": 1.8394e-05,
        "V3_A_n": -9.25965e-09,
        "V2_0_p": 0.00524069,
        "V2_A_p": 7.94949e-06,
        "V3_0_p": 9.98224e-06,
        "V3_A_p": 6.13287e-08,
        "V4_0": 1.48368e-08,
        "r_0": 1.27293,
        "r_A": 0.475957,
        "a_0": 0.699632,
        "a_A": -0.000293841
    },
    "KDCoulomb": {
        "r_C_0": 1.03406,
        "r_C_A": 1.37066,
        "r_C_A2": 8.84087
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.28598,
        "V1_A": -0.00594069,
        "V2_0": 0.00912526,
        "r_0": 1.21256,
        "r_A": 0.783799,
        "a_0": 0.575437
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.41587,
        "W2_0": 224.676
    },
    "KDImagVolume": {
        "W1_0_n": 23.3057,
        "W1_A_n": -0.0224841,
        "W1_0_p": 22.1268,
        "W1_A_p": 0.0012845,
        "W2_0": 112.209,
        "W2_A": 0.195504
    },
    "KDImagSurface": {
        "D1_0": 14.4977,
        "D1_asymm": 5.92395,
        "D2_0": 0.0222392,
        "D2_A": -0.00307037,
        "D2_A2": -2.31196,
        "D2_A3": -4.48595,
        "D3_0": 12.7957,
        "r_0": 1.33206,
        "r_A": 0.0182367,
        "a_0_n": 0.546098,
        "a_A_n": -0.000453887,
        "a_0_p": 0.522308,
        "a_A_p": 0.00134702
    }
}

==> anc/KDUQDemocratic/90/modelErrors.json <==
{
    "ECS_p": 0.377725,
    "ECS_n": 0.174012,
    "APower_p": 0.436288,
    "APower_n": 0.311789,
    "RCS_p": 0.0199284,
    "TCS_n": 0.0248992
}

==> anc/KDUQDemocratic/90/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.9216,
        "V1_asymm": 6.31748,
        "V1_A": 0.0374329,
        "V2_0_n": 0.00716731,
        "V2_A_n": -4.35362e-06,
        "V3_0_n": 2.34958e-05,
        "V3_A_n": -3.2103e-08,
        "V2_0_p": 0.00765121,
        "V2_A_p": -1.18759e-05,
        "V3_0_p": 2.3964e-05,
        "V3_A_p": -6.0715e-08,
        "V4_0": 4.09726e-08,
        "r_0": 1.30148,
        "r_A": 0.520816,
        "a_0": 0.715094,
        "a_A": 0.000226279
    },
    "KDCoulomb": {
        "r_C_0": 1.08341,
        "r_C_A": -0.09977,
        "r_C_A2": 46.3579
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.52922,
        "V1_A": -0.0132444,
        "V2_0": -0.000456361,
        "r_0": 1.11173,
        "r_A": 0.457088,
        "a_0": 0.656925
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.63793,
        "W2_0": 242.844
    },
    "KDImagVolume": {
        "W1_0_n": 16.5129,
        "W1_A_n": 0.0234279,
        "W1_0_p": 19.9382,
        "W1_A_p": 0.0494508,
        "W2_0": 107.187,
        "W2_A": 0.334157
    },
    "KDImagSurface": {
        "D1_0": 17.5898,
        "D1_asymm": 14.3846,
        "D2_0": 0.0219338,
        "D2_A": -0.00335714,
        "D2_A2": 24.1428,
        "D2_A3": -74.8636,
        "D3_0": 15.1842,
        "r_0": 1.37277,
        "r_A": 0.0292115,
        "a_0_n": 0.524134,
        "a_A_n": -0.000814755,
        "a_0_p": 0.478328,
        "a_A_p": 0.00187842
    }
}

==> anc/KDUQDemocratic/91/modelErrors.json <==
{
    "ECS_p": 0.333672,
    "ECS_n": 0.161518,
    "APower_p": 0.349227,
    "APower_n": 0.159072,
    "RCS_p": 0.00826845,
    "TCS_n": 0.0209056
}

==> anc/KDUQDemocratic/91/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.0829,
        "V1_asymm": 13.2388,
        "V1_A": 0.0242093,
        "V2_0_n": 0.0035588,
        "V2_A_n": -1.68763e-06,
        "V3_0_n": -1.71294e-05,
        "V3_A_n": -4.56969e-09,
        "V2_0_p": 0.00694267,
        "V2_A_p": 2.66925e-06,
        "V3_0_p": 6.27852e-06,
        "V3_A_p": -3.26829e-09,
        "V4_0": -6.40129e-08,
        "r_0": 1.33261,
        "r_A": 0.522491,
        "a_0": 0.693181,
        "a_A": 0.000112341
    },
    "KDCoulomb": {
        "r_C_0": 1.31418,
        "r_C_A": 1.7751,
        "r_C_A2": 26.0385
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.2204,
        "V1_A": 0.0182395,
        "V2_0": 0.00955499,
        "r_0": 1.30319,
        "r_A": 0.932962,
        "a_0": 0.603137
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.70469,
        "W2_0": 341.384
    },
    "KDImagVolume": {
        "W1_0_n": 24.0591,
        "W1_A_n": -0.0175376,
        "W1_0_p": 20.2273,
        "W1_A_p": -0.00742372,
        "W2_0": 121.307,
        "W2_A": -0.214834
    },
    "KDImagSurface": {
        "D1_0": 18.2379,
        "D1_asymm": 7.41226,
        "D2_0": 0.026991,
        "D2_A": 0.00370931,
        "D2_A2": 16.057,
        "D2_A3": 372.258,
        "D3_0": 13.3659,
        "r_0": 1.30917,
        "r_A": 0.00387365,
        "a_0_n": 0.582647,
        "a_A_n": 0.000572916,
        "a_0_p": 0.539617,
        "a_A_p": 0.00193961
    }
}

==> anc/KDUQDemocratic/92/modelErrors.json <==
{
    "ECS_p": 0.290476,
    "ECS_n": 0.220873,
    "APower_p": 0.376127,
    "APower_n": 0.235029,
    "RCS_p": 0.0167384,
    "TCS_n": 0.0235491
}

==> anc/KDUQDemocratic/92/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.2679,
        "V1_asymm": 14.3816,
        "V1_A": 0.0395806,
        "V2_0_n": 0.00672711,
        "V2_A_n": 6.97778e-06,
        "V3_0_n": 1.01028e-05,
        "V3_A_n": 2.50811e-08,
        "V2_0_p": 0.00709432,
        "V2_A_p": 4.49754e-06,
        "V3_0_p": 1.43401e-05,
        "V3_A_p": 5.18887e-08,
        "V4_0": -1.31436e-08,
        "r_0": 1.2666,
        "r_A": 0.412088,
        "a_0": 0.691445,
        "a_A": -0.000150216
    },
    "KDCoulomb": {
        "r_C_0": 1.22341,
        "r_C_A": 0.56228,
        "r_C_A2": 36.0916
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.44588,
        "V1_A": -0.00789161,
        "V2_0": 0.00520473,
        "r_0": 1.12077,
        "r_A": 0.487148,
        "a_0": 0.603415
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.12203,
        "W2_0": 132.405
    },
    "KDImagVolume": {
        "W1_0_n": 25.3363,
        "W1_A_n": -0.0432058,
        "W1_0_p": 31.2907,
        "W1_A_p": -0.0481756,
        "W2_0": 132.716,
        "W2_A": -0.221183
    },
    "KDImagSurface": {
        "D1_0": 15.1526,
        "D1_asymm": 13.0088,
        "D2_0": -0.0323804,
        "D2_A": 0.0531382,
        "D2_A2": 4.04663,
        "D2_A3": 505.684,
        "D3_0": 11.5446,
        "r_0": 1.39942,
        "r_A": 0.0203856,
        "a_0_n": 0.511421,
        "a_A_n": -8.44315e-05,
        "a_0_p": 0.464016,
        "a_A_p": 0.00141339
    }
}

==> anc/KDUQDemocratic/93/modelErrors.json <==
{
    "ECS_p": 0.229375,
    "ECS_n": 0.245885,
    "APower_p": 0.505722,
    "APower_n": 0.240877,
    "RCS_p": 0.0121313,
    "TCS_n": 0.0252881
}

==> anc/KDUQDemocratic/93/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0728,
        "V1_asymm": 18.3424,
        "V1_A": 0.0257594,
        "V2_0_n": 0.00501133,
        "V2_A_n": 3.83143e-06,
        "V3_0_n": -2.62284e-06,
        "V3_A_n": 2.07409e-08,
        "V2_0_p": 0.00698155,
        "V2_A_p": -6.11587e-06,
        "V3_0_p": 1.14094e-05,
        "V3_A_p": -7.36801e-08,
        "V4_0": -2.78644e-08,
        "r_0": 1.27205,
        "r_A": 0.378153,
        "a_0": 0.667347,
        "a_A": -0.000175622
    },
    "KDCoulomb": {
        "r_C_0": 1.18296,
        "r_C_A": 1.59158,
        "r_C_A2": 11.1758
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.58316,
        "V1_A": -0.0110535,
        "V2_0": 0.00264578,
        "r_0": 1.16308,
        "r_A": 0.706489,
        "a_0": 0.668494
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.17253,
        "W2_0": 194.452
    },
    "KDImagVolume": {
        "W1_0_n": 22.6737,
        "W1_A_n": -0.00549653,
        "W1_0_p": 25.7227,
        "W1_A_p": -0.0280886,
        "W2_0": 94.0827,
        "W2_A": -0.0736148
    },
    "KDImagSurface": {
        "D1_0": 25.126,
        "D1_asymm": 25.1534,
        "D2_0": -0.0118309,
        "D2_A": 0.0492997,
        "D2_A2": 15.2546,
        "D2_A3": 244.092,
        "D3_0": 15.7943,
        "r_0": 1.40736,
        "r_A": 0.0268249,
        "a_0_n": 0.602027,
        "a_A_n": 0.000604541,
        "a_0_p": 0.512436,
        "a_A_p": 0.000864753
    }
}

==> anc/KDUQDemocratic/94/modelErrors.json <==
{
    "ECS_p": 0.29344,
    "ECS_n": 0.214012,
    "APower_p": 0.362629,
    "APower_n": 0.302248,
    "RCS_p": 0.0061192,
    "TCS_n": 0.0181324
}

==> anc/KDUQDemocratic/94/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.386,
        "V1_asymm": 13.8846,
        "V1_A": 0.00564769,
        "V2_0_n": 0.00539116,
        "V2_A_n": -2.23573e-06,
        "V3_0_n": 3.95048e-07,
        "V3_A_n": -2.30305e-08,
        "V2_0_p": 0.00644812,
        "V2_A_p": 4.72379e-06,
        "V3_0_p": 1.02043e-05,
        "V3_A_p": 2.33831e-08,
        "V4_0": -2.37506e-08,
        "r_0": 1.29014,
        "r_A": 0.335093,
        "a_0": 0.663382,
        "a_A": 0.000177773
    },
    "KDCoulomb": {
        "r_C_0": 1.32782,
        "r_C_A": -0.130428,
        "r_C_A2": 20.8649
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.05672,
        "V1_A": 0.0106313,
        "V2_0": 0.00436234,
        "r_0": 1.16805,
        "r_A": 0.598435,
        "a_0": 0.576851
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.13908,
        "W2_0": -102.661
    },
    "KDImagVolume": {
        "W1_0_n": 21.6491,
        "W1_A_n": -0.0454863,
        "W1_0_p": 15.1373,
        "W1_A_p": 0.0203159,
        "W2_0": 94.3082,
        "W2_A": 0.0492872
    },
    "KDImagSurface": {
        "D1_0": 11.5714,
        "D1_asymm": 13.8256,
        "D2_0": -0.0309486,
        "D2_A": 0.0457484,
        "D2_A2": 4.83743,
        "D2_A3": 325.786,
        "D3_0": 8.23088,
        "r_0": 1.55481,
        "r_A": 0.0711606,
        "a_0_n": 0.450391,
        "a_A_n": -0.000995181,
        "a_0_p": 0.459999,
        "a_A_p": 0.00154121
    }
}

==> anc/KDUQDemocratic/95/modelErrors.json <==
{
    "ECS_p": 0.196682,
    "ECS_n": 0.223685,
    "APower_p": 0.190683,
    "APower_n": 0.175796,
    "RCS_p": 0.00700902,
    "TCS_n": 0.0315467
}

==> anc/KDUQDemocratic/95/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1964,
        "V1_asymm": 4.4174,
        "V1_A": 0.0336794,
        "V2_0_n": 0.00683256,
        "V2_A_n": 1.11479e-05,
        "V3_0_n": 1.26745e-05,
        "V3_A_n": 6.06717e-08,
        "V2_0_p": 0.00572319,
        "V2_A_p": -5.70812e-06,
        "V3_0_p": 1.1126e-05,
        "V3_A_p": -5.09528e-08,
        "V4_0": -3.20788e-09,
        "r_0": 1.23882,
        "r_A": 0.238056,
        "a_0": 0.706136,
        "a_A": -6.39869e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.22668,
        "r_C_A": 0.725863,
        "r_C_A2": 11.0001
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.62283,
        "V1_A": 0.00690716,
        "V2_0": 0.00286909,
        "r_0": 1.24333,
        "r_A": 0.951489,
        "a_0": 0.645839
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.00764,
        "W2_0": 306.004
    },
    "KDImagVolume": {
        "W1_0_n": 19.7702,
        "W1_A_n": 0.0102671,
        "W1_0_p": 18.4279,
        "W1_A_p": 0.0020633,
        "W2_0": 89.6662,
        "W2_A": 0.0245024
    },
    "KDImagSurface": {
        "D1_0": 14.9323,
        "D1_asymm": 17.3058,
        "D2_0": 0.0218645,
        "D2_A": 0.00434465,
        "D2_A2": 5.17881,
        "D2_A3": 48.2491,
        "D3_0": 11.4232,
        "r_0": 1.28602,
        "r_A": 0.00146317,
        "a_0_n": 0.551949,
        "a_A_n": -4.53413e-05,
        "a_0_p": 0.536922,
        "a_A_p": 0.000747303
    }
}

==> anc/KDUQDemocratic/96/modelErrors.json <==
{
    "ECS_p": 0.348433,
    "ECS_n": 0.232196,
    "APower_p": 0.306101,
    "APower_n": 0.186118,
    "RCS_p": 0.0214836,
    "TCS_n": 0.0355083
}

==> anc/KDUQDemocratic/96/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.674,
        "V1_asymm": 19.8337,
        "V1_A": 0.0272036,
        "V2_0_n": 0.00591809,
        "V2_A_n": 7.61638e-06,
        "V3_0_n": 4.49001e-06,
        "V3_A_n": 4.92104e-08,
        "V2_0_p": 0.0052164,
        "V2_A_p": 1.09552e-05,
        "V3_0_p": 3.49752e-06,
        "V3_A_p": 5.72961e-08,
        "V4_0": -2.39028e-08,
        "r_0": 1.29476,
        "r_A": 0.55239,
        "a_0": 0.688317,
        "a_A": -0.000271802
    },
    "KDCoulomb": {
        "r_C_0": 1.14218,
        "r_C_A": 1.21912,
        "r_C_A2": -17.3741
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.87771,
        "V1_A": -0.00736975,
        "V2_0": 0.00255962,
        "r_0": 1.22023,
        "r_A": 0.803276,
        "a_0": 0.609352
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.83775,
        "W2_0": 164.861
    },
    "KDImagVolume": {
        "W1_0_n": 24.3486,
        "W1_A_n": -0.00431988,
        "W1_0_p": 23.9039,
        "W1_A_p": 0.0197156,
        "W2_0": 139.371,
        "W2_A": -0.192098
    },
    "KDImagSurface": {
        "D1_0": 14.7802,
        "D1_asymm": 8.84816,
        "D2_0": 0.00923266,
        "D2_A": 0.011158,
        "D2_A2": 11.094,
        "D2_A3": 280.134,
        "D3_0": 16.4389,
        "r_0": 1.38266,
        "r_A": 0.0292008,
        "a_0_n": 0.599472,
        "a_A_n": -0.0005581,
        "a_0_p": 0.562701,
        "a_A_p": 0.00111765
    }
}

==> anc/KDUQDemocratic/97/modelErrors.json <==
{
    "ECS_p": 0.219818,
    "ECS_n": 0.228135,
    "APower_p": 0.496312,
    "APower_n": 0.198053,
    "RCS_p": 0.00642051,
    "TCS_n": 0.0285303
}

==> anc/KDUQDemocratic/97/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6737,
        "V1_asymm": 16.3476,
        "V1_A": 0.0154158,
        "V2_0_n": 0.00448683,
        "V2_A_n": -4.35528e-06,
        "V3_0_n": -2.10685e-06,
        "V3_A_n": 3.95312e-09,
        "V2_0_p": 0.00620538,
        "V2_A_p": 5.04118e-06,
        "V3_0_p": 2.99721e-06,
        "V3_A_p": 1.47126e-08,
        "V4_0": -4.15177e-08,
        "r_0": 1.26702,
        "r_A": 0.374443,
        "a_0": 0.692287,
        "a_A": -0.000321818
    },
    "KDCoulomb": {
        "r_C_0": 1.26811,
        "r_C_A": 1.86689,
        "r_C_A2": -4.28154
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.45577,
        "V1_A": -0.00574495,
        "V2_0": 0.00310223,
        "r_0": 1.22537,
        "r_A": 0.717161,
        "a_0": 0.565163
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.549203,
        "W2_0": 116.989
    },
    "KDImagVolume": {
        "W1_0_n": 12.632,
        "W1_A_n": 0.0264941,
        "W1_0_p": 15.9448,
        "W1_A_p": 0.0277782,
        "W2_0": 99.7521,
        "W2_A": -0.0244452
    },
    "KDImagSurface": {
        "D1_0": 16.7403,
        "D1_asymm": 23.2912,
        "D2_0": 0.0202246,
        "D2_A": 0.00460281,
        "D2_A2": 8.9062,
        "D2_A3": 314.163,
        "D3_0": 12.6075,
        "r_0": 1.48246,
        "r_A": 0.0358092,
        "a_0_n": 0.478033,
        "a_A_n": -0.0011647,
        "a_0_p": 0.479665,
        "a_A_p": 0.000669797
    }
}

==> anc/KDUQDemocratic/98/modelErrors.json <==
{
    "ECS_p": 0.289386,
    "ECS_n": 0.220967,
    "APower_p": 0.325968,
    "APower_n": 0.104915,
    "RCS_p": 0.0213151,
    "TCS_n": 0.0220299
}

==> anc/KDUQDemocratic/98/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9468,
        "V1_asymm": 9.10389,
        "V1_A": 0.0369169,
        "V2_0_n": 0.00710847,
        "V2_A_n": 9.00451e-06,
        "V3_0_n": 1.90588e-05,
        "V3_A_n": 6.83384e-08,
        "V2_0_p": 0.00592341,
        "V2_A_p": -3.51421e-07,
        "V3_0_p": 1.58993e-05,
        "V3_A_p": -3.05332e-08,
        "V4_0": 1.51915e-09,
        "r_0": 1.28816,
        "r_A": 0.412866,
        "a_0": 0.690388,
        "a_A": 0.000157758
    },
    "KDCoulomb": {
        "r_C_0": 1.26379,
        "r_C_A": -0.44413,
        "r_C_A2": 18.5068
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.11239,
        "V1_A": -0.002954,
        "V2_0": 0.01024,
        "r_0": 1.12424,
        "r_A": 0.20793,
        "a_0": 0.578548
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.8847,
        "W2_0": 223.172
    },
    "KDImagVolume": {
        "W1_0_n": 15.567,
        "W1_A_n": 0.0460473,
        "W1_0_p": 15.822,
        "W1_A_p": 0.184991,
        "W2_0": 80.3108,
        "W2_A": 0.28336
    },
    "KDImagSurface": {
        "D1_0": 24.4977,
        "D1_asymm": 9.51177,
        "D2_0": 0.064803,
        "D2_A": -0.0294838,
        "D2_A2": 1.43376,
        "D2_A3": 235.448,
        "D3_0": 15.8984,
        "r_0": 1.36483,
        "r_A": 0.0205049,
        "a_0_n": 0.517439,
        "a_A_n": -0.000370925,
        "a_0_p": 0.448631,
        "a_A_p": 0.00212344
    }
}

==> anc/KDUQDemocratic/99/modelErrors.json <==
{
    "ECS_p": 0.302064,
    "ECS_n": 0.229858,
    "APower_p": 0.407912,
    "APower_n": 0.329714,
    "RCS_p": 0.000315669,
    "TCS_n": 0.0248325
}

==> anc/KDUQDemocratic/99/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3206,
        "V1_asymm": 13.2137,
        "V1_A": 0.0166414,
        "V2_0_n": 0.00803931,
        "V2_A_n": 5.9049e-06,
        "V3_0_n": 2.93284e-05,
        "V3_A_n": 2.73524e-08,
        "V2_0_p": 0.00897414,
        "V2_A_p": -5.15718e-06,
        "V3_0_p": 3.49949e-05,
        "V3_A_p": -1.08316e-08,
        "V4_0": 4.9158e-08,
        "r_0": 1.1995,
        "r_A": 0.0341476,
        "a_0": 0.675268,
        "a_A": -0.000304186
    },
    "KDCoulomb": {
        "r_C_0": 1.01267,
        "r_C_A": 0.49519,
        "r_C_A2": 3.46738
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.90529,
        "V1_A": -0.0100235,
        "V2_0": 0.0047124,
        "r_0": 1.26337,
        "r_A": 0.963418,
        "a_0": 0.63838
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.09557,
        "W2_0": 231.813
    },
    "KDImagVolume": {
        "W1_0_n": 16.9342,
        "W1_A_n": 0.0259942,
        "W1_0_p": 13.6235,
        "W1_A_p": 0.0163126,
        "W2_0": 74.3586,
        "W2_A": 0.130844
    },
    "KDImagSurface": {
        "D1_0": 25.3426,
        "D1_asymm": 19.7872,
        "D2_0": 0.00912698,
        "D2_A": 0.0261769,
        "D2_A2": 3.57291,
        "D2_A3": 262.798,
        "D3_0": 17.2089,
        "r_0": 1.43462,
        "r_A": 0.0415806,
        "a_0_n": 0.57662,
        "a_A_n": -0.000403277,
        "a_0_p": 0.450365,
        "a_A_p": 0.00245982
    }
}

==> anc/KDUQFederal/0/modelErrors.json <==
{
    "ECS_p": 0.405372,
    "ECS_n": 0.313877,
    "APower_p": 0.617412,
    "APower_n": 0.622437,
    "RCS_p": 0.0501258,
    "TCS_n": 0.0413295
}

==> anc/KDUQFederal/0/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9722,
        "V1_asymm": 10.9623,
        "V1_A": 0.0174394,
        "V2_0_n": 0.00442364,
        "V2_A_n": -9.33727e-07,
        "V3_0_n": -7.67834e-06,
        "V3_A_n": -6.14096e-10,
        "V2_0_p": 0.00469178,
        "V2_A_p": 1.05309e-05,
        "V3_0_p": -5.71678e-06,
        "V3_A_p": 4.05952e-08,
        "V4_0": -5.44086e-08,
        "r_0": 1.30238,
        "r_A": 0.524614,
        "a_0": 0.704417,
        "a_A": 0.00012851
    },
    "KDCoulomb": {
        "r_C_0": 1.26634,
        "r_C_A": 0.700881,
        "r_C_A2": 20.7198
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.7918,
        "V1_A": -0.00162549,
        "V2_0": 0.00395427,
        "r_0": 1.21352,
        "r_A": 0.698955,
        "a_0": 0.579584
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.31175,
        "W2_0": 144.359
    },
    "KDImagVolume": {
        "W1_0_n": 21.7965,
        "W1_A_n": -0.0419009,
        "W1_0_p": 19.9099,
        "W1_A_p": 0.0554121,
        "W2_0": 105.45,
        "W2_A": 0.0240661
    },
    "KDImagSurface": {
        "D1_0": 14.1182,
        "D1_asymm": 3.64472,
        "D2_0": 0.0277123,
        "D2_A": -0.0055344,
        "D2_A2": 6.51389,
        "D2_A3": 225.118,
        "D3_0": 12.0404,
        "r_0": 1.53223,
        "r_A": 0.0599524,
        "a_0_n": 0.637104,
        "a_A_n": 0.000674796,
        "a_0_p": 0.45444,
        "a_A_p": 0.00214159
    }
}

==> anc/KDUQFederal/1/modelErrors.json <==
{
    "ECS_p": 0.457846,
    "ECS_n": 0.235003,
    "APower_p": 0.579929,
    "APower_n": 0.49203,
    "RCS_p": 0.0421183,
    "TCS_n": 0.0361454
}

==> anc/KDUQFederal/1/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.5008,
        "V1_asymm": 15.4732,
        "V1_A": 0.0497036,
        "V2_0_n": 0.00698286,
        "V2_A_n": 1.09002e-05,
        "V3_0_n": 1.69259e-05,
        "V3_A_n": 6.54174e-08,
        "V2_0_p": 0.00682918,
        "V2_A_p": -4.14782e-06,
        "V3_0_p": 1.18631e-05,
        "V3_A_p": 3.05612e-08,
        "V4_0": -4.03075e-09,
        "r_0": 1.28778,
        "r_A": 0.438269,
        "a_0": 0.667072,
        "a_A": -0.000483591
    },
    "KDCoulomb": {
        "r_C_0": 1.22033,
        "r_C_A": 0.483216,
        "r_C_A2": 14.4154
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.55125,
        "V1_A": -0.0127489,
        "V2_0": 0.0132081,
        "r_0": 1.16702,
        "r_A": 0.338664,
        "a_0": 0.54564
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.81105,
        "W2_0": 361.359
    },
    "KDImagVolume": {
        "W1_0_n": 15.0345,
        "W1_A_n": 0.0171097,
        "W1_0_p": 17.0211,
        "W1_A_p": -0.00248073,
        "W2_0": 65.4018,
        "W2_A": -0.000362589
    },
    "KDImagSurface": {
        "D1_0": 18.2002,
        "D1_asymm": 34.3887,
        "D2_0": 0.0271022,
        "D2_A": 0.00792501,
        "D2_A2": 18.6378,
        "D2_A3": 183.302,
        "D3_0": 13.2706,
        "r_0": 1.3163,
        "r_A": 0.0036418,
        "a_0_n": 0.616086,
        "a_A_n": 0.000182737,
        "a_0_p": 0.519895,
        "a_A_p": 0.000267688
    }
}

==> anc/KDUQFederal/10/modelErrors.json <==
{
    "ECS_p": 0.499981,
    "ECS_n": 0.325975,
    "APower_p": 0.539457,
    "APower_n": 0.672354,
    "RCS_p": 0.0390491,
    "TCS_n": 0.0415711
}

==> anc/KDUQFederal/10/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5178,
        "V1_asymm": 16.9179,
        "V1_A": 0.0270031,
        "V2_0_n": 0.00457337,
        "V2_A_n": 5.2991e-06,
        "V3_0_n": -5.62504e-06,
        "V3_A_n": 4.50358e-08,
        "V2_0_p": 0.00614611,
        "V2_A_p": 4.68988e-06,
        "V3_0_p": 1.44879e-06,
        "V3_A_p": 3.73084e-08,
        "V4_0": -4.45799e-08,
        "r_0": 1.25586,
        "r_A": 0.297192,
        "a_0": 0.720894,
        "a_A": 0.000410833
    },
    "KDCoulomb": {
        "r_C_0": 1.17144,
        "r_C_A": 1.7637,
        "r_C_A2": 8.96713
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.62548,
        "V1_A": 0.0193307,
        "V2_0": 0.00436746,
        "r_0": 1.20064,
        "r_A": 0.707393,
        "a_0": 0.639432
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.13821,
        "W2_0": 225.816
    },
    "KDImagVolume": {
        "W1_0_n": 20.8244,
        "W1_A_n": 0.00175192,
        "W1_0_p": 15.7154,
        "W1_A_p": 0.0194198,
        "W2_0": 88.283,
        "W2_A": -0.176044
    },
    "KDImagSurface": {
        "D1_0": 23.8706,
        "D1_asymm": 24.3574,
        "D2_0": 0.0347991,
        "D2_A": -0.0024776,
        "D2_A2": 17.8292,
        "D2_A3": -239.25,
        "D3_0": 19.6228,
        "r_0": 1.39664,
        "r_A": 0.0173939,
        "a_0_n": 0.537734,
        "a_A_n": 2.99075e-05,
        "a_0_p": 0.503957,
        "a_A_p": 0.000659097
    }
}

==> anc/KDUQFederal/100/modelErrors.json <==
{
    "ECS_p": 0.441365,
    "ECS_n": 0.27305,
    "APower_p": 0.834244,
    "APower_n": 0.735361,
    "RCS_p": 0.0372585,
    "TCS_n": 0.0457422
}

==> anc/KDUQFederal/100/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.341,
        "V1_asymm": 8.59313,
        "V1_A": 0.0363709,
        "V2_0_n": 0.00450365,
        "V2_A_n": -9.02833e-06,
        "V3_0_n": -1.00532e-05,
        "V3_A_n": -3.55016e-08,
        "V2_0_p": 0.00644252,
        "V2_A_p": 8.07568e-06,
        "V3_0_p": -1.40447e-06,
        "V3_A_p": 9.34392e-08,
        "V4_0": -5.35563e-08,
        "r_0": 1.3349,
        "r_A": 0.549221,
        "a_0": 0.661685,
        "a_A": -0.000243142
    },
    "KDCoulomb": {
        "r_C_0": 1.25307,
        "r_C_A": 0.395241,
        "r_C_A2": 4.07259
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.66745,
        "V1_A": -0.0138188,
        "V2_0": 0.00453963,
        "r_0": 1.21634,
        "r_A": 0.673259,
        "a_0": 0.498703
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.91043,
        "W2_0": 195.016
    },
    "KDImagVolume": {
        "W1_0_n": 19.4769,
        "W1_A_n": 0.000932829,
        "W1_0_p": 20.2257,
        "W1_A_p": -0.0288139,
        "W2_0": 75.2565,
        "W2_A": -0.153124
    },
    "KDImagSurface": {
        "D1_0": 50.4496,
        "D1_asymm": -10.1797,
        "D2_0": 0.0444904,
        "D2_A": 0.00935838,
        "D2_A2": 18.2813,
        "D2_A3": 202.207,
        "D3_0": 28.7065,
        "r_0": 1.33125,
        "r_A": 0.00241218,
        "a_0_n": 0.573012,
        "a_A_n": 0.000812223,
        "a_0_p": 0.553706,
        "a_A_p": 0.00073171
    }
}

==> anc/KDUQFederal/101/modelErrors.json <==
{
    "ECS_p": 0.411472,
    "ECS_n": 0.233655,
    "APower_p": 0.821349,
    "APower_n": 0.89358,
    "RCS_p": 0.023351,
    "TCS_n": 0.0512591
}

==> anc/KDUQFederal/101/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.9999,
        "V1_asymm": 22.5522,
        "V1_A": 0.021307,
        "V2_0_n": 0.00721444,
        "V2_A_n": 9.3244e-06,
        "V3_0_n": 2.21391e-05,
        "V3_A_n": 7.50329e-08,
        "V2_0_p": 0.00736496,
        "V2_A_p": 3.90912e-06,
        "V3_0_p": 2.01132e-05,
        "V3_A_p": 3.48862e-08,
        "V4_0": 7.81267e-09,
        "r_0": 1.26557,
        "r_A": 0.398224,
        "a_0": 0.701694,
        "a_A": 0.000106126
    },
    "KDCoulomb": {
        "r_C_0": 1.1737,
        "r_C_A": 0.428731,
        "r_C_A2": 16.0864
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.65931,
        "V1_A": 0.011936,
        "V2_0": 0.00488548,
        "r_0": 1.15448,
        "r_A": 0.530486,
        "a_0": 0.549858
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.30971,
        "W2_0": 291.846
    },
    "KDImagVolume": {
        "W1_0_n": 11.7358,
        "W1_A_n": 0.029604,
        "W1_0_p": 16.5742,
        "W1_A_p": 0.0486739,
        "W2_0": 89.2415,
        "W2_A": -0.160666
    },
    "KDImagSurface": {
        "D1_0": 16.0751,
        "D1_asymm": 12.3111,
        "D2_0": 0.0389293,
        "D2_A": -0.0114825,
        "D2_A2": 0.313588,
        "D2_A3": 194.882,
        "D3_0": 10.4907,
        "r_0": 1.38261,
        "r_A": 0.017412,
        "a_0_n": 0.5293,
        "a_A_n": 0.000626187,
        "a_0_p": 0.467457,
        "a_A_p": 0.000653931
    }
}

==> anc/KDUQFederal/102/modelErrors.json <==
{
    "ECS_p": 0.462867,
    "ECS_n": 0.249916,
    "APower_p": 0.568286,
    "APower_n": 0.635136,
    "RCS_p": 0.0459712,
    "TCS_n": 0.0359882
}

==> anc/KDUQFederal/102/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.251,
        "V1_asymm": 0.841061,
        "V1_A": 0.0435493,
        "V2_0_n": 0.00740305,
        "V2_A_n": 4.25403e-06,
        "V3_0_n": 2.14342e-05,
        "V3_A_n": 3.40371e-08,
        "V2_0_p": 0.00794868,
        "V2_A_p": -6.69751e-06,
        "V3_0_p": 2.35783e-05,
        "V3_A_p": -3.02966e-08,
        "V4_0": 1.82479e-08,
        "r_0": 1.28569,
        "r_A": 0.43003,
        "a_0": 0.678209,
        "a_A": -0.000396695
    },
    "KDCoulomb": {
        "r_C_0": 1.36082,
        "r_C_A": 1.3705,
        "r_C_A2": -4.67887
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.81795,
        "V1_A": -0.000367501,
        "V2_0": 0.00188318,
        "r_0": 1.19165,
        "r_A": 0.578392,
        "a_0": 0.604617
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.77136,
        "W2_0": 305.804
    },
    "KDImagVolume": {
        "W1_0_n": 21.5476,
        "W1_A_n": -0.0224011,
        "W1_0_p": 22.5612,
        "W1_A_p": 0.00282799,
        "W2_0": 123.623,
        "W2_A": -0.225664
    },
    "KDImagSurface": {
        "D1_0": 19.9365,
        "D1_asymm": 5.96378,
        "D2_0": 0.028265,
        "D2_A": 0.00240861,
        "D2_A2": 0.66564,
        "D2_A3": 302.435,
        "D3_0": 15.0017,
        "r_0": 1.46344,
        "r_A": 0.0307009,
        "a_0_n": 0.525486,
        "a_A_n": 0.000257707,
        "a_0_p": 0.511999,
        "a_A_p": 0.000757544
    }
}

==> anc/KDUQFederal/103/modelErrors.json <==
{
    "ECS_p": 0.40416,
    "ECS_n": 0.183296,
    "APower_p": 0.578096,
    "APower_n": 0.714235,
    "RCS_p": 0.0230355,
    "TCS_n": 0.0656552
}

==> anc/KDUQFederal/103/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.8586,
        "V1_asymm": 7.56822,
        "V1_A": 0.0445494,
        "V2_0_n": 0.00654895,
        "V2_A_n": -1.37019e-05,
        "V3_0_n": 1.84895e-05,
        "V3_A_n": -5.07592e-08,
        "V2_0_p": 0.00639387,
        "V2_A_p": 1.10973e-05,
        "V3_0_p": 9.03931e-06,
        "V3_A_p": 9.3627e-08,
        "V4_0": 3.52582e-08,
        "r_0": 1.30032,
        "r_A": 0.551027,
        "a_0": 0.657166,
        "a_A": -0.000738163
    },
    "KDCoulomb": {
        "r_C_0": 1.01308,
        "r_C_A": 0.0470487,
        "r_C_A2": 3.39617
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.86707,
        "V1_A": -0.0104112,
        "V2_0": 1.74094e-05,
        "r_0": 1.31437,
        "r_A": 1.12415,
        "a_0": 0.545943
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.49885,
        "W2_0": 230.04
    },
    "KDImagVolume": {
        "W1_0_n": 15.0994,
        "W1_A_n": 0.0847056,
        "W1_0_p": 23.8038,
        "W1_A_p": 0.000326699,
        "W2_0": 120.324,
        "W2_A": -0.0360557
    },
    "KDImagSurface": {
        "D1_0": 18.3747,
        "D1_asymm": 10.3266,
        "D2_0": 0.0618957,
        "D2_A": -0.0353963,
        "D2_A2": 10.5888,
        "D2_A3": 435.223,
        "D3_0": 12.9702,
        "r_0": 1.29972,
        "r_A": 0.000302111,
        "a_0_n": 0.547428,
        "a_A_n": 0.000219974,
        "a_0_p": 0.481703,
        "a_A_p": 0.000831224
    }
}

==> anc/KDUQFederal/104/modelErrors.json <==
{
    "ECS_p": 0.408172,
    "ECS_n": 0.271593,
    "APower_p": 0.621439,
    "APower_n": 0.707992,
    "RCS_p": 0.0476451,
    "TCS_n": 0.0386432
}

==> anc/KDUQFederal/104/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.7906,
        "V1_asymm": 15.8013,
        "V1_A": 0.0474665,
        "V2_0_n": 0.0045288,
        "V2_A_n": -5.27761e-07,
        "V3_0_n": -1.41609e-06,
        "V3_A_n": 2.24471e-10,
        "V2_0_p": 0.00667448,
        "V2_A_p": -1.83961e-06,
        "V3_0_p": 1.90293e-05,
        "V3_A_p": -6.24446e-08,
        "V4_0": -1.87402e-08,
        "r_0": 1.31319,
        "r_A": 0.63713,
        "a_0": 0.693443,
        "a_A": -0.000390259
    },
    "KDCoulomb": {
        "r_C_0": 1.26427,
        "r_C_A": 0.692927,
        "r_C_A2": 10.0183
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.74639,
        "V1_A": 0.0047358,
        "V2_0": 0.0050239,
        "r_0": 1.24241,
        "r_A": 0.674441,
        "a_0": 0.592839
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.06447,
        "W2_0": 197.671
    },
    "KDImagVolume": {
        "W1_0_n": 23.6316,
        "W1_A_n": -0.00202945,
        "W1_0_p": 23.4412,
        "W1_A_p": -0.0326821,
        "W2_0": 106.004,
        "W2_A": 0.0242267
    },
    "KDImagSurface": {
        "D1_0": 25.8341,
        "D1_asymm": 30.534,
        "D2_0": 0.0216781,
        "D2_A": 0.0131531,
        "D2_A2": 4.09689,
        "D2_A3": 201.732,
        "D3_0": 17.9066,
        "r_0": 1.3783,
        "r_A": 0.0201336,
        "a_0_n": 0.502223,
        "a_A_n": -0.000645401,
        "a_0_p": 0.536381,
        "a_A_p": 0.000176385
    }
}

==> anc/KDUQFederal/105/modelErrors.json <==
{
    "ECS_p": 0.407094,
    "ECS_n": 0.370577,
    "APower_p": 0.834752,
    "APower_n": 0.479773,
    "RCS_p": 0.0347551,
    "TCS_n": 0.0450169
}

==> anc/KDUQFederal/105/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.2673,
        "V1_asymm": 17.6876,
        "V1_A": 0.0365505,
        "V2_0_n": 0.00596575,
        "V2_A_n": 2.17408e-06,
        "V3_0_n": 6.18693e-06,
        "V3_A_n": 2.42022e-09,
        "V2_0_p": 0.00770774,
        "V2_A_p": 5.81764e-06,
        "V3_0_p": 1.69814e-05,
        "V3_A_p": 6.8716e-09,
        "V4_0": -1.93501e-08,
        "r_0": 1.35071,
        "r_A": 0.761215,
        "a_0": 0.722686,
        "a_A": 0.000228218
    },
    "KDCoulomb": {
        "r_C_0": 1.09696,
        "r_C_A": 0.92212,
        "r_C_A2": 18.1022
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.56377,
        "V1_A": -0.00207802,
        "V2_0": 0.00519915,
        "r_0": 1.30402,
        "r_A": 0.957878,
        "a_0": 0.57617
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.890425,
        "W2_0": 254.925
    },
    "KDImagVolume": {
        "W1_0_n": 25.3717,
        "W1_A_n": -0.0738416,
        "W1_0_p": 19.552,
        "W1_A_p": -0.0232616,
        "W2_0": 86.3232,
        "W2_A": -0.0652799
    },
    "KDImagSurface": {
        "D1_0": 20.8682,
        "D1_asymm": 5.40022,
        "D2_0": -0.00315625,
        "D2_A": 0.0332586,
        "D2_A2": 11.1397,
        "D2_A3": 478.354,
        "D3_0": 16.8405,
        "r_0": 1.45722,
        "r_A": 0.0371325,
        "a_0_n": 0.63148,
        "a_A_n": 0.000447826,
        "a_0_p": 0.451796,
        "a_A_p": 0.00212343
    }
}

==> anc/KDUQFederal/106/modelErrors.json <==
{
    "ECS_p": 0.37124,
    "ECS_n": 0.304517,
    "APower_p": 0.570534,
    "APower_n": 0.572776,
    "RCS_p": 0.040599,
    "TCS_n": 0.0489236
}

==> anc/KDUQFederal/106/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3267,
        "V1_asymm": 23.0285,
        "V1_A": 0.0259213,
        "V2_0_n": 0.00724798,
        "V2_A_n": 1.9003e-05,
        "V3_0_n": 1.78666e-05,
        "V3_A_n": 8.69088e-08,
        "V2_0_p": 0.00746409,
        "V2_A_p": 9.08748e-06,
        "V3_0_p": 1.84136e-05,
        "V3_A_p": 6.44542e-08,
        "V4_0": 1.49416e-08,
        "r_0": 1.32561,
        "r_A": 0.565477,
        "a_0": 0.66308,
        "a_A": 5.41729e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.16527,
        "r_C_A": 0.7787,
        "r_C_A2": 1.78464
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.71867,
        "V1_A": -0.00749294,
        "V2_0": -0.00403001,
        "r_0": 1.1457,
        "r_A": 0.45022,
        "a_0": 0.65
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.23204,
        "W2_0": 236.893
    },
    "KDImagVolume": {
        "W1_0_n": 23.2658,
        "W1_A_n": -0.0283976,
        "W1_0_p": 27.1369,
        "W1_A_p": -0.062855,
        "W2_0": 179.557,
        "W2_A": -0.617104
    },
    "KDImagSurface": {
        "D1_0": 16.6177,
        "D1_asymm": -4.75703,
        "D2_0": 0.0260315,
        "D2_A": -0.00461578,
        "D2_A2": 11.4475,
        "D2_A3": 158.126,
        "D3_0": 12.9877,
        "r_0": 1.44651,
        "r_A": 0.0407537,
        "a_0_n": 0.503854,
        "a_A_n": 0.000164709,
        "a_0_p": 0.524703,
        "a_A_p": 0.000717479
    }
}

==> anc/KDUQFederal/107/modelErrors.json <==
{
    "ECS_p": 0.301094,
    "ECS_n": 0.321055,
    "APower_p": 0.801284,
    "APower_n": 0.728105,
    "RCS_p": 0.0320969,
    "TCS_n": 0.0528484
}

==> anc/KDUQFederal/107/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2349,
        "V1_asymm": 14.5492,
        "V1_A": 0.0186974,
        "V2_0_n": 0.00632094,
        "V2_A_n": -6.18683e-06,
        "V3_0_n": 1.41901e-05,
        "V3_A_n": 7.09631e-09,
        "V2_0_p": 0.0052769,
        "V2_A_p": 2.3144e-05,
        "V3_0_p": 1.20148e-05,
        "V3_A_p": 1.00317e-07,
        "V4_0": 1.08271e-09,
        "r_0": 1.32173,
        "r_A": 0.484214,
        "a_0": 0.707535,
        "a_A": 0.000619817
    },
    "KDCoulomb": {
        "r_C_0": 1.23253,
        "r_C_A": 1.53337,
        "r_C_A2": -0.067022
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.69476,
        "V1_A": -0.000262763,
        "V2_0": 0.0180798,
        "r_0": 1.2291,
        "r_A": 0.608878,
        "a_0": 0.500365
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.75376,
        "W2_0": 195.054
    },
    "KDImagVolume": {
        "W1_0_n": 20.4626,
        "W1_A_n": 0.0447327,
        "W1_0_p": 11.596,
        "W1_A_p": 0.16094,
        "W2_0": 111.714,
        "W2_A": 0.185534
    },
    "KDImagSurface": {
        "D1_0": 26.944,
        "D1_asymm": 12.1913,
        "D2_0": -0.0387798,
        "D2_A": 0.0639578,
        "D2_A2": -2.93779,
        "D2_A3": -36.1577,
        "D3_0": 24.9617,
        "r_0": 1.27626,
        "r_A": 0.00922891,
        "a_0_n": 0.612664,
        "a_A_n": 0.000466139,
        "a_0_p": 0.447003,
        "a_A_p": 0.00182428
    }
}

==> anc/KDUQFederal/108/modelErrors.json <==
{
    "ECS_p": 0.345125,
    "ECS_n": 0.321504,
    "APower_p": 0.768138,
    "APower_n": 0.723827,
    "RCS_p": 0.0347362,
    "TCS_n": 0.0574581
}

==> anc/KDUQFederal/108/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.506,
        "V1_asymm": 17.7923,
        "V1_A": 0.0218034,
        "V2_0_n": 0.00539231,
        "V2_A_n": 1.69319e-05,
        "V3_0_n": -1.53589e-05,
        "V3_A_n": 6.17874e-08,
        "V2_0_p": 0.00564783,
        "V2_A_p": 1.2301e-05,
        "V3_0_p": -4.97352e-06,
        "V3_A_p": 6.73964e-08,
        "V4_0": -7.50313e-08,
        "r_0": 1.29693,
        "r_A": 0.330427,
        "a_0": 0.650134,
        "a_A": -0.000488949
    },
    "KDCoulomb": {
        "r_C_0": 1.26358,
        "r_C_A": 1.12361,
        "r_C_A2": 1.11914
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.15815,
        "V1_A": -0.0168737,
        "V2_0": 0.00412249,
        "r_0": 1.19286,
        "r_A": 0.572738,
        "a_0": 0.601548
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.78658,
        "W2_0": 305.465
    },
    "KDImagVolume": {
        "W1_0_n": 21.5687,
        "W1_A_n": -0.0108058,
        "W1_0_p": 15.8054,
        "W1_A_p": -0.00231719,
        "W2_0": 59.0436,
        "W2_A": 0.113245
    },
    "KDImagSurface": {
        "D1_0": 25.9389,
        "D1_asymm": 21.1673,
        "D2_0": 0.0542862,
        "D2_A": -0.0103889,
        "D2_A2": -3.25549,
        "D2_A3": -4.58813,
        "D3_0": 16.9495,
        "r_0": 1.33141,
        "r_A": 0.00348485,
        "a_0_n": 0.5366,
        "a_A_n": -6.80924e-05,
        "a_0_p": 0.46179,
        "a_A_p": 0.00151731
    }
}

==> anc/KDUQFederal/109/modelErrors.json <==
{
    "ECS_p": 0.271846,
    "ECS_n": 0.199172,
    "APower_p": 0.887995,
    "APower_n": 0.612464,
    "RCS_p": 0.0277828,
    "TCS_n": 0.0434299
}

==> anc/KDUQFederal/109/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5612,
        "V1_asymm": -10.6194,
        "V1_A": 0.04981,
        "V2_0_n": 0.00661651,
        "V2_A_n": 7.2444e-06,
        "V3_0_n": 1.2998e-05,
        "V3_A_n": 6.003e-08,
        "V2_0_p": 0.00863018,
        "V2_A_p": -3.3339e-05,
        "V3_0_p": 2.43955e-05,
        "V3_A_p": -1.95947e-07,
        "V4_0": -1.33893e-08,
        "r_0": 1.24926,
        "r_A": 0.272691,
        "a_0": 0.641705,
        "a_A": -0.000449444
    },
    "KDCoulomb": {
        "r_C_0": 1.17226,
        "r_C_A": 1.50213,
        "r_C_A2": 13.3023
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.32495,
        "V1_A": 0.00171399,
        "V2_0": 0.00431434,
        "r_0": 1.21238,
        "r_A": 0.749524,
        "a_0": 0.571077
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.69417,
        "W2_0": 198.615
    },
    "KDImagVolume": {
        "W1_0_n": 15.7077,
        "W1_A_n": 0.00563587,
        "W1_0_p": 14.7531,
        "W1_A_p": 0.048944,
        "W2_0": 70.0942,
        "W2_A": 0.0172189
    },
    "KDImagSurface": {
        "D1_0": 26.2826,
        "D1_asymm": 21.2326,
        "D2_0": 0.0193804,
        "D2_A": 0.0193407,
        "D2_A2": -11.0449,
        "D2_A3": -33.8945,
        "D3_0": 15.8862,
        "r_0": 1.39753,
        "r_A": 0.014439,
        "a_0_n": 0.540936,
        "a_A_n": 0.000427787,
        "a_0_p": 0.477348,
        "a_A_p": 0.000828014
    }
}

==> anc/KDUQFederal/11/modelErrors.json <==
{
    "ECS_p": 0.352328,
    "ECS_n": 0.271215,
    "APower_p": 0.69075,
    "APower_n": 0.601938,
    "RCS_p": 0.0318863,
    "TCS_n": 0.044953
}

==> anc/KDUQFederal/11/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2682,
        "V1_asymm": 13.6564,
        "V1_A": 0.0250224,
        "V2_0_n": 0.00423026,
        "V2_A_n": -4.66364e-06,
        "V3_0_n": -1.73875e-06,
        "V3_A_n": 1.89666e-10,
        "V2_0_p": 0.00630462,
        "V2_A_p": 9.60132e-06,
        "V3_0_p": 7.71169e-06,
        "V3_A_p": 4.79791e-08,
        "V4_0": -2.5829e-08,
        "r_0": 1.26203,
        "r_A": 0.313,
        "a_0": 0.636825,
        "a_A": -0.000582493
    },
    "KDCoulomb": {
        "r_C_0": 1.15042,
        "r_C_A": 0.0490355,
        "r_C_A2": 15.6861
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.422,
        "V1_A": 0.017264,
        "V2_0": 0.00416156,
        "r_0": 1.24087,
        "r_A": 0.779759,
        "a_0": 0.522091
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.41104,
        "W2_0": 195.082
    },
    "KDImagVolume": {
        "W1_0_n": 22.6744,
        "W1_A_n": -0.0162653,
        "W1_0_p": 19.5368,
        "W1_A_p": 0.0269694,
        "W2_0": 101.714,
        "W2_A": -0.0295388
    },
    "KDImagSurface": {
        "D1_0": 18.3583,
        "D1_asymm": 6.53201,
        "D2_0": 0.00204954,
        "D2_A": 0.0291333,
        "D2_A2": 18.6604,
        "D2_A3": 241.101,
        "D3_0": 12.9594,
        "r_0": 1.38422,
        "r_A": 0.0220469,
        "a_0_n": 0.529349,
        "a_A_n": 0.000206949,
        "a_0_p": 0.511351,
        "a_A_p": 0.00129007
    }
}

==> anc/KDUQFederal/110/modelErrors.json <==
{
    "ECS_p": 0.458076,
    "ECS_n": 0.228183,
    "APower_p": 0.630167,
    "APower_n": 0.553916,
    "RCS_p": 0.0267549,
    "TCS_n": 0.031367
}

==> anc/KDUQFederal/110/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.0921,
        "V1_asymm": 17.1131,
        "V1_A": 0.0350704,
        "V2_0_n": 0.00650601,
        "V2_A_n": -1.90965e-06,
        "V3_0_n": 1.73968e-05,
        "V3_A_n": 2.53824e-09,
        "V2_0_p": 0.00578401,
        "V2_A_p": 1.7264e-05,
        "V3_0_p": 1.48859e-05,
        "V3_A_p": 6.89961e-08,
        "V4_0": 2.45523e-08,
        "r_0": 1.32442,
        "r_A": 0.579525,
        "a_0": 0.678824,
        "a_A": -0.000160513
    },
    "KDCoulomb": {
        "r_C_0": 1.11944,
        "r_C_A": 0.967527,
        "r_C_A2": -4.43214
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.72774,
        "V1_A": 0.00223717,
        "V2_0": 0.000975113,
        "r_0": 1.1473,
        "r_A": 0.3567,
        "a_0": 0.607267
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.395887,
        "W2_0": 337.477
    },
    "KDImagVolume": {
        "W1_0_n": 18.3839,
        "W1_A_n": -0.00282422,
        "W1_0_p": 13.0111,
        "W1_A_p": 0.0384656,
        "W2_0": 108.237,
        "W2_A": -0.117847
    },
    "KDImagSurface": {
        "D1_0": 15.0265,
        "D1_asymm": 13.8197,
        "D2_0": 0.00363254,
        "D2_A": 0.0142598,
        "D2_A2": 1.22752,
        "D2_A3": 312.642,
        "D3_0": 12.0591,
        "r_0": 1.15035,
        "r_A": -0.011872,
        "a_0_n": 0.548403,
        "a_A_n": -0.0010164,
        "a_0_p": 0.563825,
        "a_A_p": 0.000402529
    }
}

==> anc/KDUQFederal/111/modelErrors.json <==
{
    "ECS_p": 0.344265,
    "ECS_n": 0.322458,
    "APower_p": 0.867051,
    "APower_n": 0.46954,
    "RCS_p": 0.0444968,
    "TCS_n": 0.0396159
}

==> anc/KDUQFederal/111/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.0967,
        "V1_asymm": 20.1803,
        "V1_A": 0.0181313,
        "V2_0_n": 0.005707,
        "V2_A_n": 1.00209e-06,
        "V3_0_n": 6.32862e-06,
        "V3_A_n": 3.08751e-08,
        "V2_0_p": 0.00697694,
        "V2_A_p": 7.34957e-06,
        "V3_0_p": 1.45303e-05,
        "V3_A_p": 4.62069e-08,
        "V4_0": -1.21511e-08,
        "r_0": 1.36919,
        "r_A": 0.621466,
        "a_0": 0.70163,
        "a_A": 0.000220791
    },
    "KDCoulomb": {
        "r_C_0": 1.2531,
        "r_C_A": 0.840215,
        "r_C_A2": 34.358
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.04394,
        "V1_A": 0.00664195,
        "V2_0": 0.00293446,
        "r_0": 1.29316,
        "r_A": 0.883028,
        "a_0": 0.564455
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.51606,
        "W2_0": 343.606
    },
    "KDImagVolume": {
        "W1_0_n": 20.9633,
        "W1_A_n": -0.0185413,
        "W1_0_p": 21.4131,
        "W1_A_p": -0.0394847,
        "W2_0": 119.051,
        "W2_A": -0.394216
    },
    "KDImagSurface": {
        "D1_0": 26.9997,
        "D1_asymm": 38.4873,
        "D2_0": 0.0591979,
        "D2_A": -0.024866,
        "D2_A2": -7.24613,
        "D2_A3": 2.88185,
        "D3_0": 16.3281,
        "r_0": 1.36232,
        "r_A": 0.0172398,
        "a_0_n": 0.564507,
        "a_A_n": 0.000804607,
        "a_0_p": 0.486814,
        "a_A_p": 0.000335636
    }
}

==> anc/KDUQFederal/112/modelErrors.json <==
{
    "ECS_p": 0.304603,
    "ECS_n": 0.230834,
    "APower_p": 0.568978,
    "APower_n": 0.813339,
    "RCS_p": 0.022262,
    "TCS_n": 0.0560283
}

==> anc/KDUQFederal/112/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.305,
        "V1_asymm": 4.7469,
        "V1_A": 0.0288562,
        "V2_0_n": 0.00328701,
        "V2_A_n": -5.88124e-06,
        "V3_0_n": -2.65831e-05,
        "V3_A_n": -2.903e-08,
        "V2_0_p": 0.00508066,
        "V2_A_p": 7.06139e-06,
        "V3_0_p": -1.03836e-05,
        "V3_A_p": 1.86699e-08,
        "V4_0": -8.68921e-08,
        "r_0": 1.26605,
        "r_A": 0.310927,
        "a_0": 0.631394,
        "a_A": -0.000417103
    },
    "KDCoulomb": {
        "r_C_0": 1.16266,
        "r_C_A": 0.934299,
        "r_C_A2": 3.84232
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.9793,
        "V1_A": 0.0181138,
        "V2_0": 6.51908e-05,
        "r_0": 1.26276,
        "r_A": 1.0579,
        "a_0": 0.634989
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.6731,
        "W2_0": 183.3
    },
    "KDImagVolume": {
        "W1_0_n": 27.3947,
        "W1_A_n": -0.0630806,
        "W1_0_p": 18.3446,
        "W1_A_p": 0.0133029,
        "W2_0": 77.8293,
        "W2_A": 0.110579
    },
    "KDImagSurface": {
        "D1_0": 46.9587,
        "D1_asymm": 23.8749,
        "D2_0": 0.0395442,
        "D2_A": -0.00572915,
        "D2_A2": -7.81983,
        "D2_A3": 204.727,
        "D3_0": 28.2362,
        "r_0": 1.13722,
        "r_A": -0.0337252,
        "a_0_n": 0.562803,
        "a_A_n": 0.000316765,
        "a_0_p": 0.473826,
        "a_A_p": 0.00112594
    }
}

==> anc/KDUQFederal/113/modelErrors.json <==
{
    "ECS_p": 0.35219,
    "ECS_n": 0.258179,
    "APower_p": 0.631193,
    "APower_n": 0.650907,
    "RCS_p": 0.0262027,
    "TCS_n": 0.0424813
}

==> anc/KDUQFederal/113/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.9235,
        "V1_asymm": 4.10391,
        "V1_A": 0.0544916,
        "V2_0_n": 0.00819565,
        "V2_A_n": 1.92173e-05,
        "V3_0_n": 2.38255e-05,
        "V3_A_n": 1.09124e-07,
        "V2_0_p": 0.00735984,
        "V2_A_p": -6.32158e-06,
        "V3_0_p": 1.87414e-05,
        "V3_A_p": 6.44499e-09,
        "V4_0": 1.63536e-08,
        "r_0": 1.29834,
        "r_A": 0.466952,
        "a_0": 0.697945,
        "a_A": -2.61585e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.35103,
        "r_C_A": 2.16163,
        "r_C_A2": 19.2767
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.24428,
        "V1_A": 0.00469794,
        "V2_0": 0.00717916,
        "r_0": 1.10944,
        "r_A": 0.174082,
        "a_0": 0.574289
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.18064,
        "W2_0": 215.943
    },
    "KDImagVolume": {
        "W1_0_n": 24.3196,
        "W1_A_n": 0.0397614,
        "W1_0_p": 22.3726,
        "W1_A_p": 0.0402726,
        "W2_0": 141.49,
        "W2_A": 0.250683
    },
    "KDImagSurface": {
        "D1_0": 13.0978,
        "D1_asymm": 15.9528,
        "D2_0": 0.0513007,
        "D2_A": -0.0333764,
        "D2_A2": 18.4087,
        "D2_A3": 440.912,
        "D3_0": 9.87734,
        "r_0": 1.37999,
        "r_A": 0.0193955,
        "a_0_n": 0.580127,
        "a_A_n": 0.000392415,
        "a_0_p": 0.458383,
        "a_A_p": 0.00135814
    }
}

==> anc/KDUQFederal/114/modelErrors.json <==
{
    "ECS_p": 0.407456,
    "ECS_n": 0.313051,
    "APower_p": 0.637521,
    "APower_n": 0.484627,
    "RCS_p": 0.0375457,
    "TCS_n": 0.0346181
}

==> anc/KDUQFederal/114/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.5654,
        "V1_asymm": 16.6671,
        "V1_A": 0.0444625,
        "V2_0_n": 0.00661132,
        "V2_A_n": 5.26017e-06,
        "V3_0_n": 8.32172e-06,
        "V3_A_n": 2.76656e-08,
        "V2_0_p": 0.00747622,
        "V2_A_p": 1.80777e-06,
        "V3_0_p": 1.61163e-05,
        "V3_A_p": -1.04046e-08,
        "V4_0": -1.69211e-08,
        "r_0": 1.27583,
        "r_A": 0.410364,
        "a_0": 0.715511,
        "a_A": -2.80992e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.15864,
        "r_C_A": 0.920576,
        "r_C_A2": 32.8651
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.46178,
        "V1_A": 0.0069059,
        "V2_0": 0.00680825,
        "r_0": 1.20725,
        "r_A": 0.554405,
        "a_0": 0.517084
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.34041,
        "W2_0": 429.343
    },
    "KDImagVolume": {
        "W1_0_n": 19.8486,
        "W1_A_n": 0.0394187,
        "W1_0_p": 13.9729,
        "W1_A_p": 0.0946065,
        "W2_0": 105.537,
        "W2_A": 0.100707
    },
    "KDImagSurface": {
        "D1_0": 17.9609,
        "D1_asymm": 15.3343,
        "D2_0": 0.0225185,
        "D2_A": 0.0024999,
        "D2_A2": 9.05292,
        "D2_A3": -166.145,
        "D3_0": 14.2822,
        "r_0": 1.25365,
        "r_A": -0.00613866,
        "a_0_n": 0.55042,
        "a_A_n": 0.000171092,
        "a_0_p": 0.513234,
        "a_A_p": 0.000393351
    }
}

==> anc/KDUQFederal/115/modelErrors.json <==
{
    "ECS_p": 0.307178,
    "ECS_n": 0.284258,
    "APower_p": 0.858084,
    "APower_n": 0.734257,
    "RCS_p": 0.0240038,
    "TCS_n": 0.0252264
}

==> anc/KDUQFederal/115/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.8364,
        "V1_asymm": 14.2568,
        "V1_A": 0.0359867,
        "V2_0_n": 0.00627046,
        "V2_A_n": -5.39025e-08,
        "V3_0_n": 1.21497e-05,
        "V3_A_n": 3.93596e-08,
        "V2_0_p": 0.00856885,
        "V2_A_p": -1.47846e-06,
        "V3_0_p": 2.22854e-05,
        "V3_A_p": -1.2098e-08,
        "V4_0": -1.44196e-08,
        "r_0": 1.29367,
        "r_A": 0.295307,
        "a_0": 0.601015,
        "a_A": -0.000390592
    },
    "KDCoulomb": {
        "r_C_0": 1.14314,
        "r_C_A": 0.0881191,
        "r_C_A2": 4.97358
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.16177,
        "V1_A": 0.00709607,
        "V2_0": 0.0058279,
        "r_0": 1.20071,
        "r_A": 0.522291,
        "a_0": 0.524803
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.02717,
        "W2_0": 150.542
    },
    "KDImagVolume": {
        "W1_0_n": 12.2053,
        "W1_A_n": 0.054556,
        "W1_0_p": 15.6859,
        "W1_A_p": 0.0271764,
        "W2_0": 54.3934,
        "W2_A": 0.272938
    },
    "KDImagSurface": {
        "D1_0": 18.3963,
        "D1_asymm": 9.05158,
        "D2_0": 0.0369939,
        "D2_A": -0.00365755,
        "D2_A2": -1.72512,
        "D2_A3": 174.036,
        "D3_0": 10.4752,
        "r_0": 1.25316,
        "r_A": -0.00960846,
        "a_0_n": 0.584822,
        "a_A_n": 0.000740499,
        "a_0_p": 0.549295,
        "a_A_p": 0.000571481
    }
}

==> anc/KDUQFederal/116/modelErrors.json <==
{
    "ECS_p": 0.34034,
    "ECS_n": 0.300883,
    "APower_p": 0.76999,
    "APower_n": 0.74546,
    "RCS_p": 0.0549544,
    "TCS_n": 0.0402993
}

==> anc/KDUQFederal/116/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.358,
        "V1_asymm": 18.6332,
        "V1_A": 0.0235634,
        "V2_0_n": 0.00681132,
        "V2_A_n": -6.95001e-06,
        "V3_0_n": 2.08899e-05,
        "V3_A_n": -4.14498e-08,
        "V2_0_p": 0.00911989,
        "V2_A_p": 2.93126e-06,
        "V3_0_p": 3.24983e-05,
        "V3_A_p": 9.75608e-08,
        "V4_0": 4.17998e-08,
        "r_0": 1.29577,
        "r_A": 0.444993,
        "a_0": 0.65145,
        "a_A": -0.0002117
    },
    "KDCoulomb": {
        "r_C_0": 1.31479,
        "r_C_A": 0.666127,
        "r_C_A2": 25.7958
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.13591,
        "V1_A": -0.0180456,
        "V2_0": 0.000930193,
        "r_0": 1.0866,
        "r_A": 0.195507,
        "a_0": 0.56906
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.8005,
        "W2_0": 424.427
    },
    "KDImagVolume": {
        "W1_0_n": 20.3106,
        "W1_A_n": 0.00917591,
        "W1_0_p": 12.359,
        "W1_A_p": 0.142319,
        "W2_0": 51.6608,
        "W2_A": 0.569219
    },
    "KDImagSurface": {
        "D1_0": 33.9299,
        "D1_asymm": 7.31517,
        "D2_0": 0.0827466,
        "D2_A": -0.0421294,
        "D2_A2": 6.6402,
        "D2_A3": 296.867,
        "D3_0": 20.7541,
        "r_0": 1.2601,
        "r_A": -0.000278351,
        "a_0_n": 0.472434,
        "a_A_n": -0.000629458,
        "a_0_p": 0.462266,
        "a_A_p": 0.00150351
    }
}

==> anc/KDUQFederal/117/modelErrors.json <==
{
    "ECS_p": 0.293215,
    "ECS_n": 0.288701,
    "APower_p": 0.887321,
    "APower_n": 0.716774,
    "RCS_p": 0.0573068,
    "TCS_n": 0.0347344
}

==> anc/KDUQFederal/117/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.451,
        "V1_asymm": 8.81765,
        "V1_A": 0.0493495,
        "V2_0_n": 0.00543015,
        "V2_A_n": 3.4974e-06,
        "V3_0_n": 3.51722e-06,
        "V3_A_n": 2.69746e-08,
        "V2_0_p": 0.00642444,
        "V2_A_p": 2.63097e-06,
        "V3_0_p": 9.3077e-06,
        "V3_A_p": -5.71236e-09,
        "V4_0": -2.67155e-08,
        "r_0": 1.33134,
        "r_A": 0.647637,
        "a_0": 0.675089,
        "a_A": -1.9632e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.43041,
        "r_C_A": 1.45371,
        "r_C_A2": 8.0073
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.06785,
        "V1_A": 0.0085935,
        "V2_0": 0.00268742,
        "r_0": 1.15591,
        "r_A": 0.569382,
        "a_0": 0.596716
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.47356,
        "W2_0": 214.179
    },
    "KDImagVolume": {
        "W1_0_n": 18.5232,
        "W1_A_n": 0.00386444,
        "W1_0_p": 28.6348,
        "W1_A_p": -0.0223831,
        "W2_0": 120.52,
        "W2_A": -0.118083
    },
    "KDImagSurface": {
        "D1_0": 18.9788,
        "D1_asymm": 24.5789,
        "D2_0": 0.0266076,
        "D2_A": -0.0145205,
        "D2_A2": 5.29459,
        "D2_A3": -99.0878,
        "D3_0": 12.6882,
        "r_0": 1.40976,
        "r_A": 0.0239516,
        "a_0_n": 0.529093,
        "a_A_n": -0.00022201,
        "a_0_p": 0.470595,
        "a_A_p": 0.000995979
    }
}

==> anc/KDUQFederal/118/modelErrors.json <==
{
    "ECS_p": 0.267916,
    "ECS_n": 0.236847,
    "APower_p": 0.841392,
    "APower_n": 0.645364,
    "RCS_p": 0.0243506,
    "TCS_n": 0.0323969
}

==> anc/KDUQFederal/118/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.9331,
        "V1_asymm": 18.5099,
        "V1_A": 0.0227272,
        "V2_0_n": 0.00768382,
        "V2_A_n": 5.42858e-07,
        "V3_0_n": 2.95757e-05,
        "V3_A_n": 1.11625e-10,
        "V2_0_p": 0.00835394,
        "V2_A_p": 3.19361e-06,
        "V3_0_p": 3.50626e-05,
        "V3_A_p": 2.61805e-08,
        "V4_0": 5.69419e-08,
        "r_0": 1.23826,
        "r_A": 0.330695,
        "a_0": 0.640136,
        "a_A": -0.000597939
    },
    "KDCoulomb": {
        "r_C_0": 1.23744,
        "r_C_A": 0.519784,
        "r_C_A2": 18.1407
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.63478,
        "V1_A": 0.00289679,
        "V2_0": 0.00635171,
        "r_0": 1.11614,
        "r_A": 0.43626,
        "a_0": 0.573463
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.39527,
        "W2_0": 446.051
    },
    "KDImagVolume": {
        "W1_0_n": 21.8217,
        "W1_A_n": 0.0415412,
        "W1_0_p": 18.9315,
        "W1_A_p": 0.097481,
        "W2_0": 122.284,
        "W2_A": 0.290364
    },
    "KDImagSurface": {
        "D1_0": 16.2984,
        "D1_asymm": 7.38867,
        "D2_0": 0.064166,
        "D2_A": -0.045416,
        "D2_A2": 5.13989,
        "D2_A3": 434.51,
        "D3_0": 18.1438,
        "r_0": 1.42183,
        "r_A": 0.0308695,
        "a_0_n": 0.565781,
        "a_A_n": -0.000587998,
        "a_0_p": 0.466869,
        "a_A_p": 0.00157965
    }
}

==> anc/KDUQFederal/119/modelErrors.json <==
{
    "ECS_p": 0.509047,
    "ECS_n": 0.171573,
    "APower_p": 0.815618,
    "APower_n": 0.769556,
    "RCS_p": 0.00251006,
    "TCS_n": 0.0511866
}

==> anc/KDUQFederal/119/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.7678,
        "V1_asymm": 9.1818,
        "V1_A": 0.0498778,
        "V2_0_n": 0.00717223,
        "V2_A_n": -2.90727e-06,
        "V3_0_n": 1.86281e-05,
        "V3_A_n": -1.54163e-08,
        "V2_0_p": 0.00891049,
        "V2_A_p": -5.32381e-06,
        "V3_0_p": 1.80344e-05,
        "V3_A_p": 1.96421e-08,
        "V4_0": 3.12501e-08,
        "r_0": 1.25473,
        "r_A": 0.345359,
        "a_0": 0.661103,
        "a_A": -0.000334989
    },
    "KDCoulomb": {
        "r_C_0": 1.34566,
        "r_C_A": 1.15184,
        "r_C_A2": 15.9537
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.9714,
        "V1_A": 0.00656262,
        "V2_0": 0.00307591,
        "r_0": 1.15513,
        "r_A": 0.365374,
        "a_0": 0.559027
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.33509,
        "W2_0": 568.029
    },
    "KDImagVolume": {
        "W1_0_n": 21.7198,
        "W1_A_n": 0.050791,
        "W1_0_p": 19.3538,
        "W1_A_p": 0.070003,
        "W2_0": 101.23,
        "W2_A": 0.22393
    },
    "KDImagSurface": {
        "D1_0": 20.7598,
        "D1_asymm": 16.1353,
        "D2_0": 0.0399359,
        "D2_A": -0.0137211,
        "D2_A2": 17.9798,
        "D2_A3": 362.498,
        "D3_0": 20.7281,
        "r_0": 1.27969,
        "r_A": 0.00046789,
        "a_0_n": 0.651284,
        "a_A_n": -0.000791544,
        "a_0_p": 0.503663,
        "a_A_p": 0.00130133
    }
}

==> anc/KDUQFederal/12/modelErrors.json <==
{
    "ECS_p": 0.339689,
    "ECS_n": 0.228626,
    "APower_p": 0.793042,
    "APower_n": 0.633078,
    "RCS_p": 0.0139306,
    "TCS_n": 0.0376366
}

==> anc/KDUQFederal/12/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.0319,
        "V1_asymm": 21.152,
        "V1_A": 0.00341169,
        "V2_0_n": 0.00534238,
        "V2_A_n": -5.6789e-06,
        "V3_0_n": 8.15277e-06,
        "V3_A_n": -9.72677e-09,
        "V2_0_p": 0.00723339,
        "V2_A_p": 1.06523e-05,
        "V3_0_p": 2.13675e-05,
        "V3_A_p": 6.95512e-08,
        "V4_0": 9.29488e-09,
        "r_0": 1.25479,
        "r_A": 0.251591,
        "a_0": 0.641098,
        "a_A": -0.000433824
    },
    "KDCoulomb": {
        "r_C_0": 1.2367,
        "r_C_A": 0.346199,
        "r_C_A2": 10.0156
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.32195,
        "V1_A": 0.015823,
        "V2_0": 0.00596642,
        "r_0": 1.12176,
        "r_A": 0.274374,
        "a_0": 0.519148
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.42089,
        "W2_0": 230.171
    },
    "KDImagVolume": {
        "W1_0_n": 24.2894,
        "W1_A_n": 0.0114535,
        "W1_0_p": 22.7287,
        "W1_A_p": 0.0142125,
        "W2_0": 129.668,
        "W2_A": -0.00677031
    },
    "KDImagSurface": {
        "D1_0": 23.5852,
        "D1_asymm": 26.4887,
        "D2_0": 0.0370853,
        "D2_A": -0.00858767,
        "D2_A2": 6.16407,
        "D2_A3": 390.278,
        "D3_0": 20.1049,
        "r_0": 1.41844,
        "r_A": 0.034736,
        "a_0_n": 0.574427,
        "a_A_n": -0.000804593,
        "a_0_p": 0.459163,
        "a_A_p": 0.00140763
    }
}

==> anc/KDUQFederal/120/modelErrors.json <==
{
    "ECS_p": 0.364918,
    "ECS_n": 0.211076,
    "APower_p": 0.675098,
    "APower_n": 0.680157,
    "RCS_p": 0.059475,
    "TCS_n": 0.0518385
}

==> anc/KDUQFederal/120/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.5655,
        "V1_asymm": 11.5151,
        "V1_A": 0.032775,
        "V2_0_n": 0.00611507,
        "V2_A_n": -9.16449e-07,
        "V3_0_n": 1.16018e-05,
        "V3_A_n": -1.36854e-08,
        "V2_0_p": 0.00582017,
        "V2_A_p": 8.05231e-06,
        "V3_0_p": 1.05796e-05,
        "V3_A_p": 6.37214e-08,
        "V4_0": 9.03518e-09,
        "r_0": 1.24104,
        "r_A": 0.372082,
        "a_0": 0.702965,
        "a_A": -0.000237585
    },
    "KDCoulomb": {
        "r_C_0": 1.04284,
        "r_C_A": 1.36619,
        "r_C_A2": 16.554
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.64608,
        "V1_A": 0.0110109,
        "V2_0": 0.0087901,
        "r_0": 1.19419,
        "r_A": 0.607259,
        "a_0": 0.607864
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.33907,
        "W2_0": 199.293
    },
    "KDImagVolume": {
        "W1_0_n": 25.3522,
        "W1_A_n": 0.0128841,
        "W1_0_p": 22.3044,
        "W1_A_p": 0.105846,
        "W2_0": 106.189,
        "W2_A": 0.427733
    },
    "KDImagSurface": {
        "D1_0": 19.8841,
        "D1_asymm": 5.3955,
        "D2_0": 0.0243216,
        "D2_A": -0.0176251,
        "D2_A2": 17.8592,
        "D2_A3": -133.466,
        "D3_0": 16.7105,
        "r_0": 1.30942,
        "r_A": 0.00575773,
        "a_0_n": 0.589638,
        "a_A_n": 0.000591817,
        "a_0_p": 0.50232,
        "a_A_p": 0.00118704
    }
}

==> anc/KDUQFederal/121/modelErrors.json <==
{
    "ECS_p": 0.343913,
    "ECS_n": 0.319632,
    "APower_p": 0.639915,
    "APower_n": 0.766795,
    "RCS_p": 0.0256217,
    "TCS_n": 0.0340014
}

==> anc/KDUQFederal/121/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.8437,
        "V1_asymm": 4.43947,
        "V1_A": 0.0240194,
        "V2_0_n": 0.00576055,
        "V2_A_n": -6.11194e-07,
        "V3_0_n": 1.02743e-05,
        "V3_A_n": 2.8073e-08,
        "V2_0_p": 0.00651133,
        "V2_A_p": 3.42601e-07,
        "V3_0_p": 1.29287e-05,
        "V3_A_p": -2.37221e-10,
        "V4_0": -5.05249e-09,
        "r_0": 1.29586,
        "r_A": 0.386275,
        "a_0": 0.660002,
        "a_A": 0.000117122
    },
    "KDCoulomb": {
        "r_C_0": 1.32778,
        "r_C_A": 1.21572,
        "r_C_A2": 13.5112
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.4839,
        "V1_A": -0.00296762,
        "V2_0": 0.00228693,
        "r_0": 1.21093,
        "r_A": 0.605828,
        "a_0": 0.566109
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.70025,
        "W2_0": 348.389
    },
    "KDImagVolume": {
        "W1_0_n": 17.4688,
        "W1_A_n": 0.0602318,
        "W1_0_p": 15.7515,
        "W1_A_p": 0.0463824,
        "W2_0": 141.547,
        "W2_A": 0.0791157
    },
    "KDImagSurface": {
        "D1_0": 11.8063,
        "D1_asymm": 15.3739,
        "D2_0": 0.0223696,
        "D2_A": -0.00626008,
        "D2_A2": 10.5605,
        "D2_A3": 177.857,
        "D3_0": 6.68557,
        "r_0": 1.43586,
        "r_A": 0.0274232,
        "a_0_n": 0.567462,
        "a_A_n": 0.000517701,
        "a_0_p": 0.473908,
        "a_A_p": 0.00179047
    }
}

==> anc/KDUQFederal/122/modelErrors.json <==
{
    "ECS_p": 0.379709,
    "ECS_n": 0.203724,
    "APower_p": 0.781454,
    "APower_n": 0.638466,
    "RCS_p": 0.042766,
    "TCS_n": 0.0449156
}

==> anc/KDUQFederal/122/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3504,
        "V1_asymm": 5.94491,
        "V1_A": 0.038818,
        "V2_0_n": 0.00730292,
        "V2_A_n": 5.08471e-06,
        "V3_0_n": 1.98154e-05,
        "V3_A_n": 2.979e-08,
        "V2_0_p": 0.0102878,
        "V2_A_p": -1.54931e-05,
        "V3_0_p": 4.06563e-05,
        "V3_A_p": -1.24335e-07,
        "V4_0": 9.96247e-09,
        "r_0": 1.24442,
        "r_A": 0.179245,
        "a_0": 0.676458,
        "a_A": -0.000390998
    },
    "KDCoulomb": {
        "r_C_0": 1.29988,
        "r_C_A": 2.51149,
        "r_C_A2": 16.031
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.62691,
        "V1_A": 0.00606925,
        "V2_0": 0.00865451,
        "r_0": 1.25311,
        "r_A": 0.679752,
        "a_0": 0.526127
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.475913,
        "W2_0": -1.42629
    },
    "KDImagVolume": {
        "W1_0_n": 16.6134,
        "W1_A_n": 0.0116443,
        "W1_0_p": 11.8755,
        "W1_A_p": 0.0854961,
        "W2_0": 82.6865,
        "W2_A": 0.239907
    },
    "KDImagSurface": {
        "D1_0": 46.4749,
        "D1_asymm": 12.9372,
        "D2_0": 0.0344678,
        "D2_A": 0.00847906,
        "D2_A2": 14.0477,
        "D2_A3": 290.764,
        "D3_0": 25.9563,
        "r_0": 1.34912,
        "r_A": 0.00550159,
        "a_0_n": 0.526545,
        "a_A_n": 0.000359936,
        "a_0_p": 0.465526,
        "a_A_p": 0.000936742
    }
}

==> anc/KDUQFederal/123/modelErrors.json <==
{
    "ECS_p": 0.355887,
    "ECS_n": 0.383765,
    "APower_p": 0.916868,
    "APower_n": 0.520101,
    "RCS_p": 0.0308589,
    "TCS_n": 0.0375067
}

==> anc/KDUQFederal/123/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.9924,
        "V1_asymm": 8.31581,
        "V1_A": 0.0316704,
        "V2_0_n": 0.00598914,
        "V2_A_n": -9.7779e-06,
        "V3_0_n": 1.75531e-05,
        "V3_A_n": -4.7281e-08,
        "V2_0_p": 0.00766805,
        "V2_A_p": -3.92572e-06,
        "V3_0_p": 2.85256e-05,
        "V3_A_p": -2.07032e-08,
        "V4_0": 3.06926e-08,
        "r_0": 1.29496,
        "r_A": 0.598877,
        "a_0": 0.722151,
        "a_A": -0.000123936
    },
    "KDCoulomb": {
        "r_C_0": 1.22519,
        "r_C_A": 0.713992,
        "r_C_A2": 1.83474
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.83096,
        "V1_A": 0.000464872,
        "V2_0": 0.0196064,
        "r_0": 1.2044,
        "r_A": 0.488188,
        "a_0": 0.503649
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.55974,
        "W2_0": 254.917
    },
    "KDImagVolume": {
        "W1_0_n": 25.1662,
        "W1_A_n": 0.0605797,
        "W1_0_p": 24.0911,
        "W1_A_p": 0.0308442,
        "W2_0": 139.534,
        "W2_A": 0.433556
    },
    "KDImagSurface": {
        "D1_0": 15.7792,
        "D1_asymm": -10.3398,
        "D2_0": 0.0281181,
        "D2_A": -0.00720031,
        "D2_A2": 16.3413,
        "D2_A3": 261.743,
        "D3_0": 14.7616,
        "r_0": 1.36654,
        "r_A": 0.0226945,
        "a_0_n": 0.59587,
        "a_A_n": 0.00039223,
        "a_0_p": 0.488518,
        "a_A_p": 0.00235473
    }
}

==> anc/KDUQFederal/124/modelErrors.json <==
{
    "ECS_p": 0.319953,
    "ECS_n": 0.211957,
    "APower_p": 0.770132,
    "APower_n": 0.604061,
    "RCS_p": 0.036302,
    "TCS_n": 0.047526
}

==> anc/KDUQFederal/124/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.245,
        "V1_asymm": 21.7066,
        "V1_A": 0.0218474,
        "V2_0_n": 0.00724727,
        "V2_A_n": 1.47408e-05,
        "V3_0_n": 2.4326e-05,
        "V3_A_n": 6.99723e-08,
        "V2_0_p": 0.00789763,
        "V2_A_p": 3.22563e-06,
        "V3_0_p": 3.02308e-05,
        "V3_A_p": 3.06432e-08,
        "V4_0": 3.73593e-08,
        "r_0": 1.19149,
        "r_A": 0.0354542,
        "a_0": 0.657967,
        "a_A": -0.000567401
    },
    "KDCoulomb": {
        "r_C_0": 1.14499,
        "r_C_A": 0.732547,
        "r_C_A2": 14.7952
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.25864,
        "V1_A": 0.0162307,
        "V2_0": 0.0181452,
        "r_0": 1.24157,
        "r_A": 0.625292,
        "a_0": 0.53324
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.84044,
        "W2_0": 299.683
    },
    "KDImagVolume": {
        "W1_0_n": 17.3867,
        "W1_A_n": 0.0652619,
        "W1_0_p": 19.8548,
        "W1_A_p": 0.0180845,
        "W2_0": 107.861,
        "W2_A": 0.109789
    },
    "KDImagSurface": {
        "D1_0": 20.7676,
        "D1_asymm": 21.6818,
        "D2_0": 0.0297843,
        "D2_A": 0.00370546,
        "D2_A2": -1.45318,
        "D2_A3": 159.004,
        "D3_0": 18.0534,
        "r_0": 1.39461,
        "r_A": 0.0168711,
        "a_0_n": 0.574531,
        "a_A_n": -0.000525462,
        "a_0_p": 0.454699,
        "a_A_p": 0.00214414
    }
}

==> anc/KDUQFederal/125/modelErrors.json <==
{
    "ECS_p": 0.312679,
    "ECS_n": 0.280005,
    "APower_p": 0.845166,
    "APower_n": 0.715531,
    "RCS_p": 0.0568243,
    "TCS_n": 0.0446343
}

==> anc/KDUQFederal/125/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.8278,
        "V1_asymm": 4.50488,
        "V1_A": 0.0370362,
        "V2_0_n": 0.00380247,
        "V2_A_n": -3.09106e-06,
        "V3_0_n": -1.14156e-05,
        "V3_A_n": -1.20809e-08,
        "V2_0_p": 0.00840317,
        "V2_A_p": -1.65999e-05,
        "V3_0_p": 2.97585e-05,
        "V3_A_p": -1.24337e-07,
        "V4_0": -3.89375e-08,
        "r_0": 1.26076,
        "r_A": 0.272193,
        "a_0": 0.667327,
        "a_A": -0.000206161
    },
    "KDCoulomb": {
        "r_C_0": 1.16116,
        "r_C_A": -0.170114,
        "r_C_A2": 19.2712
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.458,
        "V1_A": -0.0117926,
        "V2_0": 0.0105678,
        "r_0": 1.25148,
        "r_A": 0.70019,
        "a_0": 0.576855
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.41516,
        "W2_0": 383.517
    },
    "KDImagVolume": {
        "W1_0_n": 18.4967,
        "W1_A_n": 0.0203977,
        "W1_0_p": 12.8308,
        "W1_A_p": -0.0128218,
        "W2_0": 57.2978,
        "W2_A": -0.02626
    },
    "KDImagSurface": {
        "D1_0": 21.7184,
        "D1_asymm": 6.55373,
        "D2_0": -0.0440324,
        "D2_A": 0.0784659,
        "D2_A2": 7.7672,
        "D2_A3": 333.763,
        "D3_0": 25.2722,
        "r_0": 1.45186,
        "r_A": 0.0253706,
        "a_0_n": 0.59105,
        "a_A_n": 0.00104251,
        "a_0_p": 0.42854,
        "a_A_p": 0.00293469
    }
}

==> anc/KDUQFederal/126/modelErrors.json <==
{
    "ECS_p": 0.463918,
    "ECS_n": 0.290457,
    "APower_p": 0.705795,
    "APower_n": 0.76639,
    "RCS_p": 0.0541204,
    "TCS_n": 0.0362589
}

==> anc/KDUQFederal/126/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.993,
        "V1_asymm": 19.5679,
        "V1_A": 0.0251166,
        "V2_0_n": 0.00417017,
        "V2_A_n": -1.26698e-05,
        "V3_0_n": -2.5801e-06,
        "V3_A_n": -3.85897e-08,
        "V2_0_p": 0.00507772,
        "V2_A_p": 1.71119e-05,
        "V3_0_p": 4.19667e-06,
        "V3_A_p": 6.36067e-08,
        "V4_0": -2.83879e-08,
        "r_0": 1.31006,
        "r_A": 0.613871,
        "a_0": 0.672042,
        "a_A": -0.000103598
    },
    "KDCoulomb": {
        "r_C_0": 1.2704,
        "r_C_A": 0.81465,
        "r_C_A2": 34.3234
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.33133,
        "V1_A": 0.0216698,
        "V2_0": 0.00395696,
        "r_0": 1.21692,
        "r_A": 0.74949,
        "a_0": 0.55115
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.56168,
        "W2_0": 45.1745
    },
    "KDImagVolume": {
        "W1_0_n": 22.2437,
        "W1_A_n": -0.00875195,
        "W1_0_p": 19.7588,
        "W1_A_p": 0.0464015,
        "W2_0": 104.33,
        "W2_A": 0.0170825
    },
    "KDImagSurface": {
        "D1_0": 23.2394,
        "D1_asymm": -19.2655,
        "D2_0": -0.00529258,
        "D2_A": 0.0284272,
        "D2_A2": 1.86364,
        "D2_A3": 234.322,
        "D3_0": 23.1411,
        "r_0": 1.42773,
        "r_A": 0.0470299,
        "a_0_n": 0.609031,
        "a_A_n": -0.00024239,
        "a_0_p": 0.467272,
        "a_A_p": 0.00209311
    }
}

==> anc/KDUQFederal/127/modelErrors.json <==
{
    "ECS_p": 0.413031,
    "ECS_n": 0.317394,
    "APower_p": 0.7383,
    "APower_n": 0.653223,
    "RCS_p": 0.0561928,
    "TCS_n": 0.0508936
}

==> anc/KDUQFederal/127/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5691,
        "V1_asymm": 10.917,
        "V1_A": 0.0327465,
        "V2_0_n": 0.0061697,
        "V2_A_n": 7.65294e-06,
        "V3_0_n": 9.58896e-06,
        "V3_A_n": 4.25761e-08,
        "V2_0_p": 0.0058227,
        "V2_A_p": 1.34864e-05,
        "V3_0_p": 1.00775e-05,
        "V3_A_p": 1.07499e-07,
        "V4_0": -3.5801e-09,
        "r_0": 1.29978,
        "r_A": 0.470962,
        "a_0": 0.679665,
        "a_A": -0.000123813
    },
    "KDCoulomb": {
        "r_C_0": 1.40929,
        "r_C_A": 0.793745,
        "r_C_A2": -17.3957
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.70246,
        "V1_A": 0.0100212,
        "V2_0": 0.00956073,
        "r_0": 1.06395,
        "r_A": 0.175063,
        "a_0": 0.562537
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.98366,
        "W2_0": 162.141
    },
    "KDImagVolume": {
        "W1_0_n": 18.004,
        "W1_A_n": 0.0193293,
        "W1_0_p": 18.4117,
        "W1_A_p": 0.00134602,
        "W2_0": 56.9243,
        "W2_A": 0.00203931
    },
    "KDImagSurface": {
        "D1_0": 25.6886,
        "D1_asymm": 23.8976,
        "D2_0": 0.0390556,
        "D2_A": 0.00175182,
        "D2_A2": 19.3652,
        "D2_A3": 331.709,
        "D3_0": 18.8815,
        "r_0": 1.42626,
        "r_A": 0.0325871,
        "a_0_n": 0.532688,
        "a_A_n": -0.000619098,
        "a_0_p": 0.492465,
        "a_A_p": 0.00111275
    }
}

==> anc/KDUQFederal/128/modelErrors.json <==
{
    "ECS_p": 0.399738,
    "ECS_n": 0.313831,
    "APower_p": 0.616233,
    "APower_n": 0.637993,
    "RCS_p": 0.0434231,
    "TCS_n": 0.0226007
}

==> anc/KDUQFederal/128/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.8541,
        "V1_asymm": 21.5112,
        "V1_A": 0.0144027,
        "V2_0_n": 0.00529793,
        "V2_A_n": 4.38477e-06,
        "V3_0_n": 2.76135e-06,
        "V3_A_n": 1.67664e-08,
        "V2_0_p": 0.00715077,
        "V2_A_p": 7.91635e-06,
        "V3_0_p": 1.07983e-05,
        "V3_A_p": 9.42013e-08,
        "V4_0": -9.61746e-09,
        "r_0": 1.26426,
        "r_A": 0.263804,
        "a_0": 0.676575,
        "a_A": -0.000313301
    },
    "KDCoulomb": {
        "r_C_0": 1.2156,
        "r_C_A": 0.817519,
        "r_C_A2": 24.5926
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.70499,
        "V1_A": 0.00450399,
        "V2_0": 0.0122561,
        "r_0": 1.27766,
        "r_A": 0.777924,
        "a_0": 0.525269
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.96003,
        "W2_0": 318.72
    },
    "KDImagVolume": {
        "W1_0_n": 18.6382,
        "W1_A_n": 0.0189192,
        "W1_0_p": 13.0537,
        "W1_A_p": 0.0190302,
        "W2_0": 56.999,
        "W2_A": 0.328187
    },
    "KDImagSurface": {
        "D1_0": 22.5848,
        "D1_asymm": 31.2152,
        "D2_0": 0.0221036,
        "D2_A": 0.018342,
        "D2_A2": 4.7249,
        "D2_A3": 99.3647,
        "D3_0": 15.3775,
        "r_0": 1.46523,
        "r_A": 0.036496,
        "a_0_n": 0.538724,
        "a_A_n": 0.000477604,
        "a_0_p": 0.50968,
        "a_A_p": 0.00102498
    }
}

==> anc/KDUQFederal/129/modelErrors.json <==
{
    "ECS_p": 0.421232,
    "ECS_n": 0.355311,
    "APower_p": 0.663094,
    "APower_n": 0.761785,
    "RCS_p": 0.0542513,
    "TCS_n": 0.0459212
}

==> anc/KDUQFederal/129/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.8798,
        "V1_asymm": 9.24702,
        "V1_A": 0.0349686,
        "V2_0_n": 0.00715511,
        "V2_A_n": 8.90508e-07,
        "V3_0_n": 2.12754e-05,
        "V3_A_n": 1.58129e-08,
        "V2_0_p": 0.00648158,
        "V2_A_p": 5.93735e-06,
        "V3_0_p": 1.6049e-05,
        "V3_A_p": 7.57847e-08,
        "V4_0": 1.45888e-08,
        "r_0": 1.21777,
        "r_A": 0.196551,
        "a_0": 0.600227,
        "a_A": -0.00101714
    },
    "KDCoulomb": {
        "r_C_0": 0.939309,
        "r_C_A": 0.573061,
        "r_C_A2": 7.00766
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.93412,
        "V1_A": -0.0189746,
        "V2_0": 0.00626006,
        "r_0": 1.13441,
        "r_A": 0.511241,
        "a_0": 0.608496
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.85303,
        "W2_0": 265.706
    },
    "KDImagVolume": {
        "W1_0_n": 16.4799,
        "W1_A_n": 0.118265,
        "W1_0_p": 15.5287,
        "W1_A_p": 0.116466,
        "W2_0": 109.165,
        "W2_A": 0.665666
    },
    "KDImagSurface": {
        "D1_0": 15.9319,
        "D1_asymm": -0.649363,
        "D2_0": 0.0166116,
        "D2_A": 0.00103063,
        "D2_A2": 18.747,
        "D2_A3": 252.513,
        "D3_0": 15.8079,
        "r_0": 1.27676,
        "r_A": -0.00129174,
        "a_0_n": 0.663227,
        "a_A_n": 0.000890581,
        "a_0_p": 0.467725,
        "a_A_p": 0.00180981
    }
}

==> anc/KDUQFederal/13/modelErrors.json <==
{
    "ECS_p": 0.32088,
    "ECS_n": 0.383695,
    "APower_p": 0.57877,
    "APower_n": 0.47725,
    "RCS_p": 0.0333663,
    "TCS_n": 0.0333781
}

==> anc/KDUQFederal/13/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.2678,
        "V1_asymm": 10.0811,
        "V1_A": 0.0211608,
        "V2_0_n": 0.00669286,
        "V2_A_n": -2.49543e-06,
        "V3_0_n": 1.35416e-05,
        "V3_A_n": -1.088e-09,
        "V2_0_p": 0.00620461,
        "V2_A_p": 1.46365e-05,
        "V3_0_p": 6.89206e-06,
        "V3_A_p": 1.12929e-07,
        "V4_0": -3.22617e-09,
        "r_0": 1.30744,
        "r_A": 0.435189,
        "a_0": 0.66792,
        "a_A": -0.000355942
    },
    "KDCoulomb": {
        "r_C_0": 1.06789,
        "r_C_A": 2.41992,
        "r_C_A2": 31.676
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.55046,
        "V1_A": -0.0110539,
        "V2_0": 0.00386922,
        "r_0": 1.2419,
        "r_A": 0.704646,
        "a_0": 0.516461
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.4763,
        "W2_0": 152.279
    },
    "KDImagVolume": {
        "W1_0_n": 23.187,
        "W1_A_n": -0.02935,
        "W1_0_p": 22.3963,
        "W1_A_p": -0.0513884,
        "W2_0": 119.452,
        "W2_A": -0.286186
    },
    "KDImagSurface": {
        "D1_0": 17.41,
        "D1_asymm": 19.1116,
        "D2_0": -0.00630962,
        "D2_A": 0.0314485,
        "D2_A2": 16.2046,
        "D2_A3": 334.726,
        "D3_0": 10.5507,
        "r_0": 1.39926,
        "r_A": 0.019595,
        "a_0_n": 0.588859,
        "a_A_n": 0.000975471,
        "a_0_p": 0.473748,
        "a_A_p": 0.000539451
    }
}

==> anc/KDUQFederal/130/modelErrors.json <==
{
    "ECS_p": 0.406702,
    "ECS_n": 0.147168,
    "APower_p": 1.04725,
    "APower_n": 0.503799,
    "RCS_p": 0.0691092,
    "TCS_n": 0.0341523
}

==> anc/KDUQFederal/130/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3189,
        "V1_asymm": 11.1145,
        "V1_A": 0.0357649,
        "V2_0_n": 0.00440522,
        "V2_A_n": -1.74344e-07,
        "V3_0_n": -7.37977e-06,
        "V3_A_n": -4.39337e-09,
        "V2_0_p": 0.00546839,
        "V2_A_p": 2.89519e-06,
        "V3_0_p": 3.58889e-06,
        "V3_A_p": 8.69111e-08,
        "V4_0": -4.72377e-08,
        "r_0": 1.25451,
        "r_A": 0.295036,
        "a_0": 0.63528,
        "a_A": -0.000473711
    },
    "KDCoulomb": {
        "r_C_0": 1.20121,
        "r_C_A": 0.964746,
        "r_C_A2": 26.4323
    },
    "KDRealSpinOrbit": {
        "V1_0": 12.3186,
        "V1_A": -0.0450977,
        "V2_0": 0.0257347,
        "r_0": 1.25418,
        "r_A": 0.708252,
        "a_0": 0.537415
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.3817,
        "W2_0": 551.12
    },
    "KDImagVolume": {
        "W1_0_n": 24.9023,
        "W1_A_n": -0.0244977,
        "W1_0_p": 25.5005,
        "W1_A_p": 0.0512738,
        "W2_0": 104.553,
        "W2_A": 0.17879
    },
    "KDImagSurface": {
        "D1_0": 33.9645,
        "D1_asymm": 20.7228,
        "D2_0": 0.00676932,
        "D2_A": 0.0382336,
        "D2_A2": 12.7282,
        "D2_A3": 231.478,
        "D3_0": 19.9572,
        "r_0": 1.41837,
        "r_A": 0.0340936,
        "a_0_n": 0.553191,
        "a_A_n": -0.000131588,
        "a_0_p": 0.506689,
        "a_A_p": 0.00215659
    }
}

==> anc/KDUQFederal/131/modelErrors.json <==
{
    "ECS_p": 0.270945,
    "ECS_n": 0.211644,
    "APower_p": 0.680021,
    "APower_n": 0.56557,
    "RCS_p": 0.0330115,
    "TCS_n": 0.0440985
}

==> anc/KDUQFederal/131/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.5054,
        "V1_asymm": 15.4515,
        "V1_A": 0.00968131,
        "V2_0_n": 0.00627925,
        "V2_A_n": 1.34114e-06,
        "V3_0_n": 1.20188e-05,
        "V3_A_n": 2.65138e-08,
        "V2_0_p": 0.00521003,
        "V2_A_p": 9.31286e-06,
        "V3_0_p": 6.40056e-06,
        "V3_A_p": 5.00206e-08,
        "V4_0": -3.94382e-09,
        "r_0": 1.25438,
        "r_A": 0.246814,
        "a_0": 0.629239,
        "a_A": -0.000269198
    },
    "KDCoulomb": {
        "r_C_0": 1.19661,
        "r_C_A": 1.50264,
        "r_C_A2": 6.14193
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.85393,
        "V1_A": 0.0222897,
        "V2_0": 0.0052989,
        "r_0": 1.21927,
        "r_A": 0.671499,
        "a_0": 0.60666
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.70377,
        "W2_0": 109.427
    },
    "KDImagVolume": {
        "W1_0_n": 18.79,
        "W1_A_n": 0.0243367,
        "W1_0_p": 14.8923,
        "W1_A_p": 0.0270072,
        "W2_0": 47.0141,
        "W2_A": 0.420504
    },
    "KDImagSurface": {
        "D1_0": 10.243,
        "D1_asymm": 7.56871,
        "D2_0": 0.00484983,
        "D2_A": 0.0177296,
        "D2_A2": 6.76096,
        "D2_A3": 214.107,
        "D3_0": 0.505491,
        "r_0": 1.40743,
        "r_A": 0.0253026,
        "a_0_n": 0.49349,
        "a_A_n": -9.1257e-05,
        "a_0_p": 0.437378,
        "a_A_p": 0.00190245
    }
}

==> anc/KDUQFederal/132/modelErrors.json <==
{
    "ECS_p": 0.505873,
    "ECS_n": 0.377561,
    "APower_p": 0.645607,
    "APower_n": 0.502892,
    "RCS_p": 0.0360045,
    "TCS_n": 0.0645737
}

==> anc/KDUQFederal/132/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0435,
        "V1_asymm": 6.35143,
        "V1_A": 0.0346718,
        "V2_0_n": 0.00633976,
        "V2_A_n": -6.50716e-06,
        "V3_0_n": 1.65417e-05,
        "V3_A_n": 1.18236e-08,
        "V2_0_p": 0.00584216,
        "V2_A_p": 1.69511e-05,
        "V3_0_p": 8.26866e-06,
        "V3_A_p": 1.04336e-07,
        "V4_0": 1.48149e-09,
        "r_0": 1.32346,
        "r_A": 0.574931,
        "a_0": 0.655757,
        "a_A": -0.000322708
    },
    "KDCoulomb": {
        "r_C_0": 1.37897,
        "r_C_A": 0.668767,
        "r_C_A2": 25.6485
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.1203,
        "V1_A": -0.00724273,
        "V2_0": 0.00757849,
        "r_0": 1.21884,
        "r_A": 0.614955,
        "a_0": 0.519811
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.19907,
        "W2_0": 266.711
    },
    "KDImagVolume": {
        "W1_0_n": 17.1707,
        "W1_A_n": 0.00787726,
        "W1_0_p": 20.7584,
        "W1_A_p": 0.00547809,
        "W2_0": 141.048,
        "W2_A": -0.27874
    },
    "KDImagSurface": {
        "D1_0": 16.7929,
        "D1_asymm": -0.751577,
        "D2_0": 0.0496997,
        "D2_A": -0.0312792,
        "D2_A2": 13.5871,
        "D2_A3": 219.671,
        "D3_0": 16.8897,
        "r_0": 1.38572,
        "r_A": 0.0295515,
        "a_0_n": 0.478517,
        "a_A_n": -0.000317101,
        "a_0_p": 0.435581,
        "a_A_p": 0.00249042
    }
}

==> anc/KDUQFederal/133/modelErrors.json <==
{
    "ECS_p": 0.455841,
    "ECS_n": 0.199852,
    "APower_p": 0.877247,
    "APower_n": 0.580036,
    "RCS_p": 0.0431916,
    "TCS_n": 0.0539482
}

==> anc/KDUQFederal/133/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7945,
        "V1_asymm": 18.3133,
        "V1_A": 0.0213044,
        "V2_0_n": 0.00366062,
        "V2_A_n": 3.76614e-06,
        "V3_0_n": -1.62717e-05,
        "V3_A_n": 2.87677e-08,
        "V2_0_p": 0.0037101,
        "V2_A_p": 1.69435e-05,
        "V3_0_p": -2.07265e-05,
        "V3_A_p": 1.11338e-07,
        "V4_0": -7.12058e-08,
        "r_0": 1.2749,
        "r_A": 0.396479,
        "a_0": 0.712571,
        "a_A": 0.000384998
    },
    "KDCoulomb": {
        "r_C_0": 1.11756,
        "r_C_A": 1.31068,
        "r_C_A2": -9.13065
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.66153,
        "V1_A": -0.035632,
        "V2_0": 0.0118006,
        "r_0": 1.00898,
        "r_A": -0.209585,
        "a_0": 0.515372
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.795495,
        "W2_0": 76.2994
    },
    "KDImagVolume": {
        "W1_0_n": 20.3433,
        "W1_A_n": 0.00737143,
        "W1_0_p": 14.1677,
        "W1_A_p": 0.0987925,
        "W2_0": 107.783,
        "W2_A": -0.21445
    },
    "KDImagSurface": {
        "D1_0": 28.8552,
        "D1_asymm": 10.9592,
        "D2_0": 0.0336836,
        "D2_A": -0.0131709,
        "D2_A2": 18.6125,
        "D2_A3": -71.8618,
        "D3_0": 22.6815,
        "r_0": 1.36425,
        "r_A": 0.0247057,
        "a_0_n": 0.615147,
        "a_A_n": 0.00019228,
        "a_0_p": 0.581752,
        "a_A_p": 5.07628e-05
    }
}

==> anc/KDUQFederal/134/modelErrors.json <==
{
    "ECS_p": 0.295972,
    "ECS_n": 0.253541,
    "APower_p": 0.857557,
    "APower_n": 0.644459,
    "RCS_p": 0.0270651,
    "TCS_n": 0.0308256
}

==> anc/KDUQFederal/134/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1449,
        "V1_asymm": 16.4734,
        "V1_A": 0.018321,
        "V2_0_n": 0.00444213,
        "V2_A_n": -3.92374e-06,
        "V3_0_n": -6.6514e-07,
        "V3_A_n": -1.61916e-08,
        "V2_0_p": 0.00691632,
        "V2_A_p": 1.71058e-06,
        "V3_0_p": 1.65787e-05,
        "V3_A_p": -3.86801e-08,
        "V4_0": -9.34402e-09,
        "r_0": 1.27359,
        "r_A": 0.397698,
        "a_0": 0.685702,
        "a_A": -9.9077e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.30595,
        "r_C_A": 1.2394,
        "r_C_A2": -5.57899
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.03027,
        "V1_A": 0.00173142,
        "V2_0": 0.00590017,
        "r_0": 1.25184,
        "r_A": 0.850453,
        "a_0": 0.576033
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.89355,
        "W2_0": 162.861
    },
    "KDImagVolume": {
        "W1_0_n": 26.5925,
        "W1_A_n": 0.0631966,
        "W1_0_p": 22.2327,
        "W1_A_p": 0.115503,
        "W2_0": 181.736,
        "W2_A": 0.239945
    },
    "KDImagSurface": {
        "D1_0": 11.1579,
        "D1_asymm": -9.15637,
        "D2_0": 0.0424454,
        "D2_A": -0.0294921,
        "D2_A2": 6.44797,
        "D2_A3": 489.695,
        "D3_0": 12.0537,
        "r_0": 1.42441,
        "r_A": 0.0420016,
        "a_0_n": 0.507558,
        "a_A_n": -0.000674724,
        "a_0_p": 0.46436,
        "a_A_p": 0.00300321
    }
}

==> anc/KDUQFederal/135/modelErrors.json <==
{
    "ECS_p": 0.296318,
    "ECS_n": 0.234857,
    "APower_p": 0.565079,
    "APower_n": 0.67316,
    "RCS_p": 0.0461375,
    "TCS_n": 0.0292801
}

==> anc/KDUQFederal/135/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.7611,
        "V1_asymm": 11.3955,
        "V1_A": 0.0427496,
        "V2_0_n": 0.00734398,
        "V2_A_n": 1.26217e-05,
        "V3_0_n": 2.09957e-05,
        "V3_A_n": 5.66032e-08,
        "V2_0_p": 0.00532647,
        "V2_A_p": 4.47531e-06,
        "V3_0_p": 9.82335e-06,
        "V3_A_p": 7.6199e-08,
        "V4_0": 2.50136e-08,
        "r_0": 1.21894,
        "r_A": 0.277489,
        "a_0": 0.687667,
        "a_A": -0.000468198
    },
    "KDCoulomb": {
        "r_C_0": 1.23128,
        "r_C_A": 0.207368,
        "r_C_A2": 15.1686
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.8944,
        "V1_A": -0.00788284,
        "V2_0": 0.0060705,
        "r_0": 1.02186,
        "r_A": -0.114353,
        "a_0": 0.537364
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.16606,
        "W2_0": 84.8833
    },
    "KDImagVolume": {
        "W1_0_n": 25.5492,
        "W1_A_n": 0.0365761,
        "W1_0_p": 18.4186,
        "W1_A_p": 0.140398,
        "W2_0": 125.678,
        "W2_A": 0.364908
    },
    "KDImagSurface": {
        "D1_0": 17.5181,
        "D1_asymm": 19.441,
        "D2_0": 0.0773138,
        "D2_A": -0.0558769,
        "D2_A2": 6.21868,
        "D2_A3": 260.059,
        "D3_0": 14.8583,
        "r_0": 1.3054,
        "r_A": 0.0100376,
        "a_0_n": 0.619663,
        "a_A_n": 7.8608e-05,
        "a_0_p": 0.450933,
        "a_A_p": 0.00204197
    }
}

==> anc/KDUQFederal/136/modelErrors.json <==
{
    "ECS_p": 0.291279,
    "ECS_n": 0.332422,
    "APower_p": 1.03859,
    "APower_n": 0.608845,
    "RCS_p": 0.020386,
    "TCS_n": 0.0344461
}

==> anc/KDUQFederal/136/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9366,
        "V1_asymm": 15.298,
        "V1_A": 0.0207269,
        "V2_0_n": 0.00579742,
        "V2_A_n": -6.2755e-07,
        "V3_0_n": 7.99025e-06,
        "V3_A_n": -1.12269e-08,
        "V2_0_p": 0.00541507,
        "V2_A_p": 1.74035e-05,
        "V3_0_p": -4.09422e-06,
        "V3_A_p": 1.92677e-07,
        "V4_0": -6.83297e-09,
        "r_0": 1.31212,
        "r_A": 0.411586,
        "a_0": 0.609615,
        "a_A": -0.000434659
    },
    "KDCoulomb": {
        "r_C_0": 1.1704,
        "r_C_A": 0.620619,
        "r_C_A2": -12.9994
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.53171,
        "V1_A": -0.0223052,
        "V2_0": 0.000611132,
        "r_0": 1.08923,
        "r_A": 0.15162,
        "a_0": 0.633745
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.02191,
        "W2_0": 395.816
    },
    "KDImagVolume": {
        "W1_0_n": 19.2308,
        "W1_A_n": -0.0450432,
        "W1_0_p": 18.9485,
        "W1_A_p": -0.0162591,
        "W2_0": 135.031,
        "W2_A": -0.539733
    },
    "KDImagSurface": {
        "D1_0": 25.3048,
        "D1_asymm": 13.7396,
        "D2_0": 0.0566458,
        "D2_A": -0.0281491,
        "D2_A2": 10.1574,
        "D2_A3": 150.954,
        "D3_0": 17.8364,
        "r_0": 1.35386,
        "r_A": 0.0125082,
        "a_0_n": 0.472336,
        "a_A_n": -0.000170381,
        "a_0_p": 0.497517,
        "a_A_p": -0.000128503
    }
}

==> anc/KDUQFederal/137/modelErrors.json <==
{
    "ECS_p": 0.324775,
    "ECS_n": 0.371969,
    "APower_p": 0.570727,
    "APower_n": 0.699997,
    "RCS_p": 0.0391147,
    "TCS_n": 0.0680829
}

==> anc/KDUQFederal/137/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.7356,
        "V1_asymm": 15.4573,
        "V1_A": 0.0499226,
        "V2_0_n": 0.00481579,
        "V2_A_n": 1.0212e-06,
        "V3_0_n": -2.53581e-07,
        "V3_A_n": 2.97001e-08,
        "V2_0_p": 0.0044856,
        "V2_A_p": 1.63301e-05,
        "V3_0_p": -1.05686e-05,
        "V3_A_p": 9.4765e-08,
        "V4_0": -3.93331e-08,
        "r_0": 1.3537,
        "r_A": 0.79036,
        "a_0": 0.709635,
        "a_A": -0.000263088
    },
    "KDCoulomb": {
        "r_C_0": 1.28173,
        "r_C_A": 0.612791,
        "r_C_A2": 5.34431
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.02742,
        "V1_A": -0.0119521,
        "V2_0": 0.000583557,
        "r_0": 1.18911,
        "r_A": 0.49637,
        "a_0": 0.626894
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.343968,
        "W2_0": 233.889
    },
    "KDImagVolume": {
        "W1_0_n": 10.2609,
        "W1_A_n": 0.00198675,
        "W1_0_p": 16.3153,
        "W1_A_p": 0.0320165,
        "W2_0": 93.0002,
        "W2_A": -0.119463
    },
    "KDImagSurface": {
        "D1_0": 33.8568,
        "D1_asymm": 20.4014,
        "D2_0": -0.00997191,
        "D2_A": 0.0472184,
        "D2_A2": 13.7343,
        "D2_A3": 304.734,
        "D3_0": 21.8441,
        "r_0": 1.37758,
        "r_A": 0.0177351,
        "a_0_n": 0.517242,
        "a_A_n": -0.000328266,
        "a_0_p": 0.497011,
        "a_A_p": 6.72182e-05
    }
}

==> anc/KDUQFederal/138/modelErrors.json <==
{
    "ECS_p": 0.354099,
    "ECS_n": 0.221769,
    "APower_p": 0.644966,
    "APower_n": 0.496758,
    "RCS_p": 0.0285024,
    "TCS_n": 0.0293866
}

==> anc/KDUQFederal/138/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.9775,
        "V1_asymm": 12.8449,
        "V1_A": 0.0429625,
        "V2_0_n": 0.00623624,
        "V2_A_n": -1.61479e-06,
        "V3_0_n": 1.01315e-05,
        "V3_A_n": -2.58686e-08,
        "V2_0_p": 0.00595491,
        "V2_A_p": 1.42682e-05,
        "V3_0_p": 1.02609e-05,
        "V3_A_p": 9.47528e-08,
        "V4_0": 6.57885e-09,
        "r_0": 1.29933,
        "r_A": 0.551318,
        "a_0": 0.696569,
        "a_A": -0.000383935
    },
    "KDCoulomb": {
        "r_C_0": 1.50903,
        "r_C_A": 1.92754,
        "r_C_A2": 19.5364
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.83452,
        "V1_A": 0.0103933,
        "V2_0": 0.0119048,
        "r_0": 1.24181,
        "r_A": 0.647672,
        "a_0": 0.549257
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.34357,
        "W2_0": 244.753
    },
    "KDImagVolume": {
        "W1_0_n": 25.2041,
        "W1_A_n": 0.0246765,
        "W1_0_p": 18.8578,
        "W1_A_p": 0.0837133,
        "W2_0": 92.3209,
        "W2_A": 0.581939
    },
    "KDImagSurface": {
        "D1_0": 20.9819,
        "D1_asymm": 7.89571,
        "D2_0": 0.0248308,
        "D2_A": -0.00504516,
        "D2_A2": 18.4979,
        "D2_A3": -198.981,
        "D3_0": 20.5425,
        "r_0": 1.25958,
        "r_A": -0.00739444,
        "a_0_n": 0.534519,
        "a_A_n": -0.000568586,
        "a_0_p": 0.470428,
        "a_A_p": 0.00173496
    }
}

==> anc/KDUQFederal/139/modelErrors.json <==
{
    "ECS_p": 0.418685,
    "ECS_n": 0.47033,
    "APower_p": 0.833452,
    "APower_n": 0.649501,
    "RCS_p": 0.0351545,
    "TCS_n": 0.0266244
}

==> anc/KDUQFederal/139/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.54,
        "V1_asymm": 7.67308,
        "V1_A": 0.0543665,
        "V2_0_n": 0.00535129,
        "V2_A_n": 8.50185e-06,
        "V3_0_n": -9.72335e-06,
        "V3_A_n": 3.99533e-08,
        "V2_0_p": 0.00484987,
        "V2_A_p": 6.5837e-06,
        "V3_0_p": -1.28439e-06,
        "V3_A_p": -3.12472e-08,
        "V4_0": -6.1675e-08,
        "r_0": 1.4074,
        "r_A": 0.802656,
        "a_0": 0.682798,
        "a_A": 0.00048841
    },
    "KDCoulomb": {
        "r_C_0": 1.1062,
        "r_C_A": 0.0334847,
        "r_C_A2": 3.17561
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.18911,
        "V1_A": 0.0178508,
        "V2_0": 0.0108673,
        "r_0": 1.26714,
        "r_A": 0.7783,
        "a_0": 0.552318
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.72839,
        "W2_0": 132.608
    },
    "KDImagVolume": {
        "W1_0_n": 22.1859,
        "W1_A_n": -0.0184748,
        "W1_0_p": 11.2872,
        "W1_A_p": 0.026288,
        "W2_0": 67.7313,
        "W2_A": -0.0157514
    },
    "KDImagSurface": {
        "D1_0": 10.7901,
        "D1_asymm": 11.552,
        "D2_0": 0.00327225,
        "D2_A": 0.0135566,
        "D2_A2": 12.9864,
        "D2_A3": 300.55,
        "D3_0": 7.09431,
        "r_0": 1.37529,
        "r_A": 0.0145288,
        "a_0_n": 0.550835,
        "a_A_n": 0.000965582,
        "a_0_p": 0.461642,
        "a_A_p": 0.00118194
    }
}

==> anc/KDUQFederal/14/modelErrors.json <==
{
    "ECS_p": 0.398755,
    "ECS_n": 0.538081,
    "APower_p": 0.7624,
    "APower_n": 0.550818,
    "RCS_p": 0.0438583,
    "TCS_n": 0.0534938
}

==> anc/KDUQFederal/14/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6314,
        "V1_asymm": 23.7945,
        "V1_A": 0.0143788,
        "V2_0_n": 0.00522485,
        "V2_A_n": 6.34512e-06,
        "V3_0_n": -1.1392e-05,
        "V3_A_n": 2.30416e-08,
        "V2_0_p": 0.00908206,
        "V2_A_p": -3.8918e-06,
        "V3_0_p": 2.43348e-05,
        "V3_A_p": -7.95988e-08,
        "V4_0": -6.45281e-08,
        "r_0": 1.21409,
        "r_A": -0.0154402,
        "a_0": 0.641877,
        "a_A": -0.000637319
    },
    "KDCoulomb": {
        "r_C_0": 1.14551,
        "r_C_A": -0.347065,
        "r_C_A2": 21.0663
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.63238,
        "V1_A": 0.0114857,
        "V2_0": 0.00499697,
        "r_0": 1.10456,
        "r_A": -0.0971607,
        "a_0": 0.544523
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.06257,
        "W2_0": 439.196
    },
    "KDImagVolume": {
        "W1_0_n": 16.6117,
        "W1_A_n": 0.047945,
        "W1_0_p": 8.436,
        "W1_A_p": 0.0611677,
        "W2_0": 36.3563,
        "W2_A": 0.314857
    },
    "KDImagSurface": {
        "D1_0": 23.7355,
        "D1_asymm": 9.56032,
        "D2_0": -0.00304371,
        "D2_A": 0.0360505,
        "D2_A2": 10.1112,
        "D2_A3": 215.733,
        "D3_0": 18.4188,
        "r_0": 1.25492,
        "r_A": 0.00982718,
        "a_0_n": 0.551748,
        "a_A_n": -0.000178848,
        "a_0_p": 0.522068,
        "a_A_p": 0.000515578
    }
}

==> anc/KDUQFederal/140/modelErrors.json <==
{
    "ECS_p": 0.45419,
    "ECS_n": 0.437439,
    "APower_p": 0.964617,
    "APower_n": 0.66698,
    "RCS_p": 0.102653,
    "TCS_n": 0.0474328
}

==> anc/KDUQFederal/140/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7871,
        "V1_asymm": 5.24698,
        "V1_A": 0.0340002,
        "V2_0_n": 0.00589568,
        "V2_A_n": -1.86609e-06,
        "V3_0_n": 1.30975e-05,
        "V3_A_n": -5.93658e-09,
        "V2_0_p": 0.00777285,
        "V2_A_p": -6.94357e-06,
        "V3_0_p": 1.60511e-05,
        "V3_A_p": 1.71722e-08,
        "V4_0": -1.3506e-09,
        "r_0": 1.25961,
        "r_A": 0.339087,
        "a_0": 0.607073,
        "a_A": -0.000914297
    },
    "KDCoulomb": {
        "r_C_0": 1.33956,
        "r_C_A": 1.05867,
        "r_C_A2": 25.5615
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.35533,
        "V1_A": -0.00491281,
        "V2_0": 0.00673891,
        "r_0": 1.34253,
        "r_A": 1.00332,
        "a_0": 0.550037
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.60705,
        "W2_0": 213.085
    },
    "KDImagVolume": {
        "W1_0_n": 19.7477,
        "W1_A_n": -0.0324008,
        "W1_0_p": 21.4124,
        "W1_A_p": 0.000262712,
        "W2_0": 149.647,
        "W2_A": -0.162298
    },
    "KDImagSurface": {
        "D1_0": 27.1977,
        "D1_asymm": 13.7289,
        "D2_0": 0.0660263,
        "D2_A": -0.0320755,
        "D2_A2": -4.6899,
        "D2_A3": -54.6664,
        "D3_0": 18.0547,
        "r_0": 1.38476,
        "r_A": 0.0261063,
        "a_0_n": 0.573194,
        "a_A_n": -0.00057777,
        "a_0_p": 0.496373,
        "a_A_p": 0.00312304
    }
}

==> anc/KDUQFederal/141/modelErrors.json <==
{
    "ECS_p": 0.531436,
    "ECS_n": 0.288979,
    "APower_p": 0.714339,
    "APower_n": 0.677653,
    "RCS_p": 0.0415211,
    "TCS_n": 0.0828715
}

==> anc/KDUQFederal/141/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2355,
        "V1_asymm": 7.99952,
        "V1_A": 0.0444453,
        "V2_0_n": 0.00839113,
        "V2_A_n": 2.19223e-05,
        "V3_0_n": 3.48761e-05,
        "V3_A_n": 1.1501e-07,
        "V2_0_p": 0.00835559,
        "V2_A_p": -1.02873e-05,
        "V3_0_p": 3.29673e-05,
        "V3_A_p": -8.00269e-08,
        "V4_0": 5.76235e-08,
        "r_0": 1.30571,
        "r_A": 0.515456,
        "a_0": 0.737516,
        "a_A": 0.000291248
    },
    "KDCoulomb": {
        "r_C_0": 1.31767,
        "r_C_A": 1.2301,
        "r_C_A2": 25.6979
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.61226,
        "V1_A": -0.028588,
        "V2_0": 0.00391356,
        "r_0": 1.18842,
        "r_A": 0.480733,
        "a_0": 0.545275
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.3275,
        "W2_0": 363.535
    },
    "KDImagVolume": {
        "W1_0_n": 17.6205,
        "W1_A_n": 0.0214021,
        "W1_0_p": 12.5213,
        "W1_A_p": 0.0442101,
        "W2_0": 72.6831,
        "W2_A": 0.156778
    },
    "KDImagSurface": {
        "D1_0": 16.5308,
        "D1_asymm": 1.63641,
        "D2_0": -0.014774,
        "D2_A": 0.0450978,
        "D2_A2": -4.49336,
        "D2_A3": -87.8553,
        "D3_0": 13.1529,
        "r_0": 1.52862,
        "r_A": 0.0649232,
        "a_0_n": 0.539857,
        "a_A_n": -0.00143642,
        "a_0_p": 0.453669,
        "a_A_p": 0.00329308
    }
}

==> anc/KDUQFederal/142/modelErrors.json <==
{
    "ECS_p": 0.30081,
    "ECS_n": 0.219482,
    "APower_p": 0.852777,
    "APower_n": 0.543081,
    "RCS_p": 0.0277041,
    "TCS_n": 0.0451126
}

==> anc/KDUQFederal/142/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3345,
        "V1_asymm": 5.1482,
        "V1_A": 0.0262958,
        "V2_0_n": 0.00438168,
        "V2_A_n": -1.42978e-05,
        "V3_0_n": 1.54724e-06,
        "V3_A_n": -7.74227e-08,
        "V2_0_p": 0.00439187,
        "V2_A_p": 1.3641e-05,
        "V3_0_p": 1.48263e-06,
        "V3_A_p": 9.07258e-08,
        "V4_0": 3.66716e-09,
        "r_0": 1.28755,
        "r_A": 0.564573,
        "a_0": 0.669001,
        "a_A": -0.000487407
    },
    "KDCoulomb": {
        "r_C_0": 1.40163,
        "r_C_A": 1.60332,
        "r_C_A2": 17.5044
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.22469,
        "V1_A": 0.0100825,
        "V2_0": 0.0088463,
        "r_0": 1.18502,
        "r_A": 0.522955,
        "a_0": 0.557799
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.66883,
        "W2_0": 316.535
    },
    "KDImagVolume": {
        "W1_0_n": 26.1405,
        "W1_A_n": -0.0301908,
        "W1_0_p": 20.9472,
        "W1_A_p": 0.0245219,
        "W2_0": 86.6178,
        "W2_A": -0.00104115
    },
    "KDImagSurface": {
        "D1_0": 18.8645,
        "D1_asymm": 17.0506,
        "D2_0": 0.0317581,
        "D2_A": -0.0343468,
        "D2_A2": 8.63941,
        "D2_A3": -33.0532,
        "D3_0": 11.9371,
        "r_0": 1.40633,
        "r_A": 0.0154861,
        "a_0_n": 0.556925,
        "a_A_n": 0.000991831,
        "a_0_p": 0.495884,
        "a_A_p": 0.00058781
    }
}

==> anc/KDUQFederal/143/modelErrors.json <==
{
    "ECS_p": 0.455367,
    "ECS_n": 0.307379,
    "APower_p": 0.733172,
    "APower_n": 0.753008,
    "RCS_p": 0.0319439,
    "TCS_n": 0.0386849
}

==> anc/KDUQFederal/143/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.9213,
        "V1_asymm": 8.84546,
        "V1_A": 0.0463197,
        "V2_0_n": 0.00812614,
        "V2_A_n": 6.65778e-06,
        "V3_0_n": 2.51048e-05,
        "V3_A_n": 4.765e-08,
        "V2_0_p": 0.00789096,
        "V2_A_p": -8.65914e-08,
        "V3_0_p": 2.15756e-05,
        "V3_A_p": -1.31801e-08,
        "V4_0": 1.49837e-08,
        "r_0": 1.3012,
        "r_A": 0.450564,
        "a_0": 0.66738,
        "a_A": -9.17339e-07
    },
    "KDCoulomb": {
        "r_C_0": 1.33244,
        "r_C_A": 0.52788,
        "r_C_A2": 4.20312
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.80675,
        "V1_A": 0.014848,
        "V2_0": 0.0013347,
        "r_0": 1.12163,
        "r_A": 0.350873,
        "a_0": 0.577583
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.98815,
        "W2_0": 379.897
    },
    "KDImagVolume": {
        "W1_0_n": 17.6996,
        "W1_A_n": 0.0652775,
        "W1_0_p": 17.0981,
        "W1_A_p": 0.0905074,
        "W2_0": 104.965,
        "W2_A": 0.437947
    },
    "KDImagSurface": {
        "D1_0": 20.8786,
        "D1_asymm": -3.17498,
        "D2_0": -0.00440717,
        "D2_A": 0.0285945,
        "D2_A2": 1.95199,
        "D2_A3": 281.173,
        "D3_0": 16.9093,
        "r_0": 1.18418,
        "r_A": -0.0120992,
        "a_0_n": 0.638094,
        "a_A_n": 0.000596021,
        "a_0_p": 0.470366,
        "a_A_p": 0.00207317
    }
}

==> anc/KDUQFederal/144/modelErrors.json <==
{
    "ECS_p": 0.444383,
    "ECS_n": 0.355027,
    "APower_p": 0.596808,
    "APower_n": 0.390036,
    "RCS_p": 0.0387806,
    "TCS_n": 0.0314164
}

==> anc/KDUQFederal/144/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9497,
        "V1_asymm": 13.1581,
        "V1_A": 0.0284646,
        "V2_0_n": 0.00653266,
        "V2_A_n": -2.1945e-06,
        "V3_0_n": 1.99762e-05,
        "V3_A_n": -1.34141e-08,
        "V2_0_p": 0.00785829,
        "V2_A_p": 2.67655e-06,
        "V3_0_p": 2.33059e-05,
        "V3_A_p": 5.20933e-08,
        "V4_0": 3.65816e-08,
        "r_0": 1.28226,
        "r_A": 0.371646,
        "a_0": 0.659556,
        "a_A": -0.000337586
    },
    "KDCoulomb": {
        "r_C_0": 1.24624,
        "r_C_A": 1.61241,
        "r_C_A2": 10.0973
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.6267,
        "V1_A": -0.00837894,
        "V2_0": 0.00413871,
        "r_0": 1.20934,
        "r_A": 0.573953,
        "a_0": 0.561486
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.0563,
        "W2_0": 390.634
    },
    "KDImagVolume": {
        "W1_0_n": 20.7668,
        "W1_A_n": 0.0208086,
        "W1_0_p": 23.3306,
        "W1_A_p": -0.00595044,
        "W2_0": 125.189,
        "W2_A": 0.198153
    },
    "KDImagSurface": {
        "D1_0": 22.3932,
        "D1_asymm": 32.9207,
        "D2_0": 0.046272,
        "D2_A": -0.0165071,
        "D2_A2": 6.80657,
        "D2_A3": 222.469,
        "D3_0": 16.5751,
        "r_0": 1.42154,
        "r_A": 0.0366078,
        "a_0_n": 0.589628,
        "a_A_n": -0.000587787,
        "a_0_p": 0.477755,
        "a_A_p": 0.00147195
    }
}

==> anc/KDUQFederal/145/modelErrors.json <==
{
    "ECS_p": 0.448583,
    "ECS_n": 0.205676,
    "APower_p": 0.955344,
    "APower_n": 0.73363,
    "RCS_p": 0.0345804,
    "TCS_n": 0.0403666
}

==> anc/KDUQFederal/145/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.8961,
        "V1_asymm": 4.01025,
        "V1_A": 0.0256361,
        "V2_0_n": 0.00796486,
        "V2_A_n": -4.1833e-06,
        "V3_0_n": 3.56252e-05,
        "V3_A_n": -2.25935e-08,
        "V2_0_p": 0.00589773,
        "V2_A_p": -2.24634e-06,
        "V3_0_p": 3.02961e-05,
        "V3_A_p": 5.26699e-09,
        "V4_0": 7.62163e-08,
        "r_0": 1.25183,
        "r_A": 0.402099,
        "a_0": 0.73425,
        "a_A": -0.000208643
    },
    "KDCoulomb": {
        "r_C_0": 1.1684,
        "r_C_A": 1.18576,
        "r_C_A2": -1.27025
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.25634,
        "V1_A": -0.0260803,
        "V2_0": 0.017684,
        "r_0": 1.21532,
        "r_A": 0.787329,
        "a_0": 0.615831
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.67771,
        "W2_0": 222.526
    },
    "KDImagVolume": {
        "W1_0_n": 20.4307,
        "W1_A_n": 0.0656417,
        "W1_0_p": 14.517,
        "W1_A_p": 0.115672,
        "W2_0": 89.3404,
        "W2_A": 0.807682
    },
    "KDImagSurface": {
        "D1_0": 12.3109,
        "D1_asymm": 21.3602,
        "D2_0": -0.0093004,
        "D2_A": 0.0258444,
        "D2_A2": 7.85202,
        "D2_A3": 315.869,
        "D3_0": 5.12631,
        "r_0": 1.36137,
        "r_A": 0.0321923,
        "a_0_n": 0.553835,
        "a_A_n": -0.000800124,
        "a_0_p": 0.451787,
        "a_A_p": 0.00199444
    }
}

==> anc/KDUQFederal/146/modelErrors.json <==
{
    "ECS_p": 0.470675,
    "ECS_n": 0.298164,
    "APower_p": 0.550415,
    "APower_n": 0.689663,
    "RCS_p": 0.0397824,
    "TCS_n": 0.0297256
}

==> anc/KDUQFederal/146/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5434,
        "V1_asymm": 10.8045,
        "V1_A": 0.0417652,
        "V2_0_n": 0.00553146,
        "V2_A_n": 5.87833e-06,
        "V3_0_n": -2.82442e-07,
        "V3_A_n": 1.14919e-08,
        "V2_0_p": 0.00401528,
        "V2_A_p": 7.72504e-06,
        "V3_0_p": -7.55442e-06,
        "V3_A_p": 8.5337e-08,
        "V4_0": -2.02642e-08,
        "r_0": 1.28847,
        "r_A": 0.540746,
        "a_0": 0.686165,
        "a_A": -0.000788105
    },
    "KDCoulomb": {
        "r_C_0": 1.22919,
        "r_C_A": 0.845765,
        "r_C_A2": 36.9686
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.97111,
        "V1_A": 0.000626702,
        "V2_0": 0.00736033,
        "r_0": 1.27169,
        "r_A": 0.846779,
        "a_0": 0.56625
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.40885,
        "W2_0": 249.019
    },
    "KDImagVolume": {
        "W1_0_n": 21.2683,
        "W1_A_n": 0.0167785,
        "W1_0_p": 15.1724,
        "W1_A_p": 0.0055634,
        "W2_0": 52.2787,
        "W2_A": 0.392068
    },
    "KDImagSurface": {
        "D1_0": 8.60499,
        "D1_asymm": 8.32299,
        "D2_0": 0.0141155,
        "D2_A": 0.00409194,
        "D2_A2": 13.5661,
        "D2_A3": 37.0232,
        "D3_0": 0.525733,
        "r_0": 1.41894,
        "r_A": 0.0173898,
        "a_0_n": 0.520472,
        "a_A_n": 2.11276e-05,
        "a_0_p": 0.46561,
        "a_A_p": 0.000871616
    }
}

==> anc/KDUQFederal/147/modelErrors.json <==
{
    "ECS_p": 0.305204,
    "ECS_n": 0.23634,
    "APower_p": 0.83683,
    "APower_n": 0.513226,
    "RCS_p": 0.0244645,
    "TCS_n": 0.0357148
}

==> anc/KDUQFederal/147/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.6541,
        "V1_asymm": 11.9911,
        "V1_A": 0.0323564,
        "V2_0_n": 0.00419047,
        "V2_A_n": -5.80558e-06,
        "V3_0_n": -1.06509e-05,
        "V3_A_n": -3.60745e-08,
        "V2_0_p": 0.00552962,
        "V2_A_p": 6.68137e-06,
        "V3_0_p": -3.535e-06,
        "V3_A_p": 6.28159e-08,
        "V4_0": -4.8358e-08,
        "r_0": 1.3133,
        "r_A": 0.45374,
        "a_0": 0.655957,
        "a_A": -0.000336577
    },
    "KDCoulomb": {
        "r_C_0": 1.26146,
        "r_C_A": -0.10456,
        "r_C_A2": 9.38192
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.28399,
        "V1_A": -0.00844017,
        "V2_0": 0.00304851,
        "r_0": 1.20079,
        "r_A": 0.586955,
        "a_0": 0.556063
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.6334,
        "W2_0": 204.885
    },
    "KDImagVolume": {
        "W1_0_n": 23.1667,
        "W1_A_n": -0.0235994,
        "W1_0_p": 16.2675,
        "W1_A_p": 0.0330521,
        "W2_0": 79.2208,
        "W2_A": 0.311278
    },
    "KDImagSurface": {
        "D1_0": 36.1172,
        "D1_asymm": -1.842,
        "D2_0": 0.0277722,
        "D2_A": 0.0218098,
        "D2_A2": 25.9721,
        "D2_A3": 31.4034,
        "D3_0": 26.8714,
        "r_0": 1.45166,
        "r_A": 0.0397668,
        "a_0_n": 0.48926,
        "a_A_n": -0.000391909,
        "a_0_p": 0.491501,
        "a_A_p": 0.00129252
    }
}

==> anc/KDUQFederal/148/modelErrors.json <==
{
    "ECS_p": 0.39058,
    "ECS_n": 0.358821,
    "APower_p": 0.773544,
    "APower_n": 0.522597,
    "RCS_p": 0.0501565,
    "TCS_n": 0.0510998
}

==> anc/KDUQFederal/148/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 50.9094,
        "V1_asymm": 21.3899,
        "V1_A": -0.010012,
        "V2_0_n": 0.00301488,
        "V2_A_n": 8.17861e-07,
        "V3_0_n": -2.08521e-05,
        "V3_A_n": -1.14842e-08,
        "V2_0_p": 0.00200803,
        "V2_A_p": 2.27398e-05,
        "V3_0_p": -2.03285e-05,
        "V3_A_p": 1.57882e-07,
        "V4_0": -5.65842e-08,
        "r_0": 1.31261,
        "r_A": 0.452861,
        "a_0": 0.739138,
        "a_A": 0.00100983
    },
    "KDCoulomb": {
        "r_C_0": 1.21979,
        "r_C_A": 1.60314,
        "r_C_A2": 15.2597
    },
    "KDRealSpinOrbit": {
        "V1_0": 9.25512,
        "V1_A": -0.0255915,
        "V2_0": 0.0166276,
        "r_0": 1.30564,
        "r_A": 0.887652,
        "a_0": 0.55686
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.38446,
        "W2_0": 253.998
    },
    "KDImagVolume": {
        "W1_0_n": 21.4767,
        "W1_A_n": -0.0303743,
        "W1_0_p": 12.4658,
        "W1_A_p": 0.0333805,
        "W2_0": 75.317,
        "W2_A": -0.216425
    },
    "KDImagSurface": {
        "D1_0": 21.6715,
        "D1_asymm": 13.1767,
        "D2_0": 0.0197545,
        "D2_A": 0.0143861,
        "D2_A2": 7.62763,
        "D2_A3": 244.901,
        "D3_0": 20.2037,
        "r_0": 1.4231,
        "r_A": 0.0287909,
        "a_0_n": 0.570494,
        "a_A_n": -0.000287315,
        "a_0_p": 0.48514,
        "a_A_p": 0.00175049
    }
}

==> anc/KDUQFederal/149/modelErrors.json <==
{
    "ECS_p": 0.377583,
    "ECS_n": 0.333129,
    "APower_p": 0.841061,
    "APower_n": 0.557855,
    "RCS_p": 0.0314799,
    "TCS_n": 0.0520366
}

==> anc/KDUQFederal/149/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1567,
        "V1_asymm": 14.5955,
        "V1_A": 0.00698185,
        "V2_0_n": 0.0068795,
        "V2_A_n": -2.31148e-06,
        "V3_0_n": 2.23108e-05,
        "V3_A_n": 2.5718e-08,
        "V2_0_p": 0.00718461,
        "V2_A_p": 1.09868e-06,
        "V3_0_p": 1.86623e-05,
        "V3_A_p": 1.8662e-08,
        "V4_0": 1.49245e-08,
        "r_0": 1.2333,
        "r_A": 0.165077,
        "a_0": 0.648024,
        "a_A": -0.000232078
    },
    "KDCoulomb": {
        "r_C_0": 1.03589,
        "r_C_A": 1.48264,
        "r_C_A2": 10.0366
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.01948,
        "V1_A": 0.000591482,
        "V2_0": 0.000272986,
        "r_0": 1.25353,
        "r_A": 0.88128,
        "a_0": 0.548527
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.54716,
        "W2_0": 144.335
    },
    "KDImagVolume": {
        "W1_0_n": 10.4934,
        "W1_A_n": 0.0316234,
        "W1_0_p": 17.1334,
        "W1_A_p": 0.00105385,
        "W2_0": 68.1019,
        "W2_A": -0.123747
    },
    "KDImagSurface": {
        "D1_0": 35.5818,
        "D1_asymm": 19.8649,
        "D2_0": 0.0519385,
        "D2_A": -0.00164395,
        "D2_A2": -6.70279,
        "D2_A3": -115.083,
        "D3_0": 17.4213,
        "r_0": 1.45423,
        "r_A": 0.0374617,
        "a_0_n": 0.540644,
        "a_A_n": 0.000999294,
        "a_0_p": 0.470139,
        "a_A_p": 0.00089371
    }
}

==> anc/KDUQFederal/15/modelErrors.json <==
{
    "ECS_p": 0.28334,
    "ECS_n": 0.169436,
    "APower_p": 0.72891,
    "APower_n": 0.523689,
    "RCS_p": 0.0306203,
    "TCS_n": 0.0379481
}

==> anc/KDUQFederal/15/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 65.504,
        "V1_asymm": 8.16847,
        "V1_A": 0.0656573,
        "V2_0_n": 0.00881922,
        "V2_A_n": 7.09308e-06,
        "V3_0_n": 3.98784e-05,
        "V3_A_n": 2.19198e-08,
        "V2_0_p": 0.0101741,
        "V2_A_p": -1.43251e-05,
        "V3_0_p": 5.32208e-05,
        "V3_A_p": -8.77026e-08,
        "V4_0": 7.70773e-08,
        "r_0": 1.30665,
        "r_A": 0.576574,
        "a_0": 0.662909,
        "a_A": -0.000293603
    },
    "KDCoulomb": {
        "r_C_0": 1.26814,
        "r_C_A": 0.868267,
        "r_C_A2": 25.4667
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.34654,
        "V1_A": 0.0247573,
        "V2_0": 0.0144484,
        "r_0": 1.34628,
        "r_A": 1.31435,
        "a_0": 0.541408
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.32856,
        "W2_0": 188.449
    },
    "KDImagVolume": {
        "W1_0_n": 20.7369,
        "W1_A_n": 0.0333242,
        "W1_0_p": 23.3982,
        "W1_A_p": 0.0488242,
        "W2_0": 92.6503,
        "W2_A": 0.545269
    },
    "KDImagSurface": {
        "D1_0": 21.7061,
        "D1_asymm": 7.52622,
        "D2_0": -0.0115803,
        "D2_A": 0.0395707,
        "D2_A2": 12.8287,
        "D2_A3": 393.9,
        "D3_0": 18.74,
        "r_0": 1.17824,
        "r_A": -0.0205541,
        "a_0_n": 0.598687,
        "a_A_n": 0.000119583,
        "a_0_p": 0.541303,
        "a_A_p": 0.00146652
    }
}

==> anc/KDUQFederal/150/modelErrors.json <==
{
    "ECS_p": 0.49911,
    "ECS_n": 0.250164,
    "APower_p": 0.692825,
    "APower_n": 0.721778,
    "RCS_p": 0.0261007,
    "TCS_n": 0.0450511
}

==> anc/KDUQFederal/150/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.5187,
        "V1_asymm": 10.1467,
        "V1_A": 0.050087,
        "V2_0_n": 0.00831607,
        "V2_A_n": 4.16785e-06,
        "V3_0_n": 2.85611e-05,
        "V3_A_n": 1.99335e-08,
        "V2_0_p": 0.00964079,
        "V2_A_p": -1.06842e-05,
        "V3_0_p": 2.67491e-05,
        "V3_A_p": -1.31347e-08,
        "V4_0": 3.31138e-08,
        "r_0": 1.2502,
        "r_A": 0.314209,
        "a_0": 0.670845,
        "a_A": -0.000276931
    },
    "KDCoulomb": {
        "r_C_0": 1.24303,
        "r_C_A": -0.98511,
        "r_C_A2": 27.8526
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.1362,
        "V1_A": 0.0047435,
        "V2_0": 0.00119738,
        "r_0": 1.13348,
        "r_A": 0.408219,
        "a_0": 0.562889
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.5766,
        "W2_0": 405.094
    },
    "KDImagVolume": {
        "W1_0_n": 16.7916,
        "W1_A_n": -0.00804353,
        "W1_0_p": 16.5161,
        "W1_A_p": 0.0512723,
        "W2_0": 83.5201,
        "W2_A": -0.0878496
    },
    "KDImagSurface": {
        "D1_0": 28.2775,
        "D1_asymm": 22.7571,
        "D2_0": -0.0212152,
        "D2_A": 0.0609479,
        "D2_A2": 1.24465,
        "D2_A3": 250.442,
        "D3_0": 17.5849,
        "r_0": 1.21423,
        "r_A": -0.017011,
        "a_0_n": 0.628633,
        "a_A_n": 0.00125616,
        "a_0_p": 0.56005,
        "a_A_p": -1.84463e-05
    }
}

==> anc/KDUQFederal/151/modelErrors.json <==
{
    "ECS_p": 0.411594,
    "ECS_n": 0.435677,
    "APower_p": 0.592567,
    "APower_n": 0.561778,
    "RCS_p": 0.0526514,
    "TCS_n": 0.0470888
}

==> anc/KDUQFederal/151/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0587,
        "V1_asymm": 13.3589,
        "V1_A": 0.0198965,
        "V2_0_n": 0.0049184,
        "V2_A_n": -1.06421e-05,
        "V3_0_n": 1.47374e-06,
        "V3_A_n": -4.34163e-08,
        "V2_0_p": 0.00629604,
        "V2_A_p": -9.99779e-06,
        "V3_0_p": 8.43524e-06,
        "V3_A_p": -6.46816e-08,
        "V4_0": -1.72769e-08,
        "r_0": 1.19702,
        "r_A": 0.201057,
        "a_0": 0.667889,
        "a_A": -0.000566335
    },
    "KDCoulomb": {
        "r_C_0": 1.25854,
        "r_C_A": 0.188249,
        "r_C_A2": 19.8563
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.09452,
        "V1_A": -0.00542777,
        "V2_0": -0.000973529,
        "r_0": 1.0472,
        "r_A": 0.315754,
        "a_0": 0.661558
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.21704,
        "W2_0": 139.653
    },
    "KDImagVolume": {
        "W1_0_n": 18.0027,
        "W1_A_n": 0.00908774,
        "W1_0_p": 18.8183,
        "W1_A_p": 0.0867383,
        "W2_0": 115.029,
        "W2_A": -0.169062
    },
    "KDImagSurface": {
        "D1_0": 17.1432,
        "D1_asymm": 22.2922,
        "D2_0": -0.0137761,
        "D2_A": 0.038203,
        "D2_A2": 13.3304,
        "D2_A3": 268.412,
        "D3_0": 14.2269,
        "r_0": 1.38888,
        "r_A": 0.0258895,
        "a_0_n": 0.534303,
        "a_A_n": -0.00109209,
        "a_0_p": 0.533516,
        "a_A_p": 0.000612186
    }
}

==> anc/KDUQFederal/152/modelErrors.json <==
{
    "ECS_p": 0.597287,
    "ECS_n": 0.198308,
    "APower_p": 0.874618,
    "APower_n": 0.619953,
    "RCS_p": 0.0407818,
    "TCS_n": 0.0308735
}

==> anc/KDUQFederal/152/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0774,
        "V1_asymm": 21.1633,
        "V1_A": 0.0187398,
        "V2_0_n": 0.00590545,
        "V2_A_n": 2.46778e-06,
        "V3_0_n": 7.23283e-06,
        "V3_A_n": -3.16474e-09,
        "V2_0_p": 0.00729655,
        "V2_A_p": 3.55295e-06,
        "V3_0_p": 1.91667e-05,
        "V3_A_p": -2.08507e-08,
        "V4_0": -5.12569e-09,
        "r_0": 1.26944,
        "r_A": 0.305999,
        "a_0": 0.657724,
        "a_A": -0.000407684
    },
    "KDCoulomb": {
        "r_C_0": 1.22903,
        "r_C_A": 0.813414,
        "r_C_A2": 33.6982
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.86518,
        "V1_A": -0.0112125,
        "V2_0": 0.0125302,
        "r_0": 1.25188,
        "r_A": 0.697367,
        "a_0": 0.55702
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.405828,
        "W2_0": -25.3502
    },
    "KDImagVolume": {
        "W1_0_n": 20.7615,
        "W1_A_n": -0.00323815,
        "W1_0_p": 16.2964,
        "W1_A_p": 0.0935976,
        "W2_0": 95.3308,
        "W2_A": 0.260424
    },
    "KDImagSurface": {
        "D1_0": 30.0431,
        "D1_asymm": 24.7488,
        "D2_0": 0.0284916,
        "D2_A": 0.00619535,
        "D2_A2": 4.5976,
        "D2_A3": 301.357,
        "D3_0": 18.3746,
        "r_0": 1.41127,
        "r_A": 0.0330996,
        "a_0_n": 0.525926,
        "a_A_n": -0.000593118,
        "a_0_p": 0.44536,
        "a_A_p": 0.00110925
    }
}

==> anc/KDUQFederal/153/modelErrors.json <==
{
    "ECS_p": 0.3343,
    "ECS_n": 0.261314,
    "APower_p": 0.944818,
    "APower_n": 0.513122,
    "RCS_p": 0.019227,
    "TCS_n": 0.0435228
}

==> anc/KDUQFederal/153/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3199,
        "V1_asymm": 0.434017,
        "V1_A": 0.0511896,
        "V2_0_n": 0.006304,
        "V2_A_n": 4.05927e-06,
        "V3_0_n": 7.48441e-06,
        "V3_A_n": 3.87659e-10,
        "V2_0_p": 0.00668008,
        "V2_A_p": -2.06535e-06,
        "V3_0_p": 1.41477e-05,
        "V3_A_p": 1.47444e-08,
        "V4_0": -6.61269e-09,
        "r_0": 1.39487,
        "r_A": 0.754349,
        "a_0": 0.658658,
        "a_A": -6.63788e-05
    },
    "KDCoulomb": {
        "r_C_0": 0.901995,
        "r_C_A": 0.0277602,
        "r_C_A2": 7.76633
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.52512,
        "V1_A": 0.00771261,
        "V2_0": 0.00800463,
        "r_0": 1.25504,
        "r_A": 0.831768,
        "a_0": 0.529032
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.52885,
        "W2_0": 221.689
    },
    "KDImagVolume": {
        "W1_0_n": 22.7799,
        "W1_A_n": -0.0401619,
        "W1_0_p": 19.1329,
        "W1_A_p": -0.028208,
        "W2_0": 95.6147,
        "W2_A": -0.305496
    },
    "KDImagSurface": {
        "D1_0": 28.2066,
        "D1_asymm": 6.01422,
        "D2_0": 0.0407722,
        "D2_A": 0.0149207,
        "D2_A2": -5.26291,
        "D2_A3": 341.236,
        "D3_0": 17.2121,
        "r_0": 1.39364,
        "r_A": 0.0254234,
        "a_0_n": 0.569458,
        "a_A_n": 0.000975946,
        "a_0_p": 0.546669,
        "a_A_p": 0.00041575
    }
}

==> anc/KDUQFederal/154/modelErrors.json <==
{
    "ECS_p": 0.312724,
    "ECS_n": 0.414462,
    "APower_p": 0.68982,
    "APower_n": 0.51778,
    "RCS_p": 0.0266241,
    "TCS_n": 0.0394528
}

==> anc/KDUQFederal/154/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3379,
        "V1_asymm": 16.422,
        "V1_A": 0.0213344,
        "V2_0_n": 0.00522244,
        "V2_A_n": 3.84003e-06,
        "V3_0_n": -2.0107e-06,
        "V3_A_n": 2.24054e-08,
        "V2_0_p": 0.0045453,
        "V2_A_p": 1.41636e-05,
        "V3_0_p": -1.21899e-05,
        "V3_A_p": 1.26064e-07,
        "V4_0": -2.5705e-08,
        "r_0": 1.27668,
        "r_A": 0.389383,
        "a_0": 0.659726,
        "a_A": -0.000261763
    },
    "KDCoulomb": {
        "r_C_0": 1.32995,
        "r_C_A": 0.493095,
        "r_C_A2": 11.6242
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.5055,
        "V1_A": -0.00689685,
        "V2_0": 0.00155369,
        "r_0": 1.23856,
        "r_A": 0.856329,
        "a_0": 0.606833
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.75284,
        "W2_0": 255.088
    },
    "KDImagVolume": {
        "W1_0_n": 26.166,
        "W1_A_n": -0.0135448,
        "W1_0_p": 19.9618,
        "W1_A_p": 0.037635,
        "W2_0": 111.906,
        "W2_A": -0.0185757
    },
    "KDImagSurface": {
        "D1_0": 20.962,
        "D1_asymm": 14.8396,
        "D2_0": 0.0676077,
        "D2_A": -0.0404564,
        "D2_A2": 1.80274,
        "D2_A3": 309.256,
        "D3_0": 18.1786,
        "r_0": 1.29195,
        "r_A": 0.00593789,
        "a_0_n": 0.646603,
        "a_A_n": 0.000402321,
        "a_0_p": 0.48239,
        "a_A_p": 0.0011567
    }
}

==> anc/KDUQFederal/155/modelErrors.json <==
{
    "ECS_p": 0.395013,
    "ECS_n": 0.265838,
    "APower_p": 0.75466,
    "APower_n": 0.664415,
    "RCS_p": 0.0344448,
    "TCS_n": 0.0342746
}

==> anc/KDUQFederal/155/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.2405,
        "V1_asymm": 14.4823,
        "V1_A": 0.0114209,
        "V2_0_n": 0.00601588,
        "V2_A_n": 1.61017e-06,
        "V3_0_n": 5.48951e-06,
        "V3_A_n": 1.19331e-08,
        "V2_0_p": 0.00692576,
        "V2_A_p": 7.00505e-06,
        "V3_0_p": 1.15983e-05,
        "V3_A_p": 6.19773e-08,
        "V4_0": -2.18578e-08,
        "r_0": 1.23598,
        "r_A": 0.121289,
        "a_0": 0.652788,
        "a_A": -0.00029923
    },
    "KDCoulomb": {
        "r_C_0": 1.39517,
        "r_C_A": 0.477579,
        "r_C_A2": 6.14791
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.12868,
        "V1_A": -0.0140775,
        "V2_0": 0.00405295,
        "r_0": 1.18429,
        "r_A": 0.64449,
        "a_0": 0.57928
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.94944,
        "W2_0": 234.537
    },
    "KDImagVolume": {
        "W1_0_n": 18.3581,
        "W1_A_n": 0.0224422,
        "W1_0_p": 14.4271,
        "W1_A_p": 0.038258,
        "W2_0": 100.671,
        "W2_A": 0.149625
    },
    "KDImagSurface": {
        "D1_0": 22.1676,
        "D1_asymm": 26.5653,
        "D2_0": 0.0357725,
        "D2_A": -0.00934808,
        "D2_A2": 15.2216,
        "D2_A3": 258.494,
        "D3_0": 16.851,
        "r_0": 1.29515,
        "r_A": 0.011393,
        "a_0_n": 0.557613,
        "a_A_n": -0.00045855,
        "a_0_p": 0.525898,
        "a_A_p": 0.000863649
    }
}

==> anc/KDUQFederal/156/modelErrors.json <==
{
    "ECS_p": 0.525955,
    "ECS_n": 0.42167,
    "APower_p": 0.721566,
    "APower_n": 0.697589,
    "RCS_p": 0.05551,
    "TCS_n": 0.0540006
}

==> anc/KDUQFederal/156/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.7527,
        "V1_asymm": 12.5518,
        "V1_A": 0.0596174,
        "V2_0_n": 0.00734474,
        "V2_A_n": 1.11041e-05,
        "V3_0_n": 2.53315e-05,
        "V3_A_n": 9.96156e-08,
        "V2_0_p": 0.0078195,
        "V2_A_p": -1.08147e-05,
        "V3_0_p": 2.05035e-05,
        "V3_A_p": -6.96662e-08,
        "V4_0": 8.65309e-09,
        "r_0": 1.31746,
        "r_A": 0.674682,
        "a_0": 0.611843,
        "a_A": -0.000420902
    },
    "KDCoulomb": {
        "r_C_0": 1.13152,
        "r_C_A": 3.11286,
        "r_C_A2": 22.5274
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.77544,
        "V1_A": 0.0126858,
        "V2_0": -0.0010814,
        "r_0": 1.25007,
        "r_A": 0.9461,
        "a_0": 0.578067
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.97827,
        "W2_0": 249.297
    },
    "KDImagVolume": {
        "W1_0_n": 2.7017,
        "W1_A_n": 0.043686,
        "W1_0_p": 28.3631,
        "W1_A_p": -0.0292792,
        "W2_0": 108.203,
        "W2_A": -0.211714
    },
    "KDImagSurface": {
        "D1_0": 22.9669,
        "D1_asymm": 2.86274,
        "D2_0": 0.0315805,
        "D2_A": 0.00330156,
        "D2_A2": 10.3486,
        "D2_A3": 133.513,
        "D3_0": 15.1105,
        "r_0": 1.35589,
        "r_A": 0.0192683,
        "a_0_n": 0.551513,
        "a_A_n": -0.00102638,
        "a_0_p": 0.581565,
        "a_A_p": 0.000912822
    }
}

==> anc/KDUQFederal/157/modelErrors.json <==
{
    "ECS_p": 0.495555,
    "ECS_n": 0.300912,
    "APower_p": 0.856614,
    "APower_n": 0.637682,
    "RCS_p": 0.0385297,
    "TCS_n": 0.045894
}

==> anc/KDUQFederal/157/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.4633,
        "V1_asymm": 14.5087,
        "V1_A": 0.0364494,
        "V2_0_n": 0.00617619,
        "V2_A_n": 4.16824e-07,
        "V3_0_n": 1.07621e-05,
        "V3_A_n": -7.01188e-10,
        "V2_0_p": 0.00824702,
        "V2_A_p": 1.71832e-06,
        "V3_0_p": 2.08817e-05,
        "V3_A_p": 5.66882e-08,
        "V4_0": 6.655e-09,
        "r_0": 1.25405,
        "r_A": 0.361778,
        "a_0": 0.648354,
        "a_A": -0.000640217
    },
    "KDCoulomb": {
        "r_C_0": 1.16244,
        "r_C_A": 0.423264,
        "r_C_A2": -0.0285524
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.74742,
        "V1_A": 0.0041046,
        "V2_0": 0.0102109,
        "r_0": 1.15066,
        "r_A": 0.453661,
        "a_0": 0.574305
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.06024,
        "W2_0": 258.326
    },
    "KDImagVolume": {
        "W1_0_n": 25.8084,
        "W1_A_n": 0.00410225,
        "W1_0_p": 21.8375,
        "W1_A_p": 0.0348659,
        "W2_0": 113.34,
        "W2_A": 0.238027
    },
    "KDImagSurface": {
        "D1_0": 22.6151,
        "D1_asymm": 9.94672,
        "D2_0": 0.0137791,
        "D2_A": 0.0151431,
        "D2_A2": 3.77646,
        "D2_A3": 226.155,
        "D3_0": 16.6496,
        "r_0": 1.33785,
        "r_A": 0.0170324,
        "a_0_n": 0.579912,
        "a_A_n": -7.65207e-05,
        "a_0_p": 0.472848,
        "a_A_p": 0.00132264
    }
}

==> anc/KDUQFederal/158/modelErrors.json <==
{
    "ECS_p": 0.50675,
    "ECS_n": 0.522131,
    "APower_p": 0.612065,
    "APower_n": 0.709061,
    "RCS_p": 0.0398935,
    "TCS_n": 0.04024
}

==> anc/KDUQFederal/158/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.0672,
        "V1_asymm": 15.7359,
        "V1_A": 0.0540562,
        "V2_0_n": 0.00751736,
        "V2_A_n": 1.00087e-05,
        "V3_0_n": 2.23531e-05,
        "V3_A_n": 7.09334e-08,
        "V2_0_p": 0.00791406,
        "V2_A_p": 5.76091e-07,
        "V3_0_p": 2.19878e-05,
        "V3_A_p": 6.07121e-09,
        "V4_0": 8.07228e-09,
        "r_0": 1.26636,
        "r_A": 0.364719,
        "a_0": 0.589609,
        "a_A": -0.000837001
    },
    "KDCoulomb": {
        "r_C_0": 1.21014,
        "r_C_A": 2.2785,
        "r_C_A2": 26.7433
    },
    "KDRealSpinOrbit": {
        "V1_0": 1.96632,
        "V1_A": 0.0231093,
        "V2_0": 0.00449468,
        "r_0": 1.14753,
        "r_A": 0.324013,
        "a_0": 0.574282
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.33229,
        "W2_0": 173.658
    },
    "KDImagVolume": {
        "W1_0_n": 18.8835,
        "W1_A_n": 0.0118522,
        "W1_0_p": 18.6204,
        "W1_A_p": 0.0227779,
        "W2_0": 132.902,
        "W2_A": -0.278895
    },
    "KDImagSurface": {
        "D1_0": 23.5132,
        "D1_asymm": 18.8909,
        "D2_0": 0.0310797,
        "D2_A": -0.00617959,
        "D2_A2": 9.50742,
        "D2_A3": 269.595,
        "D3_0": 19.5457,
        "r_0": 1.29302,
        "r_A": 0.0121509,
        "a_0_n": 0.54877,
        "a_A_n": -0.000184556,
        "a_0_p": 0.485647,
        "a_A_p": 0.00149235
    }
}

==> anc/KDUQFederal/159/modelErrors.json <==
{
    "ECS_p": 0.406234,
    "ECS_n": 0.346366,
    "APower_p": 0.735485,
    "APower_n": 0.513777,
    "RCS_p": 0.0498504,
    "TCS_n": 0.0298877
}

==> anc/KDUQFederal/159/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.1661,
        "V1_asymm": 2.379,
        "V1_A": 0.057831,
        "V2_0_n": 0.00619061,
        "V2_A_n": -8.80757e-07,
        "V3_0_n": 1.35172e-05,
        "V3_A_n": 2.14198e-08,
        "V2_0_p": 0.00784265,
        "V2_A_p": -1.51997e-05,
        "V3_0_p": 2.04665e-05,
        "V3_A_p": -1.03921e-07,
        "V4_0": -4.76952e-09,
        "r_0": 1.33764,
        "r_A": 0.632355,
        "a_0": 0.609229,
        "a_A": -0.000233986
    },
    "KDCoulomb": {
        "r_C_0": 1.04525,
        "r_C_A": 0.734966,
        "r_C_A2": 17.3482
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.01823,
        "V1_A": 0.00700166,
        "V2_0": -0.00163442,
        "r_0": 1.20864,
        "r_A": 0.751694,
        "a_0": 0.580436
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.02837,
        "W2_0": 252.59
    },
    "KDImagVolume": {
        "W1_0_n": 11.0111,
        "W1_A_n": 0.0100495,
        "W1_0_p": 16.3126,
        "W1_A_p": 0.0140212,
        "W2_0": 85.6732,
        "W2_A": -0.04196
    },
    "KDImagSurface": {
        "D1_0": 24.6678,
        "D1_asymm": 6.18262,
        "D2_0": 0.00261392,
        "D2_A": 0.0284231,
        "D2_A2": 11.5707,
        "D2_A3": 266.417,
        "D3_0": 18.8428,
        "r_0": 1.39128,
        "r_A": 0.0208448,
        "a_0_n": 0.542647,
        "a_A_n": 0.000457175,
        "a_0_p": 0.494912,
        "a_A_p": 0.00092438
    }
}

==> anc/KDUQFederal/16/modelErrors.json <==
{
    "ECS_p": 0.309122,
    "ECS_n": 0.447297,
    "APower_p": 0.734495,
    "APower_n": 0.643186,
    "RCS_p": 0.0468587,
    "TCS_n": 0.0520816
}

==> anc/KDUQFederal/16/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3908,
        "V1_asymm": 17.5671,
        "V1_A": 0.0206378,
        "V2_0_n": 0.00625646,
        "V2_A_n": 1.00994e-06,
        "V3_0_n": 1.44024e-05,
        "V3_A_n": 3.63024e-08,
        "V2_0_p": 0.00771667,
        "V2_A_p": 2.22716e-06,
        "V3_0_p": 2.44399e-05,
        "V3_A_p": -2.99138e-09,
        "V4_0": 1.50862e-08,
        "r_0": 1.31019,
        "r_A": 0.469271,
        "a_0": 0.673585,
        "a_A": 7.41975e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.16903,
        "r_C_A": 0.31946,
        "r_C_A2": 20.8902
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.36554,
        "V1_A": 0.0125348,
        "V2_0": 0.00619802,
        "r_0": 1.22482,
        "r_A": 0.701357,
        "a_0": 0.534021
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.13267,
        "W2_0": 346.281
    },
    "KDImagVolume": {
        "W1_0_n": 19.583,
        "W1_A_n": -0.0142321,
        "W1_0_p": 20.2438,
        "W1_A_p": -0.00839493,
        "W2_0": 84.5838,
        "W2_A": -0.143179
    },
    "KDImagSurface": {
        "D1_0": 9.6021,
        "D1_asymm": -11.6377,
        "D2_0": 0.0222261,
        "D2_A": 0.000977492,
        "D2_A2": 5.74265,
        "D2_A3": -13.8135,
        "D3_0": 7.00138,
        "r_0": 1.56197,
        "r_A": 0.0646368,
        "a_0_n": 0.54582,
        "a_A_n": 0.000229215,
        "a_0_p": 0.457178,
        "a_A_p": 0.00250525
    }
}

==> anc/KDUQFederal/160/modelErrors.json <==
{
    "ECS_p": 0.364365,
    "ECS_n": 0.23828,
    "APower_p": 0.765311,
    "APower_n": 0.62293,
    "RCS_p": 0.0118348,
    "TCS_n": 0.0432603
}

==> anc/KDUQFederal/160/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.9302,
        "V1_asymm": 16.294,
        "V1_A": 0.0344806,
        "V2_0_n": 0.00514225,
        "V2_A_n": -9.15663e-06,
        "V3_0_n": 9.43648e-07,
        "V3_A_n": -7.58418e-10,
        "V2_0_p": 0.00683317,
        "V2_A_p": 8.03617e-06,
        "V3_0_p": 2.59797e-06,
        "V3_A_p": 6.40646e-08,
        "V4_0": -2.51512e-08,
        "r_0": 1.32323,
        "r_A": 0.620265,
        "a_0": 0.683333,
        "a_A": -0.000154675
    },
    "KDCoulomb": {
        "r_C_0": 1.02523,
        "r_C_A": 0.827428,
        "r_C_A2": 21.2902
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.47928,
        "V1_A": 0.0237986,
        "V2_0": 0.000672341,
        "r_0": 1.20537,
        "r_A": 0.678209,
        "a_0": 0.581701
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.04684,
        "W2_0": 242.573
    },
    "KDImagVolume": {
        "W1_0_n": 28.7769,
        "W1_A_n": -0.0743895,
        "W1_0_p": 26.7348,
        "W1_A_p": -0.0490878,
        "W2_0": 110.929,
        "W2_A": -0.224627
    },
    "KDImagSurface": {
        "D1_0": 23.8468,
        "D1_asymm": 30.4178,
        "D2_0": -0.0221363,
        "D2_A": 0.0548957,
        "D2_A2": 6.60798,
        "D2_A3": 237.502,
        "D3_0": 16.1023,
        "r_0": 1.36602,
        "r_A": 0.0132873,
        "a_0_n": 0.614587,
        "a_A_n": 0.000579504,
        "a_0_p": 0.469964,
        "a_A_p": 0.000726926
    }
}

==> anc/KDUQFederal/161/modelErrors.json <==
{
    "ECS_p": 0.524677,
    "ECS_n": 0.368949,
    "APower_p": 0.784345,
    "APower_n": 0.826226,
    "RCS_p": 0.0537961,
    "TCS_n": 0.028032
}

==> anc/KDUQFederal/161/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9992,
        "V1_asymm": 2.7278,
        "V1_A": 0.0445361,
        "V2_0_n": 0.00593565,
        "V2_A_n": 3.33755e-07,
        "V3_0_n": 8.66249e-06,
        "V3_A_n": 1.98799e-08,
        "V2_0_p": 0.00878729,
        "V2_A_p": -8.61823e-06,
        "V3_0_p": 2.02684e-05,
        "V3_A_p": -5.48906e-08,
        "V4_0": -1.89299e-08,
        "r_0": 1.27245,
        "r_A": 0.305561,
        "a_0": 0.610058,
        "a_A": -0.000652436
    },
    "KDCoulomb": {
        "r_C_0": 1.31589,
        "r_C_A": 1.08083,
        "r_C_A2": 6.06624
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.04219,
        "V1_A": 0.0116135,
        "V2_0": 0.00264527,
        "r_0": 1.21739,
        "r_A": 0.803176,
        "a_0": 0.555366
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.37227,
        "W2_0": 161.703
    },
    "KDImagVolume": {
        "W1_0_n": 14.9351,
        "W1_A_n": 0.00332468,
        "W1_0_p": 24.6556,
        "W1_A_p": 0.00842465,
        "W2_0": 98.9681,
        "W2_A": -0.138106
    },
    "KDImagSurface": {
        "D1_0": 28.5946,
        "D1_asymm": 14.5672,
        "D2_0": 0.0405185,
        "D2_A": 0.00616165,
        "D2_A2": 8.77633,
        "D2_A3": -83.8723,
        "D3_0": 17.0007,
        "r_0": 1.35639,
        "r_A": 0.0111625,
        "a_0_n": 0.478329,
        "a_A_n": -0.000177809,
        "a_0_p": 0.490652,
        "a_A_p": 0.00176734
    }
}

==> anc/KDUQFederal/162/modelErrors.json <==
{
    "ECS_p": 0.460976,
    "ECS_n": 0.395812,
    "APower_p": 0.646186,
    "APower_n": 0.654534,
    "RCS_p": 0.0492821,
    "TCS_n": 0.035477
}

==> anc/KDUQFederal/162/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.571,
        "V1_asymm": 25.4538,
        "V1_A": 0.0165851,
        "V2_0_n": 0.0043017,
        "V2_A_n": -2.70728e-06,
        "V3_0_n": -1.87234e-06,
        "V3_A_n": -2.00755e-08,
        "V2_0_p": 0.00366922,
        "V2_A_p": 2.43609e-05,
        "V3_0_p": -6.10844e-06,
        "V3_A_p": 1.4175e-07,
        "V4_0": -6.94625e-09,
        "r_0": 1.26896,
        "r_A": 0.531317,
        "a_0": 0.734399,
        "a_A": -0.000464123
    },
    "KDCoulomb": {
        "r_C_0": 1.1894,
        "r_C_A": -0.410452,
        "r_C_A2": 4.38502
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.97299,
        "V1_A": -0.00675772,
        "V2_0": -0.00117685,
        "r_0": 1.27459,
        "r_A": 0.862353,
        "a_0": 0.603977
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.43121,
        "W2_0": 321.932
    },
    "KDImagVolume": {
        "W1_0_n": 21.0548,
        "W1_A_n": -0.00546258,
        "W1_0_p": 18.226,
        "W1_A_p": 0.0242305,
        "W2_0": 95.1568,
        "W2_A": 0.0606155
    },
    "KDImagSurface": {
        "D1_0": 21.2082,
        "D1_asymm": 2.20749,
        "D2_0": 0.0491416,
        "D2_A": -0.0211526,
        "D2_A2": 8.17625,
        "D2_A3": 329.898,
        "D3_0": 17.1497,
        "r_0": 1.44861,
        "r_A": 0.0362457,
        "a_0_n": 0.518533,
        "a_A_n": -0.000191674,
        "a_0_p": 0.493018,
        "a_A_p": 0.0012387
    }
}

==> anc/KDUQFederal/163/modelErrors.json <==
{
    "ECS_p": 0.325078,
    "ECS_n": 0.185657,
    "APower_p": 0.660916,
    "APower_n": 0.655703,
    "RCS_p": 0.0445342,
    "TCS_n": 0.0348582
}

==> anc/KDUQFederal/163/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7835,
        "V1_asymm": 28.9085,
        "V1_A": 0.00292621,
        "V2_0_n": 0.00461225,
        "V2_A_n": 2.05901e-06,
        "V3_0_n": -4.90408e-06,
        "V3_A_n": 2.93884e-08,
        "V2_0_p": 0.00770612,
        "V2_A_p": -2.3863e-06,
        "V3_0_p": 1.18873e-05,
        "V3_A_p": -1.49571e-08,
        "V4_0": -4.98138e-08,
        "r_0": 1.19446,
        "r_A": 0.107459,
        "a_0": 0.683986,
        "a_A": -0.000483741
    },
    "KDCoulomb": {
        "r_C_0": 1.26909,
        "r_C_A": 0.117988,
        "r_C_A2": -5.23572
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.00364,
        "V1_A": 0.00497221,
        "V2_0": 0.0037215,
        "r_0": 1.24561,
        "r_A": 0.849369,
        "a_0": 0.605094
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.0625,
        "W2_0": 198.343
    },
    "KDImagVolume": {
        "W1_0_n": 13.8493,
        "W1_A_n": 0.0218852,
        "W1_0_p": 14.5356,
        "W1_A_p": 0.0594091,
        "W2_0": 70.8848,
        "W2_A": -0.0964614
    },
    "KDImagSurface": {
        "D1_0": 19.9822,
        "D1_asymm": 14.3435,
        "D2_0": 0.0366846,
        "D2_A": -0.0052399,
        "D2_A2": 8.54677,
        "D2_A3": 417.625,
        "D3_0": 15.6429,
        "r_0": 1.35441,
        "r_A": 0.0134129,
        "a_0_n": 0.555516,
        "a_A_n": 0.000441472,
        "a_0_p": 0.506353,
        "a_A_p": 6.07803e-05
    }
}

==> anc/KDUQFederal/164/modelErrors.json <==
{
    "ECS_p": 0.44968,
    "ECS_n": 0.324863,
    "APower_p": 0.867326,
    "APower_n": 0.724875,
    "RCS_p": 0.0547261,
    "TCS_n": 0.0393382
}

==> anc/KDUQFederal/164/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.4507,
        "V1_asymm": 8.21823,
        "V1_A": 0.0275084,
        "V2_0_n": 0.00484148,
        "V2_A_n": -8.15229e-06,
        "V3_0_n": 7.8035e-07,
        "V3_A_n": -7.17393e-09,
        "V2_0_p": 0.00500583,
        "V2_A_p": -3.22672e-07,
        "V3_0_p": 3.12246e-06,
        "V3_A_p": -4.91806e-08,
        "V4_0": -2.95629e-08,
        "r_0": 1.33277,
        "r_A": 0.54211,
        "a_0": 0.657659,
        "a_A": -7.81266e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.27196,
        "r_C_A": 0.839837,
        "r_C_A2": 19.533
    },
    "KDRealSpinOrbit": {
        "V1_0": 9.02619,
        "V1_A": -0.0281702,
        "V2_0": 0.0103323,
        "r_0": 1.17611,
        "r_A": 0.476265,
        "a_0": 0.551772
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.50328,
        "W2_0": 417.393
    },
    "KDImagVolume": {
        "W1_0_n": 18.635,
        "W1_A_n": 0.0251812,
        "W1_0_p": 10.7574,
        "W1_A_p": 0.152119,
        "W2_0": 79.1639,
        "W2_A": 0.157296
    },
    "KDImagSurface": {
        "D1_0": 17.9322,
        "D1_asymm": -3.58461,
        "D2_0": 0.0716917,
        "D2_A": -0.043555,
        "D2_A2": 18.9455,
        "D2_A3": 386.279,
        "D3_0": 15.942,
        "r_0": 1.34601,
        "r_A": 0.0179554,
        "a_0_n": 0.476275,
        "a_A_n": -0.000907065,
        "a_0_p": 0.568205,
        "a_A_p": 0.000932202
    }
}

==> anc/KDUQFederal/165/modelErrors.json <==
{
    "ECS_p": 0.601658,
    "ECS_n": 0.202926,
    "APower_p": 0.802733,
    "APower_n": 0.50245,
    "RCS_p": 0.0224226,
    "TCS_n": 0.0240402
}

==> anc/KDUQFederal/165/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8346,
        "V1_asymm": 18.5727,
        "V1_A": 0.0242194,
        "V2_0_n": 0.00533961,
        "V2_A_n": 9.50041e-06,
        "V3_0_n": 1.4746e-07,
        "V3_A_n": 4.24725e-08,
        "V2_0_p": 0.00720846,
        "V2_A_p": -6.17254e-07,
        "V3_0_p": 8.46279e-06,
        "V3_A_p": 5.15327e-08,
        "V4_0": -1.85197e-08,
        "r_0": 1.27524,
        "r_A": 0.439366,
        "a_0": 0.696894,
        "a_A": -0.000115265
    },
    "KDCoulomb": {
        "r_C_0": 1.11343,
        "r_C_A": 1.04261,
        "r_C_A2": 1.8843
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.70938,
        "V1_A": -0.0226156,
        "V2_0": 0.00826821,
        "r_0": 1.16357,
        "r_A": 0.374847,
        "a_0": 0.536864
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.38743,
        "W2_0": 294.216
    },
    "KDImagVolume": {
        "W1_0_n": 22.7842,
        "W1_A_n": 0.0121904,
        "W1_0_p": 19.053,
        "W1_A_p": 0.0243493,
        "W2_0": 88.2238,
        "W2_A": 0.194754
    },
    "KDImagSurface": {
        "D1_0": 27.2087,
        "D1_asymm": 18.3682,
        "D2_0": 0.0264975,
        "D2_A": 0.00723933,
        "D2_A2": 6.05082,
        "D2_A3": 266.569,
        "D3_0": 20.0696,
        "r_0": 1.47279,
        "r_A": 0.0371613,
        "a_0_n": 0.512686,
        "a_A_n": -0.000201487,
        "a_0_p": 0.429348,
        "a_A_p": 0.00170946
    }
}

==> anc/KDUQFederal/166/modelErrors.json <==
{
    "ECS_p": 0.39247,
    "ECS_n": 0.349801,
    "APower_p": 0.719344,
    "APower_n": 0.679932,
    "RCS_p": 0.0296847,
    "TCS_n": 0.0549794
}

==> anc/KDUQFederal/166/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.6449,
        "V1_asymm": 19.0034,
        "V1_A": 0.0415436,
        "V2_0_n": 0.00310526,
        "V2_A_n": -6.04046e-06,
        "V3_0_n": -1.19852e-05,
        "V3_A_n": -1.28232e-08,
        "V2_0_p": 0.00355682,
        "V2_A_p": 1.42392e-05,
        "V3_0_p": -3.03273e-05,
        "V3_A_p": 1.64024e-07,
        "V4_0": -5.60731e-08,
        "r_0": 1.32057,
        "r_A": 0.803318,
        "a_0": 0.697969,
        "a_A": -6.03032e-05
    },
    "KDCoulomb": {
        "r_C_0": 0.956307,
        "r_C_A": 0.986907,
        "r_C_A2": 7.09417
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.74121,
        "V1_A": -0.0092876,
        "V2_0": 0.00174097,
        "r_0": 1.24178,
        "r_A": 0.885159,
        "a_0": 0.627874
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.15829,
        "W2_0": 228.526
    },
    "KDImagVolume": {
        "W1_0_n": 17.7098,
        "W1_A_n": -0.0271484,
        "W1_0_p": 23.5725,
        "W1_A_p": -0.0072089,
        "W2_0": 76.1966,
        "W2_A": -0.0498435
    },
    "KDImagSurface": {
        "D1_0": 34.0499,
        "D1_asymm": 31.5782,
        "D2_0": -0.00616494,
        "D2_A": 0.054763,
        "D2_A2": 7.60034,
        "D2_A3": 236.757,
        "D3_0": 21.0781,
        "r_0": 1.49723,
        "r_A": 0.0359769,
        "a_0_n": 0.579069,
        "a_A_n": -4.30098e-05,
        "a_0_p": 0.513508,
        "a_A_p": 0.000929533
    }
}

==> anc/KDUQFederal/167/modelErrors.json <==
{
    "ECS_p": 0.415468,
    "ECS_n": 0.333471,
    "APower_p": 0.744351,
    "APower_n": 0.548949,
    "RCS_p": 0.0137259,
    "TCS_n": 0.0249698
}

==> anc/KDUQFederal/167/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.1788,
        "V1_asymm": 16.3121,
        "V1_A": 0.00956219,
        "V2_0_n": 0.00430576,
        "V2_A_n": -8.28193e-07,
        "V3_0_n": -7.92831e-06,
        "V3_A_n": -4.38741e-09,
        "V2_0_p": 0.00517634,
        "V2_A_p": 1.52607e-05,
        "V3_0_p": 3.14506e-06,
        "V3_A_p": 6.20462e-08,
        "V4_0": -3.70485e-08,
        "r_0": 1.29494,
        "r_A": 0.392799,
        "a_0": 0.663638,
        "a_A": 2.81056e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.28659,
        "r_C_A": 0.619667,
        "r_C_A2": -7.31747
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.16313,
        "V1_A": 0.00442535,
        "V2_0": 0.00590949,
        "r_0": 1.21789,
        "r_A": 0.711493,
        "a_0": 0.535541
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.6202,
        "W2_0": 129.639
    },
    "KDImagVolume": {
        "W1_0_n": 21.3334,
        "W1_A_n": 0.0225974,
        "W1_0_p": 19.275,
        "W1_A_p": 0.0125465,
        "W2_0": 106.89,
        "W2_A": 0.050191
    },
    "KDImagSurface": {
        "D1_0": 19.396,
        "D1_asymm": -1.04049,
        "D2_0": 0.0385228,
        "D2_A": -0.0147341,
        "D2_A2": 19.2488,
        "D2_A3": 381.17,
        "D3_0": 15.4451,
        "r_0": 1.30502,
        "r_A": 0.00724668,
        "a_0_n": 0.57534,
        "a_A_n": 0.000540985,
        "a_0_p": 0.453328,
        "a_A_p": 0.00166922
    }
}

==> anc/KDUQFederal/168/modelErrors.json <==
{
    "ECS_p": 0.320618,
    "ECS_n": 0.340266,
    "APower_p": 0.574058,
    "APower_n": 0.408721,
    "RCS_p": 0.0212256,
    "TCS_n": 0.0407247
}

==> anc/KDUQFederal/168/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.3447,
        "V1_asymm": 13.141,
        "V1_A": 0.0121285,
        "V2_0_n": 0.0054427,
        "V2_A_n": -2.34517e-06,
        "V3_0_n": 7.11234e-06,
        "V3_A_n": 1.96144e-08,
        "V2_0_p": 0.00816473,
        "V2_A_p": -1.04198e-06,
        "V3_0_p": 2.01285e-05,
        "V3_A_p": -2.08712e-08,
        "V4_0": -1.11496e-08,
        "r_0": 1.26377,
        "r_A": 0.209569,
        "a_0": 0.629747,
        "a_A": -0.000193105
    },
    "KDCoulomb": {
        "r_C_0": 1.17558,
        "r_C_A": 1.51353,
        "r_C_A2": -2.21704
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.55187,
        "V1_A": 0.00699399,
        "V2_0": 0.00153117,
        "r_0": 1.22544,
        "r_A": 0.868865,
        "a_0": 0.603928
    },
    "KDImagSpinOrbit": {
        "W1_0": -10.5475,
        "W2_0": 544.705
    },
    "KDImagVolume": {
        "W1_0_n": 15.3737,
        "W1_A_n": 0.015927,
        "W1_0_p": 14.9138,
        "W1_A_p": 0.0194804,
        "W2_0": 65.3518,
        "W2_A": -0.059311
    },
    "KDImagSurface": {
        "D1_0": 27.0035,
        "D1_asymm": 40.4531,
        "D2_0": 0.0632084,
        "D2_A": -0.0188396,
        "D2_A2": 14.9612,
        "D2_A3": 227.545,
        "D3_0": 16.8306,
        "r_0": 1.37422,
        "r_A": 0.01142,
        "a_0_n": 0.5313,
        "a_A_n": -6.64034e-05,
        "a_0_p": 0.515427,
        "a_A_p": 0.000466403
    }
}

==> anc/KDUQFederal/169/modelErrors.json <==
{
    "ECS_p": 0.330655,
    "ECS_n": 0.330438,
    "APower_p": 0.529022,
    "APower_n": 0.697623,
    "RCS_p": 0.0256907,
    "TCS_n": 0.0410779
}

==> anc/KDUQFederal/169/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.1345,
        "V1_asymm": 16.9565,
        "V1_A": 0.0475169,
        "V2_0_n": 0.00527755,
        "V2_A_n": 2.63436e-06,
        "V3_0_n": 1.75786e-06,
        "V3_A_n": 1.49595e-08,
        "V2_0_p": 0.00824736,
        "V2_A_p": -1.38972e-06,
        "V3_0_p": 1.94354e-05,
        "V3_A_p": -2.10687e-08,
        "V4_0": -1.86264e-08,
        "r_0": 1.28979,
        "r_A": 0.4331,
        "a_0": 0.670992,
        "a_A": -0.000368498
    },
    "KDCoulomb": {
        "r_C_0": 1.2866,
        "r_C_A": -0.0293362,
        "r_C_A2": 43.5287
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.51301,
        "V1_A": 0.01311,
        "V2_0": 0.00224004,
        "r_0": 1.20039,
        "r_A": 0.728137,
        "a_0": 0.63819
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.394367,
        "W2_0": 151.99
    },
    "KDImagVolume": {
        "W1_0_n": 19.9384,
        "W1_A_n": 0.00348803,
        "W1_0_p": 15.0545,
        "W1_A_p": 0.0146803,
        "W2_0": 102.952,
        "W2_A": -0.0794161
    },
    "KDImagSurface": {
        "D1_0": 20.8609,
        "D1_asymm": 18.6897,
        "D2_0": -0.022705,
        "D2_A": 0.049268,
        "D2_A2": 20.8572,
        "D2_A3": 454.517,
        "D3_0": 16.287,
        "r_0": 1.37719,
        "r_A": 0.0173898,
        "a_0_n": 0.517302,
        "a_A_n": -0.000491991,
        "a_0_p": 0.451177,
        "a_A_p": 0.0010173
    }
}

==> anc/KDUQFederal/17/modelErrors.json <==
{
    "ECS_p": 0.356572,
    "ECS_n": 0.205842,
    "APower_p": 0.716348,
    "APower_n": 0.685772,
    "RCS_p": 0.0393374,
    "TCS_n": 0.0321841
}

==> anc/KDUQFederal/17/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.577,
        "V1_asymm": 9.12688,
        "V1_A": 0.0237878,
        "V2_0_n": 0.00706403,
        "V2_A_n": -3.2715e-06,
        "V3_0_n": 1.81644e-05,
        "V3_A_n": -1.51128e-08,
        "V2_0_p": 0.00620958,
        "V2_A_p": 1.14012e-05,
        "V3_0_p": 1.15668e-05,
        "V3_A_p": 8.79636e-08,
        "V4_0": 1.44815e-08,
        "r_0": 1.29282,
        "r_A": 0.35707,
        "a_0": 0.664148,
        "a_A": -2.70618e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.48618,
        "r_C_A": 0.788272,
        "r_C_A2": 2.49035
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.48848,
        "V1_A": -0.0112746,
        "V2_0": -0.000312171,
        "r_0": 1.2371,
        "r_A": 0.72598,
        "a_0": 0.593541
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.55156,
        "W2_0": 412.978
    },
    "KDImagVolume": {
        "W1_0_n": 20.3518,
        "W1_A_n": 0.0112183,
        "W1_0_p": 18.3981,
        "W1_A_p": 0.0329255,
        "W2_0": 126.962,
        "W2_A": 0.314578
    },
    "KDImagSurface": {
        "D1_0": 16.3453,
        "D1_asymm": 23.3818,
        "D2_0": -0.0109968,
        "D2_A": 0.0310475,
        "D2_A2": 9.19282,
        "D2_A3": 332.487,
        "D3_0": 13.2815,
        "r_0": 1.16945,
        "r_A": -0.00410748,
        "a_0_n": 0.558737,
        "a_A_n": -0.000810134,
        "a_0_p": 0.514259,
        "a_A_p": 0.00153226
    }
}

==> anc/KDUQFederal/170/modelErrors.json <==
{
    "ECS_p": 0.210205,
    "ECS_n": 0.324078,
    "APower_p": 0.819773,
    "APower_n": 0.63982,
    "RCS_p": 0.0314622,
    "TCS_n": 0.0469032
}

==> anc/KDUQFederal/170/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3568,
        "V1_asymm": 9.0197,
        "V1_A": 0.0224705,
        "V2_0_n": 0.00792594,
        "V2_A_n": -6.64815e-06,
        "V3_0_n": 3.1573e-05,
        "V3_A_n": -2.04303e-08,
        "V2_0_p": 0.00795213,
        "V2_A_p": 7.7737e-06,
        "V3_0_p": 3.33598e-05,
        "V3_A_p": 5.96806e-08,
        "V4_0": 5.64751e-08,
        "r_0": 1.27841,
        "r_A": 0.318009,
        "a_0": 0.624718,
        "a_A": -0.000391119
    },
    "KDCoulomb": {
        "r_C_0": 1.19656,
        "r_C_A": 0.828353,
        "r_C_A2": 25.1623
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.07286,
        "V1_A": 0.00470646,
        "V2_0": 0.00883386,
        "r_0": 1.24107,
        "r_A": 0.663275,
        "a_0": 0.567536
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.75792,
        "W2_0": 194.048
    },
    "KDImagVolume": {
        "W1_0_n": 22.259,
        "W1_A_n": 0.0218902,
        "W1_0_p": 18.0305,
        "W1_A_p": 0.038642,
        "W2_0": 105.635,
        "W2_A": 0.196849
    },
    "KDImagSurface": {
        "D1_0": 31.4626,
        "D1_asymm": 12.7336,
        "D2_0": 0.00517279,
        "D2_A": 0.0288991,
        "D2_A2": 12.7702,
        "D2_A3": 275.504,
        "D3_0": 22.3463,
        "r_0": 1.22475,
        "r_A": -0.00750239,
        "a_0_n": 0.57681,
        "a_A_n": 0.000447424,
        "a_0_p": 0.490816,
        "a_A_p": 0.00171644
    }
}

==> anc/KDUQFederal/171/modelErrors.json <==
{
    "ECS_p": 0.410517,
    "ECS_n": 0.328097,
    "APower_p": 0.760439,
    "APower_n": 0.667515,
    "RCS_p": 0.0678927,
    "TCS_n": 0.0382016
}

==> anc/KDUQFederal/171/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.3937,
        "V1_asymm": 16.732,
        "V1_A": 0.0368574,
        "V2_0_n": 0.00665136,
        "V2_A_n": 2.76428e-06,
        "V3_0_n": 2.24299e-05,
        "V3_A_n": 3.55262e-08,
        "V2_0_p": 0.00666849,
        "V2_A_p": 5.35151e-06,
        "V3_0_p": 1.93069e-05,
        "V3_A_p": 4.72226e-08,
        "V4_0": 3.17429e-08,
        "r_0": 1.30353,
        "r_A": 0.587198,
        "a_0": 0.631649,
        "a_A": -0.000679194
    },
    "KDCoulomb": {
        "r_C_0": 1.24609,
        "r_C_A": 1.36402,
        "r_C_A2": -5.72796
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.26867,
        "V1_A": -0.00902661,
        "V2_0": -0.00254535,
        "r_0": 1.35886,
        "r_A": 1.49126,
        "a_0": 0.613566
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.05244,
        "W2_0": 239.157
    },
    "KDImagVolume": {
        "W1_0_n": 17.0577,
        "W1_A_n": 0.0277112,
        "W1_0_p": 31.6674,
        "W1_A_p": -0.042127,
        "W2_0": 110.362,
        "W2_A": 0.147201
    },
    "KDImagSurface": {
        "D1_0": 22.1299,
        "D1_asymm": 14.7294,
        "D2_0": -0.0479619,
        "D2_A": 0.0734253,
        "D2_A2": 13.3824,
        "D2_A3": 472.188,
        "D3_0": 15.0451,
        "r_0": 1.53372,
        "r_A": 0.0603555,
        "a_0_n": 0.566051,
        "a_A_n": 0.000120705,
        "a_0_p": 0.433564,
        "a_A_p": 0.00190077
    }
}

==> anc/KDUQFederal/172/modelErrors.json <==
{
    "ECS_p": 0.430575,
    "ECS_n": 0.333429,
    "APower_p": 0.631724,
    "APower_n": 0.635621,
    "RCS_p": 0.0627559,
    "TCS_n": 0.0292381
}

==> anc/KDUQFederal/172/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.3274,
        "V1_asymm": 24.7256,
        "V1_A": 0.0341845,
        "V2_0_n": 0.0056519,
        "V2_A_n": -3.74422e-06,
        "V3_0_n": 7.26344e-06,
        "V3_A_n": 8.04573e-09,
        "V2_0_p": 0.00864248,
        "V2_A_p": 4.62513e-06,
        "V3_0_p": 2.25945e-05,
        "V3_A_p": 2.79926e-08,
        "V4_0": -1.42516e-08,
        "r_0": 1.32717,
        "r_A": 0.684688,
        "a_0": 0.732314,
        "a_A": 0.000123835
    },
    "KDCoulomb": {
        "r_C_0": 1.16218,
        "r_C_A": 0.187141,
        "r_C_A2": 0.387764
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.35538,
        "V1_A": 0.00236907,
        "V2_0": 0.0028676,
        "r_0": 1.20328,
        "r_A": 0.751649,
        "a_0": 0.634931
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.994,
        "W2_0": 409.87
    },
    "KDImagVolume": {
        "W1_0_n": 14.8739,
        "W1_A_n": 0.0288206,
        "W1_0_p": 14.6984,
        "W1_A_p": 0.0162005,
        "W2_0": 51.884,
        "W2_A": 0.00948512
    },
    "KDImagSurface": {
        "D1_0": 22.8485,
        "D1_asymm": 9.67364,
        "D2_0": 0.0376727,
        "D2_A": -0.000947989,
        "D2_A2": 5.88852,
        "D2_A3": 252.774,
        "D3_0": 18.6827,
        "r_0": 1.38285,
        "r_A": 0.00583245,
        "a_0_n": 0.605843,
        "a_A_n": 0.0015513,
        "a_0_p": 0.519818,
        "a_A_p": -0.000200192
    }
}

==> anc/KDUQFederal/173/modelErrors.json <==
{
    "ECS_p": 0.307014,
    "ECS_n": 0.276436,
    "APower_p": 0.749897,
    "APower_n": 0.708751,
    "RCS_p": 0.027032,
    "TCS_n": 0.0393932
}

==> anc/KDUQFederal/173/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9597,
        "V1_asymm": 18.7549,
        "V1_A": 0.0233084,
        "V2_0_n": 0.00521886,
        "V2_A_n": 4.24072e-06,
        "V3_0_n": 1.2698e-07,
        "V3_A_n": 4.18554e-08,
        "V2_0_p": 0.00778646,
        "V2_A_p": 1.09671e-06,
        "V3_0_p": 1.67875e-05,
        "V3_A_p": 3.68149e-09,
        "V4_0": -2.41222e-08,
        "r_0": 1.23824,
        "r_A": 0.222698,
        "a_0": 0.727129,
        "a_A": -0.000166793
    },
    "KDCoulomb": {
        "r_C_0": 1.14903,
        "r_C_A": 0.655541,
        "r_C_A2": 18.1182
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.67857,
        "V1_A": -0.00214963,
        "V2_0": 0.00536789,
        "r_0": 1.19212,
        "r_A": 0.482514,
        "a_0": 0.529173
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.0137488,
        "W2_0": 204.928
    },
    "KDImagVolume": {
        "W1_0_n": 16.4702,
        "W1_A_n": 0.0584235,
        "W1_0_p": 14.1436,
        "W1_A_p": 0.0670824,
        "W2_0": 72.4547,
        "W2_A": 0.440738
    },
    "KDImagSurface": {
        "D1_0": 21.4292,
        "D1_asymm": 10.0081,
        "D2_0": -0.02793,
        "D2_A": 0.0598325,
        "D2_A2": 8.01396,
        "D2_A3": 319.913,
        "D3_0": 19.0354,
        "r_0": 1.26658,
        "r_A": -0.00448477,
        "a_0_n": 0.625259,
        "a_A_n": -6.04259e-05,
        "a_0_p": 0.501824,
        "a_A_p": 0.00155089
    }
}

==> anc/KDUQFederal/174/modelErrors.json <==
{
    "ECS_p": 0.356599,
    "ECS_n": 0.223947,
    "APower_p": 0.497293,
    "APower_n": 0.469269,
    "RCS_p": 0.0274838,
    "TCS_n": 0.0253751
}

==> anc/KDUQFederal/174/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.7322,
        "V1_asymm": 9.83433,
        "V1_A": 0.0241369,
        "V2_0_n": 0.00665588,
        "V2_A_n": -1.39199e-06,
        "V3_0_n": 1.56349e-05,
        "V3_A_n": 1.30044e-08,
        "V2_0_p": 0.00640508,
        "V2_A_p": 9.20539e-06,
        "V3_0_p": 1.3668e-05,
        "V3_A_p": 3.76393e-08,
        "V4_0": 1.06575e-09,
        "r_0": 1.29004,
        "r_A": 0.353942,
        "a_0": 0.698256,
        "a_A": 6.89029e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.27009,
        "r_C_A": 0.813329,
        "r_C_A2": 52.5216
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.46654,
        "V1_A": -0.00563293,
        "V2_0": 0.00471234,
        "r_0": 1.20517,
        "r_A": 0.506506,
        "a_0": 0.550756
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.74987,
        "W2_0": 209.055
    },
    "KDImagVolume": {
        "W1_0_n": 15.7151,
        "W1_A_n": 0.0233401,
        "W1_0_p": 17.4798,
        "W1_A_p": 0.00121768,
        "W2_0": 99.2521,
        "W2_A": -0.151521
    },
    "KDImagSurface": {
        "D1_0": 14.2544,
        "D1_asymm": 8.51147,
        "D2_0": 0.0425959,
        "D2_A": -0.0187778,
        "D2_A2": 15.1811,
        "D2_A3": 370.532,
        "D3_0": 13.5623,
        "r_0": 1.43238,
        "r_A": 0.0393094,
        "a_0_n": 0.574137,
        "a_A_n": -0.000167588,
        "a_0_p": 0.459396,
        "a_A_p": 0.00185164
    }
}

==> anc/KDUQFederal/175/modelErrors.json <==
{
    "ECS_p": 0.321515,
    "ECS_n": 0.257726,
    "APower_p": 0.808725,
    "APower_n": 0.580569,
    "RCS_p": 0.0294587,
    "TCS_n": 0.0290044
}

==> anc/KDUQFederal/175/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.4804,
        "V1_asymm": 6.46696,
        "V1_A": 0.0461404,
        "V2_0_n": 0.0045214,
        "V2_A_n": 1.57522e-07,
        "V3_0_n": -1.98803e-06,
        "V3_A_n": 8.9885e-09,
        "V2_0_p": 0.00421421,
        "V2_A_p": 9.87369e-06,
        "V3_0_p": -2.95294e-06,
        "V3_A_p": 7.80153e-08,
        "V4_0": -2.08062e-08,
        "r_0": 1.31189,
        "r_A": 0.601142,
        "a_0": 0.637094,
        "a_A": -0.000229362
    },
    "KDCoulomb": {
        "r_C_0": 1.15332,
        "r_C_A": -0.152934,
        "r_C_A2": 7.95728
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.9491,
        "V1_A": 0.030825,
        "V2_0": 0.00906707,
        "r_0": 1.1472,
        "r_A": 0.388128,
        "a_0": 0.565807
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.88771,
        "W2_0": 275.246
    },
    "KDImagVolume": {
        "W1_0_n": 32.1488,
        "W1_A_n": -0.0334778,
        "W1_0_p": 29.6394,
        "W1_A_p": -0.0395469,
        "W2_0": 124.84,
        "W2_A": 0.0694412
    },
    "KDImagSurface": {
        "D1_0": 19.6007,
        "D1_asymm": 9.84267,
        "D2_0": 0.0175986,
        "D2_A": 0.00951273,
        "D2_A2": 23.9661,
        "D2_A3": 201.458,
        "D3_0": 14.5035,
        "r_0": 1.40277,
        "r_A": 0.024609,
        "a_0_n": 0.547161,
        "a_A_n": 0.000177922,
        "a_0_p": 0.464741,
        "a_A_p": 0.00143491
    }
}

==> anc/KDUQFederal/176/modelErrors.json <==
{
    "ECS_p": 0.604243,
    "ECS_n": 0.40808,
    "APower_p": 0.784308,
    "APower_n": 0.645389,
    "RCS_p": 0.0431249,
    "TCS_n": 0.0304446
}

==> anc/KDUQFederal/176/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3814,
        "V1_asymm": 21.1437,
        "V1_A": 0.0216286,
        "V2_0_n": 0.00409977,
        "V2_A_n": -7.90734e-06,
        "V3_0_n": -4.36892e-06,
        "V3_A_n": -4.32945e-08,
        "V2_0_p": 0.00635416,
        "V2_A_p": 1.06665e-05,
        "V3_0_p": 1.42141e-05,
        "V3_A_p": 3.22244e-08,
        "V4_0": -1.79674e-08,
        "r_0": 1.34022,
        "r_A": 0.676696,
        "a_0": 0.717337,
        "a_A": 3.74091e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.27597,
        "r_C_A": 0.647267,
        "r_C_A2": -17.498
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.59548,
        "V1_A": 0.0249977,
        "V2_0": 0.0175615,
        "r_0": 1.29293,
        "r_A": 1.00083,
        "a_0": 0.563638
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.66147,
        "W2_0": 248.911
    },
    "KDImagVolume": {
        "W1_0_n": 22.4335,
        "W1_A_n": 0.000830706,
        "W1_0_p": 16.8175,
        "W1_A_p": 0.0839103,
        "W2_0": 101.208,
        "W2_A": 0.00467675
    },
    "KDImagSurface": {
        "D1_0": 18.8176,
        "D1_asymm": -9.58742,
        "D2_0": 0.0335892,
        "D2_A": -0.01862,
        "D2_A2": -6.48099,
        "D2_A3": 316.374,
        "D3_0": 13.6445,
        "r_0": 1.44772,
        "r_A": 0.0333006,
        "a_0_n": 0.511931,
        "a_A_n": 0.000113979,
        "a_0_p": 0.476811,
        "a_A_p": 0.00164312
    }
}

==> anc/KDUQFederal/177/modelErrors.json <==
{
    "ECS_p": 0.4784,
    "ECS_n": 0.352578,
    "APower_p": 0.685927,
    "APower_n": 0.863188,
    "RCS_p": 0.0385616,
    "TCS_n": 0.0322189
}

==> anc/KDUQFederal/177/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 53.9426,
        "V1_asymm": 24.7436,
        "V1_A": -0.00273797,
        "V2_0_n": 0.00730741,
        "V2_A_n": 1.23002e-05,
        "V3_0_n": 1.94547e-05,
        "V3_A_n": 6.90664e-08,
        "V2_0_p": 0.0078364,
        "V2_A_p": 4.44343e-06,
        "V3_0_p": 1.3474e-05,
        "V3_A_p": 8.21138e-08,
        "V4_0": 9.75212e-09,
        "r_0": 1.19309,
        "r_A": -0.0859615,
        "a_0": 0.634944,
        "a_A": -0.000524355
    },
    "KDCoulomb": {
        "r_C_0": 1.20121,
        "r_C_A": 0.0266518,
        "r_C_A2": 35.7853
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.75668,
        "V1_A": -0.016068,
        "V2_0": -0.000352801,
        "r_0": 1.25394,
        "r_A": 0.652262,
        "a_0": 0.553911
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.83366,
        "W2_0": 351.575
    },
    "KDImagVolume": {
        "W1_0_n": 11.9359,
        "W1_A_n": 0.0472661,
        "W1_0_p": 12.1516,
        "W1_A_p": 0.0399323,
        "W2_0": 68.8237,
        "W2_A": 0.149314
    },
    "KDImagSurface": {
        "D1_0": 26.4092,
        "D1_asymm": 33.7938,
        "D2_0": 0.059087,
        "D2_A": -0.0246908,
        "D2_A2": 5.43419,
        "D2_A3": 313.006,
        "D3_0": 15.8269,
        "r_0": 1.46228,
        "r_A": 0.0378816,
        "a_0_n": 0.453285,
        "a_A_n": -0.00128773,
        "a_0_p": 0.431038,
        "a_A_p": 0.00130117
    }
}

==> anc/KDUQFederal/178/modelErrors.json <==
{
    "ECS_p": 0.427215,
    "ECS_n": 0.305826,
    "APower_p": 0.811023,
    "APower_n": 0.606359,
    "RCS_p": 0.0383197,
    "TCS_n": 0.0373353
}

==> anc/KDUQFederal/178/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.1387,
        "V1_asymm": 9.62477,
        "V1_A": 0.0421162,
        "V2_0_n": 0.00548169,
        "V2_A_n": -5.74609e-06,
        "V3_0_n": 3.78756e-06,
        "V3_A_n": -3.79219e-08,
        "V2_0_p": 0.00753561,
        "V2_A_p": -1.07486e-05,
        "V3_0_p": 1.56102e-05,
        "V3_A_p": -7.01898e-08,
        "V4_0": -8.99634e-09,
        "r_0": 1.31577,
        "r_A": 0.602847,
        "a_0": 0.694413,
        "a_A": -4.00499e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.08459,
        "r_C_A": 1.06293,
        "r_C_A2": 15.3879
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.10494,
        "V1_A": -0.00795605,
        "V2_0": 0.00350205,
        "r_0": 1.22658,
        "r_A": 0.627269,
        "a_0": 0.575429
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.6171,
        "W2_0": 320.44
    },
    "KDImagVolume": {
        "W1_0_n": 19.882,
        "W1_A_n": 0.0251401,
        "W1_0_p": 15.0658,
        "W1_A_p": 0.0931277,
        "W2_0": 88.794,
        "W2_A": 0.186881
    },
    "KDImagSurface": {
        "D1_0": 22.2676,
        "D1_asymm": -6.17568,
        "D2_0": 0.0105505,
        "D2_A": 0.0229791,
        "D2_A2": 16.2688,
        "D2_A3": 249.058,
        "D3_0": 20.2785,
        "r_0": 1.48232,
        "r_A": 0.0449248,
        "a_0_n": 0.558069,
        "a_A_n": -0.000794644,
        "a_0_p": 0.5489,
        "a_A_p": 0.00133159
    }
}

==> anc/KDUQFederal/179/modelErrors.json <==
{
    "ECS_p": 0.409498,
    "ECS_n": 0.219404,
    "APower_p": 0.575203,
    "APower_n": 0.423489,
    "RCS_p": 0.0428979,
    "TCS_n": 0.0592657
}

==> anc/KDUQFederal/179/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.8187,
        "V1_asymm": 9.21533,
        "V1_A": 0.0440742,
        "V2_0_n": 0.00657443,
        "V2_A_n": -4.76776e-06,
        "V3_0_n": 1.77256e-05,
        "V3_A_n": -1.42314e-08,
        "V2_0_p": 0.00693419,
        "V2_A_p": 5.53653e-06,
        "V3_0_p": 1.44703e-05,
        "V3_A_p": 7.00963e-08,
        "V4_0": 1.02535e-08,
        "r_0": 1.32019,
        "r_A": 0.59143,
        "a_0": 0.649881,
        "a_A": -2.46133e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.23875,
        "r_C_A": 0.792074,
        "r_C_A2": 29.1931
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.35232,
        "V1_A": 0.018775,
        "V2_0": 0.00748303,
        "r_0": 1.18873,
        "r_A": 0.550785,
        "a_0": 0.536587
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.66309,
        "W2_0": 338.424
    },
    "KDImagVolume": {
        "W1_0_n": 19.5011,
        "W1_A_n": 0.0344086,
        "W1_0_p": 22.6582,
        "W1_A_p": 0.0482422,
        "W2_0": 98.6815,
        "W2_A": 0.536878
    },
    "KDImagSurface": {
        "D1_0": 19.2764,
        "D1_asymm": 13.904,
        "D2_0": 0.0803626,
        "D2_A": -0.0577532,
        "D2_A2": 4.13898,
        "D2_A3": 233.678,
        "D3_0": 18.6748,
        "r_0": 1.32463,
        "r_A": 0.0141368,
        "a_0_n": 0.589134,
        "a_A_n": -0.000916195,
        "a_0_p": 0.478391,
        "a_A_p": 0.00180479
    }
}

==> anc/KDUQFederal/18/modelErrors.json <==
{
    "ECS_p": 0.363632,
    "ECS_n": 0.23387,
    "APower_p": 0.907766,
    "APower_n": 0.784659,
    "RCS_p": 0.0282511,
    "TCS_n": 0.0307229
}

==> anc/KDUQFederal/18/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.5119,
        "V1_asymm": 12.2043,
        "V1_A": 0.0420134,
        "V2_0_n": 0.00797851,
        "V2_A_n": 1.12654e-05,
        "V3_0_n": 3.13305e-05,
        "V3_A_n": 5.81463e-08,
        "V2_0_p": 0.00828238,
        "V2_A_p": -1.64106e-05,
        "V3_0_p": 3.55194e-05,
        "V3_A_p": -1.11919e-07,
        "V4_0": 5.48181e-08,
        "r_0": 1.19779,
        "r_A": 0.0548536,
        "a_0": 0.650357,
        "a_A": -0.000222212
    },
    "KDCoulomb": {
        "r_C_0": 1.02382,
        "r_C_A": 0.18368,
        "r_C_A2": 20.0848
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.02917,
        "V1_A": 0.0133971,
        "V2_0": 0.0142828,
        "r_0": 1.31981,
        "r_A": 0.960494,
        "a_0": 0.559169
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.582995,
        "W2_0": 211.268
    },
    "KDImagVolume": {
        "W1_0_n": 17.4638,
        "W1_A_n": 0.00887098,
        "W1_0_p": 11.9927,
        "W1_A_p": 0.0911861,
        "W2_0": 60.4847,
        "W2_A": 0.0443968
    },
    "KDImagSurface": {
        "D1_0": 25.7093,
        "D1_asymm": 29.8547,
        "D2_0": 0.0308589,
        "D2_A": 0.00504669,
        "D2_A2": 12.744,
        "D2_A3": 225.2,
        "D3_0": 22.72,
        "r_0": 1.37838,
        "r_A": 0.0198129,
        "a_0_n": 0.509556,
        "a_A_n": -0.000805888,
        "a_0_p": 0.453763,
        "a_A_p": 0.0011065
    }
}

==> anc/KDUQFederal/180/modelErrors.json <==
{
    "ECS_p": 0.456695,
    "ECS_n": 0.227333,
    "APower_p": 0.68792,
    "APower_n": 0.905822,
    "RCS_p": 0.0172901,
    "TCS_n": 0.0386967
}

==> anc/KDUQFederal/180/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.626,
        "V1_asymm": 11.2902,
        "V1_A": 0.0134241,
        "V2_0_n": 0.00594219,
        "V2_A_n": -1.12853e-05,
        "V3_0_n": 1.4909e-05,
        "V3_A_n": -2.58382e-08,
        "V2_0_p": 0.00708348,
        "V2_A_p": 7.62599e-06,
        "V3_0_p": 2.10774e-05,
        "V3_A_p": 5.60608e-08,
        "V4_0": 1.46792e-08,
        "r_0": 1.25489,
        "r_A": 0.20182,
        "a_0": 0.617402,
        "a_A": -0.000420251
    },
    "KDCoulomb": {
        "r_C_0": 1.35563,
        "r_C_A": 0.43144,
        "r_C_A2": -3.97985
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.0817,
        "V1_A": 0.00718134,
        "V2_0": 0.00711562,
        "r_0": 1.26781,
        "r_A": 1.02542,
        "a_0": 0.594379
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.33027,
        "W2_0": 105.405
    },
    "KDImagVolume": {
        "W1_0_n": 17.4919,
        "W1_A_n": 0.048676,
        "W1_0_p": 14.7236,
        "W1_A_p": 0.0181784,
        "W2_0": 96.4714,
        "W2_A": -0.0395794
    },
    "KDImagSurface": {
        "D1_0": 22.6167,
        "D1_asymm": 20.189,
        "D2_0": -0.0137433,
        "D2_A": 0.0409588,
        "D2_A2": 5.59343,
        "D2_A3": 336.7,
        "D3_0": 19.439,
        "r_0": 1.35739,
        "r_A": 0.0141067,
        "a_0_n": 0.526227,
        "a_A_n": -0.000491249,
        "a_0_p": 0.494199,
        "a_A_p": 0.000664245
    }
}

==> anc/KDUQFederal/181/modelErrors.json <==
{
    "ECS_p": 0.361298,
    "ECS_n": 0.171927,
    "APower_p": 0.595652,
    "APower_n": 0.650195,
    "RCS_p": 0.0389448,
    "TCS_n": 0.0443862
}

==> anc/KDUQFederal/181/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.6985,
        "V1_asymm": 10.531,
        "V1_A": 0.0386886,
        "V2_0_n": 0.00598262,
        "V2_A_n": -3.13557e-06,
        "V3_0_n": 1.31312e-05,
        "V3_A_n": 4.83377e-09,
        "V2_0_p": 0.00581353,
        "V2_A_p": 1.38553e-05,
        "V3_0_p": 9.33338e-06,
        "V3_A_p": 7.39382e-08,
        "V4_0": 7.77308e-09,
        "r_0": 1.29025,
        "r_A": 0.429428,
        "a_0": 0.664741,
        "a_A": -0.000398856
    },
    "KDCoulomb": {
        "r_C_0": 1.21961,
        "r_C_A": 0.0404723,
        "r_C_A2": 23.1461
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.56061,
        "V1_A": 0.0251101,
        "V2_0": 0.00234493,
        "r_0": 1.27254,
        "r_A": 0.966365,
        "a_0": 0.605657
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.30376,
        "W2_0": 267.75
    },
    "KDImagVolume": {
        "W1_0_n": 26.3252,
        "W1_A_n": -0.0475017,
        "W1_0_p": 24.7401,
        "W1_A_p": -0.0250437,
        "W2_0": 184.844,
        "W2_A": -0.490439
    },
    "KDImagSurface": {
        "D1_0": 19.2195,
        "D1_asymm": 27.5303,
        "D2_0": 0.065067,
        "D2_A": -0.0428316,
        "D2_A2": 13.8097,
        "D2_A3": 273.04,
        "D3_0": 16.4855,
        "r_0": 1.27852,
        "r_A": -0.00683277,
        "a_0_n": 0.590679,
        "a_A_n": -5.84234e-05,
        "a_0_p": 0.479092,
        "a_A_p": 0.000980619
    }
}

==> anc/KDUQFederal/182/modelErrors.json <==
{
    "ECS_p": 0.273148,
    "ECS_n": 0.260751,
    "APower_p": 0.681787,
    "APower_n": 0.657072,
    "RCS_p": 0.0166095,
    "TCS_n": 0.0378551
}

==> anc/KDUQFederal/182/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.7705,
        "V1_asymm": 16.4396,
        "V1_A": 0.0437329,
        "V2_0_n": 0.00566266,
        "V2_A_n": 2.09428e-06,
        "V3_0_n": 5.76097e-06,
        "V3_A_n": 6.84993e-09,
        "V2_0_p": 0.0061171,
        "V2_A_p": 2.37372e-06,
        "V3_0_p": 9.42684e-06,
        "V3_A_p": 2.71634e-08,
        "V4_0": -2.06543e-08,
        "r_0": 1.255,
        "r_A": 0.340157,
        "a_0": 0.664949,
        "a_A": -0.000414108
    },
    "KDCoulomb": {
        "r_C_0": 1.18706,
        "r_C_A": 0.175462,
        "r_C_A2": 25.0792
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.81517,
        "V1_A": -0.00148251,
        "V2_0": 0.00980771,
        "r_0": 1.29876,
        "r_A": 1.07925,
        "a_0": 0.562998
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.43094,
        "W2_0": 205.472
    },
    "KDImagVolume": {
        "W1_0_n": 19.327,
        "W1_A_n": -0.0180481,
        "W1_0_p": 16.0995,
        "W1_A_p": 0.0174153,
        "W2_0": 100.708,
        "W2_A": 0.0404215
    },
    "KDImagSurface": {
        "D1_0": 28.2033,
        "D1_asymm": 28.5755,
        "D2_0": 0.104458,
        "D2_A": -0.073606,
        "D2_A2": 2.97067,
        "D2_A3": 297.525,
        "D3_0": 20.5816,
        "r_0": 1.21581,
        "r_A": -0.00727172,
        "a_0_n": 0.569526,
        "a_A_n": -0.000237458,
        "a_0_p": 0.502624,
        "a_A_p": 0.000742022
    }
}

==> anc/KDUQFederal/183/modelErrors.json <==
{
    "ECS_p": 0.419141,
    "ECS_n": 0.30143,
    "APower_p": 0.790133,
    "APower_n": 0.595413,
    "RCS_p": 0.0375325,
    "TCS_n": 0.0164242
}

==> anc/KDUQFederal/183/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9098,
        "V1_asymm": 6.2569,
        "V1_A": 0.0370451,
        "V2_0_n": 0.00408782,
        "V2_A_n": -3.18774e-06,
        "V3_0_n": -9.13966e-06,
        "V3_A_n": -1.71171e-08,
        "V2_0_p": 0.00415451,
        "V2_A_p": 1.50517e-05,
        "V3_0_p": -9.31779e-07,
        "V3_A_p": 8.23666e-08,
        "V4_0": -3.86051e-08,
        "r_0": 1.34442,
        "r_A": 0.699281,
        "a_0": 0.704833,
        "a_A": 3.33231e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.44002,
        "r_C_A": 0.0689933,
        "r_C_A2": 28.5393
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.77259,
        "V1_A": -0.00150864,
        "V2_0": 0.0110967,
        "r_0": 1.24289,
        "r_A": 0.831479,
        "a_0": 0.52587
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.35673,
        "W2_0": 241.482
    },
    "KDImagVolume": {
        "W1_0_n": 25.319,
        "W1_A_n": -0.0181079,
        "W1_0_p": 26.2633,
        "W1_A_p": -0.0513226,
        "W2_0": 100.901,
        "W2_A": -0.0266513
    },
    "KDImagSurface": {
        "D1_0": 22.9069,
        "D1_asymm": 21.1426,
        "D2_0": 0.0339683,
        "D2_A": -0.00867434,
        "D2_A2": 3.34519,
        "D2_A3": 25.7086,
        "D3_0": 11.1215,
        "r_0": 1.47106,
        "r_A": 0.0371293,
        "a_0_n": 0.53276,
        "a_A_n": 0.00106232,
        "a_0_p": 0.371047,
        "a_A_p": 0.00178958
    }
}

==> anc/KDUQFederal/184/modelErrors.json <==
{
    "ECS_p": 0.358987,
    "ECS_n": 0.187455,
    "APower_p": 0.776113,
    "APower_n": 0.724293,
    "RCS_p": 0.0258558,
    "TCS_n": 0.0493573
}

==> anc/KDUQFederal/184/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.3455,
        "V1_asymm": 20.0115,
        "V1_A": 0.0123064,
        "V2_0_n": 0.00438561,
        "V2_A_n": 2.3421e-06,
        "V3_0_n": -7.85609e-06,
        "V3_A_n": -1.29598e-08,
        "V2_0_p": 0.00558429,
        "V2_A_p": 8.8504e-06,
        "V3_0_p": 3.91214e-06,
        "V3_A_p": 2.34317e-08,
        "V4_0": -3.48798e-08,
        "r_0": 1.28927,
        "r_A": 0.430385,
        "a_0": 0.682308,
        "a_A": 0.000111479
    },
    "KDCoulomb": {
        "r_C_0": 1.29382,
        "r_C_A": 0.739076,
        "r_C_A2": 7.93033
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.8471,
        "V1_A": 0.00338898,
        "V2_0": 0.00140631,
        "r_0": 1.26296,
        "r_A": 1.08407,
        "a_0": 0.664255
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.49415,
        "W2_0": 491.224
    },
    "KDImagVolume": {
        "W1_0_n": 23.5344,
        "W1_A_n": -0.0425982,
        "W1_0_p": 20.4513,
        "W1_A_p": -0.0209326,
        "W2_0": 74.3265,
        "W2_A": -0.0869751
    },
    "KDImagSurface": {
        "D1_0": 24.1524,
        "D1_asymm": 26.1298,
        "D2_0": 0.00815121,
        "D2_A": 0.0346329,
        "D2_A2": -2.34264,
        "D2_A3": -8.05471,
        "D3_0": 15.1534,
        "r_0": 1.44915,
        "r_A": 0.0418246,
        "a_0_n": 0.544407,
        "a_A_n": -0.000655154,
        "a_0_p": 0.478777,
        "a_A_p": 0.0011014
    }
}

==> anc/KDUQFederal/185/modelErrors.json <==
{
    "ECS_p": 0.360944,
    "ECS_n": 0.255927,
    "APower_p": 0.83497,
    "APower_n": 0.575533,
    "RCS_p": 0.0263294,
    "TCS_n": 0.0351533
}

==> anc/KDUQFederal/185/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.2337,
        "V1_asymm": 3.49085,
        "V1_A": 0.063015,
        "V2_0_n": 0.00690335,
        "V2_A_n": 6.04848e-06,
        "V3_0_n": 1.26007e-05,
        "V3_A_n": 3.59475e-08,
        "V2_0_p": 0.00579931,
        "V2_A_p": 3.59616e-06,
        "V3_0_p": 1.134e-05,
        "V3_A_p": -2.5137e-08,
        "V4_0": -4.57954e-09,
        "r_0": 1.35512,
        "r_A": 0.681411,
        "a_0": 0.653399,
        "a_A": -0.000214462
    },
    "KDCoulomb": {
        "r_C_0": 1.20736,
        "r_C_A": -0.38569,
        "r_C_A2": 6.6569
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.77309,
        "V1_A": -0.00679175,
        "V2_0": -0.00202907,
        "r_0": 1.1787,
        "r_A": 0.682631,
        "a_0": 0.599133
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.11246,
        "W2_0": 446.853
    },
    "KDImagVolume": {
        "W1_0_n": 17.6356,
        "W1_A_n": 0.0320194,
        "W1_0_p": 17.7701,
        "W1_A_p": 0.0440846,
        "W2_0": 103.11,
        "W2_A": 0.184385
    },
    "KDImagSurface": {
        "D1_0": 14.9492,
        "D1_asymm": 3.43696,
        "D2_0": 0.0310439,
        "D2_A": -0.0118266,
        "D2_A2": 0.0817414,
        "D2_A3": 213.305,
        "D3_0": 10.2307,
        "r_0": 1.3942,
        "r_A": 0.0220197,
        "a_0_n": 0.52321,
        "a_A_n": 0.000253414,
        "a_0_p": 0.424834,
        "a_A_p": 0.00131424
    }
}

==> anc/KDUQFederal/186/modelErrors.json <==
{
    "ECS_p": 0.358713,
    "ECS_n": 0.289609,
    "APower_p": 0.805126,
    "APower_n": 0.576528,
    "RCS_p": 0.0479336,
    "TCS_n": 0.0333134
}

==> anc/KDUQFederal/186/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.718,
        "V1_asymm": 5.95129,
        "V1_A": 0.0385717,
        "V2_0_n": 0.00764198,
        "V2_A_n": 7.783e-06,
        "V3_0_n": 1.98255e-05,
        "V3_A_n": 4.99551e-08,
        "V2_0_p": 0.00854992,
        "V2_A_p": -1.85035e-05,
        "V3_0_p": 2.29443e-05,
        "V3_A_p": -6.16523e-08,
        "V4_0": 2.76045e-09,
        "r_0": 1.2743,
        "r_A": 0.274212,
        "a_0": 0.675518,
        "a_A": 0.000147444
    },
    "KDCoulomb": {
        "r_C_0": 1.06959,
        "r_C_A": 1.46126,
        "r_C_A2": 19.491
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.75598,
        "V1_A": -0.0212686,
        "V2_0": 0.0010202,
        "r_0": 1.24635,
        "r_A": 0.914666,
        "a_0": 0.646128
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.02662,
        "W2_0": 131.72
    },
    "KDImagVolume": {
        "W1_0_n": 12.3498,
        "W1_A_n": 0.0431265,
        "W1_0_p": 17.4608,
        "W1_A_p": -0.00303811,
        "W2_0": 76.3003,
        "W2_A": -0.106008
    },
    "KDImagSurface": {
        "D1_0": 12.2144,
        "D1_asymm": 15.3726,
        "D2_0": 0.0554768,
        "D2_A": -0.0321263,
        "D2_A2": 13.4756,
        "D2_A3": 312.984,
        "D3_0": 4.33407,
        "r_0": 1.37337,
        "r_A": 0.0133804,
        "a_0_n": 0.6114,
        "a_A_n": 0.00132214,
        "a_0_p": 0.430761,
        "a_A_p": 0.00096794
    }
}

==> anc/KDUQFederal/187/modelErrors.json <==
{
    "ECS_p": 0.308306,
    "ECS_n": 0.260198,
    "APower_p": 0.725658,
    "APower_n": 0.465069,
    "RCS_p": 0.0364856,
    "TCS_n": 0.0481709
}

==> anc/KDUQFederal/187/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.4718,
        "V1_asymm": 19.8232,
        "V1_A": 0.0542327,
        "V2_0_n": 0.00892982,
        "V2_A_n": 1.58419e-05,
        "V3_0_n": 3.52359e-05,
        "V3_A_n": 9.43839e-08,
        "V2_0_p": 0.00790906,
        "V2_A_p": 1.22308e-06,
        "V3_0_p": 2.86491e-05,
        "V3_A_p": 3.20821e-08,
        "V4_0": 4.6139e-08,
        "r_0": 1.30184,
        "r_A": 0.562587,
        "a_0": 0.667853,
        "a_A": -0.000202956
    },
    "KDCoulomb": {
        "r_C_0": 1.14544,
        "r_C_A": 0.95002,
        "r_C_A2": 58.8408
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.35962,
        "V1_A": -0.0175358,
        "V2_0": 0.00346296,
        "r_0": 1.18583,
        "r_A": 0.720399,
        "a_0": 0.580713
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.85426,
        "W2_0": 125.347
    },
    "KDImagVolume": {
        "W1_0_n": 26.4298,
        "W1_A_n": 0.0227698,
        "W1_0_p": 24.0083,
        "W1_A_p": 0.0227971,
        "W2_0": 104.841,
        "W2_A": 0.242657
    },
    "KDImagSurface": {
        "D1_0": 32.1954,
        "D1_asymm": 10.6419,
        "D2_0": -0.0300475,
        "D2_A": 0.0605862,
        "D2_A2": 8.94761,
        "D2_A3": 306.202,
        "D3_0": 28.1179,
        "r_0": 1.4523,
        "r_A": 0.0397976,
        "a_0_n": 0.52163,
        "a_A_n": -0.00149606,
        "a_0_p": 0.409739,
        "a_A_p": 0.00200864
    }
}

==> anc/KDUQFederal/188/modelErrors.json <==
{
    "ECS_p": 0.372497,
    "ECS_n": 0.476748,
    "APower_p": 0.868436,
    "APower_n": 0.453882,
    "RCS_p": 0.0143386,
    "TCS_n": 0.0433927
}

==> anc/KDUQFederal/188/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.5736,
        "V1_asymm": 4.28275,
        "V1_A": 0.0313077,
        "V2_0_n": 0.0059798,
        "V2_A_n": 1.19798e-05,
        "V3_0_n": 5.96863e-07,
        "V3_A_n": 6.39154e-08,
        "V2_0_p": 0.0046475,
        "V2_A_p": 3.01057e-06,
        "V3_0_p": -2.62752e-06,
        "V3_A_p": 5.13188e-08,
        "V4_0": -3.00882e-08,
        "r_0": 1.25107,
        "r_A": 0.166018,
        "a_0": 0.627691,
        "a_A": -0.000368274
    },
    "KDCoulomb": {
        "r_C_0": 1.29915,
        "r_C_A": -0.240434,
        "r_C_A2": 19.6924
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.19923,
        "V1_A": -0.0082374,
        "V2_0": 0.00731922,
        "r_0": 1.18336,
        "r_A": 0.73105,
        "a_0": 0.582162
    },
    "KDImagSpinOrbit": {
        "W1_0": -9.17861,
        "W2_0": 425.308
    },
    "KDImagVolume": {
        "W1_0_n": 13.0325,
        "W1_A_n": 0.182035,
        "W1_0_p": 12.3137,
        "W1_A_p": 0.0997754,
        "W2_0": 34.2126,
        "W2_A": 1.23738
    },
    "KDImagSurface": {
        "D1_0": 19.9384,
        "D1_asymm": 32.0334,
        "D2_0": 0.0153334,
        "D2_A": 0.0261647,
        "D2_A2": 21.4906,
        "D2_A3": 51.1843,
        "D3_0": 10.1832,
        "r_0": 1.3532,
        "r_A": 0.0201299,
        "a_0_n": 0.517743,
        "a_A_n": 0.000126076,
        "a_0_p": 0.50565,
        "a_A_p": 0.000841734
    }
}

==> anc/KDUQFederal/189/modelErrors.json <==
{
    "ECS_p": 0.298684,
    "ECS_n": 0.208205,
    "APower_p": 0.951714,
    "APower_n": 0.6347,
    "RCS_p": 0.0317639,
    "TCS_n": 0.0552195
}

==> anc/KDUQFederal/189/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.6069,
        "V1_asymm": 16.6161,
        "V1_A": 0.0210432,
        "V2_0_n": 0.00506234,
        "V2_A_n": -1.06562e-05,
        "V3_0_n": 6.9234e-06,
        "V3_A_n": -4.51624e-08,
        "V2_0_p": 0.00557173,
        "V2_A_p": 2.46332e-05,
        "V3_0_p": 1.30555e-05,
        "V3_A_p": 1.42499e-07,
        "V4_0": 1.45648e-08,
        "r_0": 1.31159,
        "r_A": 0.490841,
        "a_0": 0.651139,
        "a_A": -8.09523e-05
    },
    "KDCoulomb": {
        "r_C_0": 0.940111,
        "r_C_A": 0.267666,
        "r_C_A2": 16.8298
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.24986,
        "V1_A": 0.0168831,
        "V2_0": 0.0132835,
        "r_0": 1.26326,
        "r_A": 0.718942,
        "a_0": 0.59974
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.60076,
        "W2_0": 257.125
    },
    "KDImagVolume": {
        "W1_0_n": 21.5486,
        "W1_A_n": 0.0403769,
        "W1_0_p": 14.9865,
        "W1_A_p": 0.0410698,
        "W2_0": 88.9275,
        "W2_A": 0.372243
    },
    "KDImagSurface": {
        "D1_0": 14.7949,
        "D1_asymm": 11.7184,
        "D2_0": -0.0255002,
        "D2_A": 0.0475291,
        "D2_A2": 7.55717,
        "D2_A3": 320.494,
        "D3_0": 14.5686,
        "r_0": 1.37153,
        "r_A": 0.0223278,
        "a_0_n": 0.578816,
        "a_A_n": -0.00053544,
        "a_0_p": 0.503397,
        "a_A_p": 0.00174659
    }
}

==> anc/KDUQFederal/19/modelErrors.json <==
{
    "ECS_p": 0.365783,
    "ECS_n": 0.285552,
    "APower_p": 0.904369,
    "APower_n": 0.437578,
    "RCS_p": 0.0488466,
    "TCS_n": 0.047444
}

==> anc/KDUQFederal/19/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.5501,
        "V1_asymm": 7.36388,
        "V1_A": 0.0491337,
        "V2_0_n": 0.00681979,
        "V2_A_n": -2.78159e-06,
        "V3_0_n": 1.41532e-05,
        "V3_A_n": -2.75153e-08,
        "V2_0_p": 0.00926827,
        "V2_A_p": -5.98961e-06,
        "V3_0_p": 2.64637e-05,
        "V3_A_p": -1.3334e-08,
        "V4_0": 1.42006e-08,
        "r_0": 1.32628,
        "r_A": 0.533747,
        "a_0": 0.676673,
        "a_A": -0.00019845
    },
    "KDCoulomb": {
        "r_C_0": 1.22343,
        "r_C_A": 0.287364,
        "r_C_A2": -7.56485
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.95164,
        "V1_A": 0.00285584,
        "V2_0": 0.00567855,
        "r_0": 1.24584,
        "r_A": 0.768877,
        "a_0": 0.553266
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.968087,
        "W2_0": 275.775
    },
    "KDImagVolume": {
        "W1_0_n": 19.921,
        "W1_A_n": -0.00420941,
        "W1_0_p": 15.8856,
        "W1_A_p": 0.0122617,
        "W2_0": 64.4036,
        "W2_A": -0.0463145
    },
    "KDImagSurface": {
        "D1_0": 23.5656,
        "D1_asymm": 2.71639,
        "D2_0": 0.0491749,
        "D2_A": -0.0132433,
        "D2_A2": -6.28763,
        "D2_A3": -23.8226,
        "D3_0": 17.0672,
        "r_0": 1.19549,
        "r_A": -0.0183598,
        "a_0_n": 0.575243,
        "a_A_n": 0.000675109,
        "a_0_p": 0.487466,
        "a_A_p": 0.00130392
    }
}

==> anc/KDUQFederal/190/modelErrors.json <==
{
    "ECS_p": 0.518732,
    "ECS_n": 0.63597,
    "APower_p": 0.748238,
    "APower_n": 0.570677,
    "RCS_p": 0.0358001,
    "TCS_n": 0.0397161
}

==> anc/KDUQFederal/190/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.4456,
        "V1_asymm": 22.0871,
        "V1_A": 0.0483234,
        "V2_0_n": 0.00595403,
        "V2_A_n": 1.40361e-05,
        "V3_0_n": 5.93103e-06,
        "V3_A_n": 7.65991e-08,
        "V2_0_p": 0.00581372,
        "V2_A_p": 1.20757e-05,
        "V3_0_p": 4.66827e-06,
        "V3_A_p": 4.81113e-08,
        "V4_0": -1.99473e-08,
        "r_0": 1.33572,
        "r_A": 0.707481,
        "a_0": 0.691177,
        "a_A": -0.000412491
    },
    "KDCoulomb": {
        "r_C_0": 1.18359,
        "r_C_A": 1.74366,
        "r_C_A2": 28.1955
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.21806,
        "V1_A": 0.000442562,
        "V2_0": 0.00216368,
        "r_0": 1.20957,
        "r_A": 0.708916,
        "a_0": 0.596184
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.95421,
        "W2_0": 465.785
    },
    "KDImagVolume": {
        "W1_0_n": 22.7211,
        "W1_A_n": -0.0100491,
        "W1_0_p": 18.2293,
        "W1_A_p": 0.0516147,
        "W2_0": 114.402,
        "W2_A": -0.0857723
    },
    "KDImagSurface": {
        "D1_0": 19.8019,
        "D1_asymm": 12.5389,
        "D2_0": 0.00737451,
        "D2_A": 0.018608,
        "D2_A2": 12.5364,
        "D2_A3": 267.284,
        "D3_0": 14.1137,
        "r_0": 1.4273,
        "r_A": 0.0332159,
        "a_0_n": 0.572567,
        "a_A_n": -1.36213e-05,
        "a_0_p": 0.479585,
        "a_A_p": 0.000296845
    }
}

==> anc/KDUQFederal/191/modelErrors.json <==
{
    "ECS_p": 0.293817,
    "ECS_n": 0.27645,
    "APower_p": 0.612745,
    "APower_n": 0.642362,
    "RCS_p": 0.0287362,
    "TCS_n": 0.0663918
}

==> anc/KDUQFederal/191/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.1401,
        "V1_asymm": 13.6188,
        "V1_A": 0.00860056,
        "V2_0_n": 0.00521691,
        "V2_A_n": -4.2107e-06,
        "V3_0_n": 5.60007e-06,
        "V3_A_n": -2.48647e-08,
        "V2_0_p": 0.0067394,
        "V2_A_p": 8.89374e-06,
        "V3_0_p": 1.67377e-05,
        "V3_A_p": 4.48568e-08,
        "V4_0": 3.01464e-09,
        "r_0": 1.21917,
        "r_A": 0.079865,
        "a_0": 0.594756,
        "a_A": -0.000836046
    },
    "KDCoulomb": {
        "r_C_0": 1.0902,
        "r_C_A": 0.204515,
        "r_C_A2": -8.57495
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.88636,
        "V1_A": 0.00664678,
        "V2_0": 0.00367821,
        "r_0": 1.30929,
        "r_A": 1.03306,
        "a_0": 0.544432
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.76585,
        "W2_0": 305.268
    },
    "KDImagVolume": {
        "W1_0_n": 20.8733,
        "W1_A_n": -0.00348529,
        "W1_0_p": 19.8818,
        "W1_A_p": -0.00653737,
        "W2_0": 119.893,
        "W2_A": -0.270097
    },
    "KDImagSurface": {
        "D1_0": 21.1607,
        "D1_asymm": 4.56907,
        "D2_0": 0.00032503,
        "D2_A": 0.0268292,
        "D2_A2": 6.90348,
        "D2_A3": 422.305,
        "D3_0": 18.3844,
        "r_0": 1.37906,
        "r_A": 0.016746,
        "a_0_n": 0.530297,
        "a_A_n": 8.36892e-05,
        "a_0_p": 0.470315,
        "a_A_p": 0.00107638
    }
}

==> anc/KDUQFederal/192/modelErrors.json <==
{
    "ECS_p": 0.492243,
    "ECS_n": 0.412539,
    "APower_p": 0.57615,
    "APower_n": 0.595029,
    "RCS_p": 0.0406319,
    "TCS_n": 0.0399251
}

==> anc/KDUQFederal/192/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.7474,
        "V1_asymm": 18.5048,
        "V1_A": 0.0491511,
        "V2_0_n": 0.0076634,
        "V2_A_n": 1.637e-05,
        "V3_0_n": 2.26892e-05,
        "V3_A_n": 9.96944e-08,
        "V2_0_p": 0.00691855,
        "V2_A_p": -5.49209e-06,
        "V3_0_p": 1.14092e-05,
        "V3_A_p": -5.3865e-10,
        "V4_0": 5.17228e-09,
        "r_0": 1.21657,
        "r_A": 0.296262,
        "a_0": 0.693173,
        "a_A": -0.000421171
    },
    "KDCoulomb": {
        "r_C_0": 1.29657,
        "r_C_A": -0.754849,
        "r_C_A2": -3.81051
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.07112,
        "V1_A": -0.00118139,
        "V2_0": 0.0070762,
        "r_0": 1.18572,
        "r_A": 0.370161,
        "a_0": 0.506852
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.52813,
        "W2_0": 261.425
    },
    "KDImagVolume": {
        "W1_0_n": 15.0155,
        "W1_A_n": 0.0401502,
        "W1_0_p": 17.3865,
        "W1_A_p": 0.0151711,
        "W2_0": 88.442,
        "W2_A": 0.207927
    },
    "KDImagSurface": {
        "D1_0": 13.4144,
        "D1_asymm": 18.9684,
        "D2_0": 0.049505,
        "D2_A": -0.0295931,
        "D2_A2": 3.5128,
        "D2_A3": 423.651,
        "D3_0": 12.2976,
        "r_0": 1.29924,
        "r_A": 0.0086086,
        "a_0_n": 0.58925,
        "a_A_n": -0.000386264,
        "a_0_p": 0.499477,
        "a_A_p": 0.000731592
    }
}

==> anc/KDUQFederal/193/modelErrors.json <==
{
    "ECS_p": 0.441134,
    "ECS_n": 0.351401,
    "APower_p": 0.69053,
    "APower_n": 0.614196,
    "RCS_p": 0.0298986,
    "TCS_n": 0.0247315
}

==> anc/KDUQFederal/193/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.8598,
        "V1_asymm": 16.6002,
        "V1_A": 0.027151,
        "V2_0_n": 0.00628711,
        "V2_A_n": -3.41599e-06,
        "V3_0_n": 1.48369e-05,
        "V3_A_n": -2.97676e-09,
        "V2_0_p": 0.00793439,
        "V2_A_p": -3.22992e-06,
        "V3_0_p": 1.45903e-05,
        "V3_A_p": 7.40894e-09,
        "V4_0": 6.73107e-09,
        "r_0": 1.24389,
        "r_A": 0.315492,
        "a_0": 0.624773,
        "a_A": -0.00064817
    },
    "KDCoulomb": {
        "r_C_0": 1.09895,
        "r_C_A": 0.64401,
        "r_C_A2": 13.1117
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.59578,
        "V1_A": 2.15763e-05,
        "V2_0": -0.000410059,
        "r_0": 1.23263,
        "r_A": 0.677195,
        "a_0": 0.610019
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.79023,
        "W2_0": 180.848
    },
    "KDImagVolume": {
        "W1_0_n": 13.9449,
        "W1_A_n": 0.0428753,
        "W1_0_p": 17.1625,
        "W1_A_p": 0.0380292,
        "W2_0": 87.2087,
        "W2_A": 0.228622
    },
    "KDImagSurface": {
        "D1_0": 14.8501,
        "D1_asymm": 3.65288,
        "D2_0": 0.0179998,
        "D2_A": 0.00740021,
        "D2_A2": 5.64047,
        "D2_A3": 51.8361,
        "D3_0": 12.7101,
        "r_0": 1.37554,
        "r_A": 0.0180352,
        "a_0_n": 0.529441,
        "a_A_n": -0.000425884,
        "a_0_p": 0.547458,
        "a_A_p": 0.000216263
    }
}

==> anc/KDUQFederal/194/modelErrors.json <==
{
    "ECS_p": 0.445384,
    "ECS_n": 0.241792,
    "APower_p": 0.707885,
    "APower_n": 0.466575,
    "RCS_p": 0.0506784,
    "TCS_n": 0.0484815
}

==> anc/KDUQFederal/194/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.5232,
        "V1_asymm": 9.51442,
        "V1_A": 0.0233655,
        "V2_0_n": 0.00631331,
        "V2_A_n": 4.45854e-06,
        "V3_0_n": 8.86933e-06,
        "V3_A_n": 4.14294e-11,
        "V2_0_p": 0.00616473,
        "V2_A_p": 1.23008e-05,
        "V3_0_p": 1.21582e-05,
        "V3_A_p": 5.66915e-08,
        "V4_0": 4.33259e-09,
        "r_0": 1.30116,
        "r_A": 0.400938,
        "a_0": 0.661354,
        "a_A": -1.84263e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.34079,
        "r_C_A": 0.760892,
        "r_C_A2": 10.4222
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.93164,
        "V1_A": -0.0125143,
        "V2_0": 0.00292178,
        "r_0": 1.15808,
        "r_A": 0.139192,
        "a_0": 0.562046
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.1908,
        "W2_0": 288.478
    },
    "KDImagVolume": {
        "W1_0_n": 14.9867,
        "W1_A_n": 0.0546781,
        "W1_0_p": 14.5007,
        "W1_A_p": 0.0357662,
        "W2_0": 68.0197,
        "W2_A": 0.0916046
    },
    "KDImagSurface": {
        "D1_0": 33.5022,
        "D1_asymm": 35.2481,
        "D2_0": 0.0481815,
        "D2_A": -0.00895488,
        "D2_A2": 2.77671,
        "D2_A3": -6.03494,
        "D3_0": 16.5879,
        "r_0": 1.26981,
        "r_A": -0.0058763,
        "a_0_n": 0.553006,
        "a_A_n": 0.000738126,
        "a_0_p": 0.432394,
        "a_A_p": 0.00219941
    }
}

==> anc/KDUQFederal/195/modelErrors.json <==
{
    "ECS_p": 0.565681,
    "ECS_n": 0.211591,
    "APower_p": 0.621378,
    "APower_n": 0.642926,
    "RCS_p": 0.0238833,
    "TCS_n": 0.0369297
}

==> anc/KDUQFederal/195/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0325,
        "V1_asymm": 13.7912,
        "V1_A": 0.031696,
        "V2_0_n": 0.00451205,
        "V2_A_n": 5.78765e-06,
        "V3_0_n": -1.48017e-05,
        "V3_A_n": 3.23438e-08,
        "V2_0_p": 0.00610259,
        "V2_A_p": 2.81745e-06,
        "V3_0_p": 2.49967e-07,
        "V3_A_p": -4.5284e-09,
        "V4_0": -6.79857e-08,
        "r_0": 1.28807,
        "r_A": 0.371986,
        "a_0": 0.683876,
        "a_A": -0.000140568
    },
    "KDCoulomb": {
        "r_C_0": 1.25943,
        "r_C_A": 2.52163,
        "r_C_A2": 7.61427
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.21297,
        "V1_A": 0.0125268,
        "V2_0": 0.00221501,
        "r_0": 1.17413,
        "r_A": 0.535684,
        "a_0": 0.591578
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.7852,
        "W2_0": 249.329
    },
    "KDImagVolume": {
        "W1_0_n": 22.9165,
        "W1_A_n": 0.00296985,
        "W1_0_p": 15.5577,
        "W1_A_p": 0.0536014,
        "W2_0": 88.0952,
        "W2_A": 0.172383
    },
    "KDImagSurface": {
        "D1_0": 34.4586,
        "D1_asymm": 8.71789,
        "D2_0": 0.037661,
        "D2_A": 0.00375809,
        "D2_A2": 3.52169,
        "D2_A3": 2.54443,
        "D3_0": 23.8794,
        "r_0": 1.39094,
        "r_A": 0.0186049,
        "a_0_n": 0.533625,
        "a_A_n": -6.82703e-05,
        "a_0_p": 0.438978,
        "a_A_p": 0.00182645
    }
}

==> anc/KDUQFederal/196/modelErrors.json <==
{
    "ECS_p": 0.341602,
    "ECS_n": 0.315328,
    "APower_p": 0.933709,
    "APower_n": 0.795848,
    "RCS_p": 0.0106388,
    "TCS_n": 0.0516163
}

==> anc/KDUQFederal/196/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.4436,
        "V1_asymm": 7.21511,
        "V1_A": 0.0264655,
        "V2_0_n": 0.00575219,
        "V2_A_n": -8.59221e-06,
        "V3_0_n": 1.42767e-05,
        "V3_A_n": -2.8649e-08,
        "V2_0_p": 0.00887426,
        "V2_A_p": 2.27445e-06,
        "V3_0_p": 3.02368e-05,
        "V3_A_p": 8.72441e-09,
        "V4_0": 2.4223e-08,
        "r_0": 1.31618,
        "r_A": 0.446346,
        "a_0": 0.678438,
        "a_A": 0.000209983
    },
    "KDCoulomb": {
        "r_C_0": 1.64418,
        "r_C_A": 1.63525,
        "r_C_A2": 18.2546
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.25263,
        "V1_A": 0.00286364,
        "V2_0": 0.00153861,
        "r_0": 1.32412,
        "r_A": 1.26467,
        "a_0": 0.641986
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.37964,
        "W2_0": 290.574
    },
    "KDImagVolume": {
        "W1_0_n": 18.1812,
        "W1_A_n": 0.000301673,
        "W1_0_p": 15.7765,
        "W1_A_p": 0.0170083,
        "W2_0": 66.3245,
        "W2_A": -0.081293
    },
    "KDImagSurface": {
        "D1_0": 33.8505,
        "D1_asymm": -13.1325,
        "D2_0": 0.0497908,
        "D2_A": -0.00754432,
        "D2_A2": 10.9462,
        "D2_A3": 281.35,
        "D3_0": 21.3392,
        "r_0": 1.42737,
        "r_A": 0.0250969,
        "a_0_n": 0.495187,
        "a_A_n": 0.000839647,
        "a_0_p": 0.419231,
        "a_A_p": 0.0013583
    }
}

==> anc/KDUQFederal/197/modelErrors.json <==
{
    "ECS_p": 0.676503,
    "ECS_n": 0.655868,
    "APower_p": 0.728103,
    "APower_n": 0.877271,
    "RCS_p": 0.053453,
    "TCS_n": 0.033158
}

==> anc/KDUQFederal/197/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.7709,
        "V1_asymm": 22.743,
        "V1_A": 0.00406029,
        "V2_0_n": 0.00585029,
        "V2_A_n": -2.18532e-07,
        "V3_0_n": 1.2236e-05,
        "V3_A_n": 1.03308e-08,
        "V2_0_p": 0.00767514,
        "V2_A_p": 7.38212e-06,
        "V3_0_p": 2.58482e-05,
        "V3_A_p": 2.31401e-08,
        "V4_0": 8.91998e-09,
        "r_0": 1.25435,
        "r_A": 0.175442,
        "a_0": 0.608099,
        "a_A": -0.000261471
    },
    "KDCoulomb": {
        "r_C_0": 1.23618,
        "r_C_A": 1.15626,
        "r_C_A2": -5.45264
    },
    "KDRealSpinOrbit": {
        "V1_0": 1.94229,
        "V1_A": -0.00723365,
        "V2_0": 0.00751535,
        "r_0": 1.24469,
        "r_A": 1.10132,
        "a_0": 0.652862
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.896606,
        "W2_0": 189.502
    },
    "KDImagVolume": {
        "W1_0_n": 19.3693,
        "W1_A_n": 0.0327426,
        "W1_0_p": 15.8808,
        "W1_A_p": 0.121082,
        "W2_0": 64.1092,
        "W2_A": 0.558329
    },
    "KDImagSurface": {
        "D1_0": 24.7622,
        "D1_asymm": 44.2545,
        "D2_0": -0.00875347,
        "D2_A": 0.0458335,
        "D2_A2": 2.49252,
        "D2_A3": 394.52,
        "D3_0": 9.89286,
        "r_0": 1.43693,
        "r_A": 0.0402911,
        "a_0_n": 0.58361,
        "a_A_n": -0.0008179,
        "a_0_p": 0.446349,
        "a_A_p": 0.00168782
    }
}

==> anc/KDUQFederal/198/modelErrors.json <==
{
    "ECS_p": 0.429906,
    "ECS_n": 0.389594,
    "APower_p": 0.597491,
    "APower_n": 0.431315,
    "RCS_p": 0.0451401,
    "TCS_n": 0.0379562
}

==> anc/KDUQFederal/198/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.6743,
        "V1_asymm": 11.9774,
        "V1_A": 0.023841,
        "V2_0_n": 0.00576471,
        "V2_A_n": -9.91953e-06,
        "V3_0_n": 1.10003e-05,
        "V3_A_n": -6.16614e-08,
        "V2_0_p": 0.0101216,
        "V2_A_p": -2.00012e-05,
        "V3_0_p": 3.92699e-05,
        "V3_A_p": -1.12273e-07,
        "V4_0": 1.55946e-08,
        "r_0": 1.23276,
        "r_A": 0.226525,
        "a_0": 0.689429,
        "a_A": -0.000201618
    },
    "KDCoulomb": {
        "r_C_0": 1.10234,
        "r_C_A": 1.24269,
        "r_C_A2": 23.6799
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.83517,
        "V1_A": -0.010177,
        "V2_0": -0.00094094,
        "r_0": 1.25027,
        "r_A": 0.916155,
        "a_0": 0.667035
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.701228,
        "W2_0": 84.7691
    },
    "KDImagVolume": {
        "W1_0_n": 17.5852,
        "W1_A_n": -0.023726,
        "W1_0_p": 13.456,
        "W1_A_p": 0.0521554,
        "W2_0": 43.9132,
        "W2_A": 0.31281
    },
    "KDImagSurface": {
        "D1_0": 30.0901,
        "D1_asymm": 21.082,
        "D2_0": 0.0385915,
        "D2_A": 0.0318009,
        "D2_A2": 16.0905,
        "D2_A3": 23.6311,
        "D3_0": 17.1874,
        "r_0": 1.3847,
        "r_A": 0.0213532,
        "a_0_n": 0.542827,
        "a_A_n": 0.000365691,
        "a_0_p": 0.462708,
        "a_A_p": 0.00103461
    }
}

==> anc/KDUQFederal/199/modelErrors.json <==
{
    "ECS_p": 0.371214,
    "ECS_n": 0.191527,
    "APower_p": 0.726618,
    "APower_n": 0.474521,
    "RCS_p": 0.0481531,
    "TCS_n": 0.0268822
}

==> anc/KDUQFederal/199/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.6756,
        "V1_asymm": 14.3899,
        "V1_A": 0.0186486,
        "V2_0_n": 0.00395993,
        "V2_A_n": -5.72191e-06,
        "V3_0_n": -1.00363e-05,
        "V3_A_n": -4.11625e-08,
        "V2_0_p": 0.00603307,
        "V2_A_p": -1.52949e-06,
        "V3_0_p": 6.54863e-06,
        "V3_A_p": -4.95694e-09,
        "V4_0": -3.76661e-08,
        "r_0": 1.24828,
        "r_A": 0.292318,
        "a_0": 0.627691,
        "a_A": -0.000682986
    },
    "KDCoulomb": {
        "r_C_0": 1.14279,
        "r_C_A": 1.18049,
        "r_C_A2": 14.8723
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.757,
        "V1_A": 0.0105403,
        "V2_0": 0.00382917,
        "r_0": 1.22954,
        "r_A": 0.961319,
        "a_0": 0.603381
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.91021,
        "W2_0": 58.6351
    },
    "KDImagVolume": {
        "W1_0_n": 27.4574,
        "W1_A_n": -0.0633511,
        "W1_0_p": 20.4811,
        "W1_A_p": 0.00552084,
        "W2_0": 111.106,
        "W2_A": -0.127879
    },
    "KDImagSurface": {
        "D1_0": 18.2401,
        "D1_asymm": -3.99022,
        "D2_0": 0.000895459,
        "D2_A": 0.0253123,
        "D2_A2": 21.809,
        "D2_A3": 454.827,
        "D3_0": 14.632,
        "r_0": 1.47577,
        "r_A": 0.0459728,
        "a_0_n": 0.511648,
        "a_A_n": -0.000309581,
        "a_0_p": 0.459013,
        "a_A_p": 0.00166332
    }
}

==> anc/KDUQFederal/2/modelErrors.json <==
{
    "ECS_p": 0.45153,
    "ECS_n": 0.255682,
    "APower_p": 0.504687,
    "APower_n": 0.597921,
    "RCS_p": 0.0351459,
    "TCS_n": 0.0412678
}

==> anc/KDUQFederal/2/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.4199,
        "V1_asymm": 11.5613,
        "V1_A": 0.0381163,
        "V2_0_n": 0.00703955,
        "V2_A_n": 5.54159e-06,
        "V3_0_n": 1.38861e-05,
        "V3_A_n": 5.83281e-08,
        "V2_0_p": 0.00687059,
        "V2_A_p": -3.49022e-06,
        "V3_0_p": 1.44661e-05,
        "V3_A_p": -2.39385e-08,
        "V4_0": 1.53573e-09,
        "r_0": 1.27347,
        "r_A": 0.413132,
        "a_0": 0.704848,
        "a_A": -9.10613e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.3506,
        "r_C_A": -0.391961,
        "r_C_A2": 20.5003
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.02054,
        "V1_A": 0.0235099,
        "V2_0": 0.00124171,
        "r_0": 1.13657,
        "r_A": 0.342998,
        "a_0": 0.595862
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.50043,
        "W2_0": 204.523
    },
    "KDImagVolume": {
        "W1_0_n": 22.9917,
        "W1_A_n": -0.0161843,
        "W1_0_p": 18.174,
        "W1_A_p": 0.034536,
        "W2_0": 90.9173,
        "W2_A": 0.245752
    },
    "KDImagSurface": {
        "D1_0": 11.967,
        "D1_asymm": 12.8945,
        "D2_0": 0.0139228,
        "D2_A": 0.00575351,
        "D2_A2": 11.3399,
        "D2_A3": 109.436,
        "D3_0": 10.0627,
        "r_0": 1.44664,
        "r_A": 0.0411884,
        "a_0_n": 0.574609,
        "a_A_n": -0.000349126,
        "a_0_p": 0.505424,
        "a_A_p": 0.00114395
    }
}

==> anc/KDUQFederal/20/modelErrors.json <==
{
    "ECS_p": 0.55989,
    "ECS_n": 0.374112,
    "APower_p": 0.688471,
    "APower_n": 0.73194,
    "RCS_p": 0.0531667,
    "TCS_n": 0.0307223
}

==> anc/KDUQFederal/20/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1706,
        "V1_asymm": 18.8967,
        "V1_A": 0.0215811,
        "V2_0_n": 0.00643766,
        "V2_A_n": 4.22927e-07,
        "V3_0_n": 1.50775e-05,
        "V3_A_n": 1.10597e-08,
        "V2_0_p": 0.00875901,
        "V2_A_p": -3.26473e-06,
        "V3_0_p": 3.03008e-05,
        "V3_A_p": -3.56977e-08,
        "V4_0": 1.40648e-08,
        "r_0": 1.29819,
        "r_A": 0.391913,
        "a_0": 0.689729,
        "a_A": 6.2439e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.33533,
        "r_C_A": -0.406039,
        "r_C_A2": 32.9159
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.32137,
        "V1_A": -0.000981534,
        "V2_0": 0.00361561,
        "r_0": 1.20868,
        "r_A": 0.680782,
        "a_0": 0.560208
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.25093,
        "W2_0": 297.227
    },
    "KDImagVolume": {
        "W1_0_n": 22.8607,
        "W1_A_n": -0.000111237,
        "W1_0_p": 21.8932,
        "W1_A_p": 0.0206067,
        "W2_0": 133.963,
        "W2_A": -0.0820848
    },
    "KDImagSurface": {
        "D1_0": 21.6536,
        "D1_asymm": 13.6795,
        "D2_0": 0.0280001,
        "D2_A": 0.00684429,
        "D2_A2": 8.4386,
        "D2_A3": -90.4506,
        "D3_0": 16.034,
        "r_0": 1.24823,
        "r_A": 0.00473999,
        "a_0_n": 0.568833,
        "a_A_n": -0.000337731,
        "a_0_p": 0.538779,
        "a_A_p": 0.000843341
    }
}

==> anc/KDUQFederal/200/modelErrors.json <==
{
    "ECS_p": 0.358961,
    "ECS_n": 0.311423,
    "APower_p": 0.581618,
    "APower_n": 0.655493,
    "RCS_p": 0.0344765,
    "TCS_n": 0.0343015
}

==> anc/KDUQFederal/200/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6888,
        "V1_asymm": 15.3468,
        "V1_A": 0.0180025,
        "V2_0_n": 0.00634453,
        "V2_A_n": 1.63216e-05,
        "V3_0_n": 6.1097e-06,
        "V3_A_n": 8.65096e-08,
        "V2_0_p": 0.00636039,
        "V2_A_p": -1.70133e-06,
        "V3_0_p": 6.94973e-06,
        "V3_A_p": 7.72616e-09,
        "V4_0": -3.1527e-08,
        "r_0": 1.19833,
        "r_A": 0.0518887,
        "a_0": 0.687223,
        "a_A": -0.000398608
    },
    "KDCoulomb": {
        "r_C_0": 1.06743,
        "r_C_A": 0.132505,
        "r_C_A2": 23.9701
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.67275,
        "V1_A": 0.00328985,
        "V2_0": 0.00894011,
        "r_0": 1.22661,
        "r_A": 0.661273,
        "a_0": 0.554457
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.27996,
        "W2_0": 147.305
    },
    "KDImagVolume": {
        "W1_0_n": 17.8922,
        "W1_A_n": 0.041764,
        "W1_0_p": 12.5621,
        "W1_A_p": 0.0708178,
        "W2_0": 99.0772,
        "W2_A": 0.18401
    },
    "KDImagSurface": {
        "D1_0": 15.6834,
        "D1_asymm": 9.7145,
        "D2_0": 0.0276377,
        "D2_A": -0.00204322,
        "D2_A2": -4.47728,
        "D2_A3": 181.259,
        "D3_0": 10.3896,
        "r_0": 1.34005,
        "r_A": 0.00744932,
        "a_0_n": 0.52522,
        "a_A_n": 0.000112025,
        "a_0_p": 0.582194,
        "a_A_p": 0.000112861
    }
}

==> anc/KDUQFederal/201/modelErrors.json <==
{
    "ECS_p": 0.460308,
    "ECS_n": 0.23521,
    "APower_p": 0.776427,
    "APower_n": 0.733341,
    "RCS_p": 0.0268754,
    "TCS_n": 0.0583555
}

==> anc/KDUQFederal/201/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.3423,
        "V1_asymm": 18.5646,
        "V1_A": 0.0487959,
        "V2_0_n": 0.00667507,
        "V2_A_n": 3.92874e-07,
        "V3_0_n": 1.53353e-05,
        "V3_A_n": 7.16639e-09,
        "V2_0_p": 0.00623186,
        "V2_A_p": 7.01353e-06,
        "V3_0_p": 1.36731e-05,
        "V3_A_p": 4.73978e-08,
        "V4_0": 1.81856e-08,
        "r_0": 1.27467,
        "r_A": 0.468028,
        "a_0": 0.644657,
        "a_A": -0.000901446
    },
    "KDCoulomb": {
        "r_C_0": 1.17435,
        "r_C_A": 1.81891,
        "r_C_A2": 26.4051
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.12263,
        "V1_A": -0.0110056,
        "V2_0": 0.00242149,
        "r_0": 1.25608,
        "r_A": 0.795533,
        "a_0": 0.546604
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.77393,
        "W2_0": 129.895
    },
    "KDImagVolume": {
        "W1_0_n": 20.205,
        "W1_A_n": -0.00782266,
        "W1_0_p": 18.3569,
        "W1_A_p": 0.0132473,
        "W2_0": 53.5628,
        "W2_A": 0.224998
    },
    "KDImagSurface": {
        "D1_0": 19.0083,
        "D1_asymm": 3.70859,
        "D2_0": 0.0218811,
        "D2_A": 0.0100887,
        "D2_A2": 1.13427,
        "D2_A3": 162.413,
        "D3_0": 18.0745,
        "r_0": 1.28199,
        "r_A": -0.00524321,
        "a_0_n": 0.583881,
        "a_A_n": -6.53954e-07,
        "a_0_p": 0.476091,
        "a_A_p": 0.00114379
    }
}

==> anc/KDUQFederal/202/modelErrors.json <==
{
    "ECS_p": 0.510536,
    "ECS_n": 0.171934,
    "APower_p": 0.813062,
    "APower_n": 0.540335,
    "RCS_p": 0.0197276,
    "TCS_n": 0.0516886
}

==> anc/KDUQFederal/202/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 65.0104,
        "V1_asymm": 4.63899,
        "V1_A": 0.0717578,
        "V2_0_n": 0.00729017,
        "V2_A_n": 1.76483e-07,
        "V3_0_n": 1.69249e-05,
        "V3_A_n": 2.1805e-08,
        "V2_0_p": 0.00781506,
        "V2_A_p": -5.75476e-06,
        "V3_0_p": 2.13192e-05,
        "V3_A_p": -2.5251e-08,
        "V4_0": 5.90071e-09,
        "r_0": 1.29731,
        "r_A": 0.52425,
        "a_0": 0.656673,
        "a_A": -0.000515289
    },
    "KDCoulomb": {
        "r_C_0": 1.15975,
        "r_C_A": 1.03544,
        "r_C_A2": 6.68372
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.2377,
        "V1_A": -0.00340245,
        "V2_0": 0.00808341,
        "r_0": 1.25213,
        "r_A": 0.73575,
        "a_0": 0.581268
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.5837,
        "W2_0": 307.248
    },
    "KDImagVolume": {
        "W1_0_n": 24.013,
        "W1_A_n": 0.0797462,
        "W1_0_p": 19.3073,
        "W1_A_p": 0.0101863,
        "W2_0": 141.117,
        "W2_A": -0.0723268
    },
    "KDImagSurface": {
        "D1_0": 12.5051,
        "D1_asymm": 16.9458,
        "D2_0": 0.0266636,
        "D2_A": -0.00849382,
        "D2_A2": 13.3136,
        "D2_A3": 225.532,
        "D3_0": 13.3063,
        "r_0": 1.28144,
        "r_A": 0.000640293,
        "a_0_n": 0.646125,
        "a_A_n": -0.00027954,
        "a_0_p": 0.553657,
        "a_A_p": 0.000869188
    }
}

==> anc/KDUQFederal/203/modelErrors.json <==
{
    "ECS_p": 0.588644,
    "ECS_n": 0.355434,
    "APower_p": 0.865148,
    "APower_n": 0.571096,
    "RCS_p": 0.0429076,
    "TCS_n": 0.0286764
}

==> anc/KDUQFederal/203/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7609,
        "V1_asymm": 14.3178,
        "V1_A": 0.0281211,
        "V2_0_n": 0.00631264,
        "V2_A_n": 6.72204e-06,
        "V3_0_n": 6.9059e-06,
        "V3_A_n": 1.23243e-08,
        "V2_0_p": 0.00632891,
        "V2_A_p": 1.32268e-05,
        "V3_0_p": 6.68348e-06,
        "V3_A_p": 8.56137e-08,
        "V4_0": -9.85757e-09,
        "r_0": 1.32325,
        "r_A": 0.451518,
        "a_0": 0.62492,
        "a_A": -0.000500971
    },
    "KDCoulomb": {
        "r_C_0": 1.28842,
        "r_C_A": 1.12052,
        "r_C_A2": -0.754618
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.89031,
        "V1_A": 0.0262376,
        "V2_0": 0.00862205,
        "r_0": 1.26485,
        "r_A": 0.649603,
        "a_0": 0.560062
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.30723,
        "W2_0": 230.957
    },
    "KDImagVolume": {
        "W1_0_n": 25.6234,
        "W1_A_n": -0.0104428,
        "W1_0_p": 14.3973,
        "W1_A_p": 0.0518624,
        "W2_0": 95.7177,
        "W2_A": 0.540402
    },
    "KDImagSurface": {
        "D1_0": 29.0732,
        "D1_asymm": 9.70121,
        "D2_0": 0.0155586,
        "D2_A": 0.0124501,
        "D2_A2": 26.7213,
        "D2_A3": 179.111,
        "D3_0": 25.0037,
        "r_0": 1.49918,
        "r_A": 0.0567622,
        "a_0_n": 0.598732,
        "a_A_n": -0.00039522,
        "a_0_p": 0.441763,
        "a_A_p": 0.00206478
    }
}

==> anc/KDUQFederal/204/modelErrors.json <==
{
    "ECS_p": 0.285601,
    "ECS_n": 0.315105,
    "APower_p": 0.634446,
    "APower_n": 0.654401,
    "RCS_p": 0.0193536,
    "TCS_n": 0.0645651
}

==> anc/KDUQFederal/204/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.9865,
        "V1_asymm": 13.477,
        "V1_A": 0.0350368,
        "V2_0_n": 0.00804242,
        "V2_A_n": 1.17601e-05,
        "V3_0_n": 2.42177e-05,
        "V3_A_n": 4.42612e-08,
        "V2_0_p": 0.00908505,
        "V2_A_p": -1.42992e-05,
        "V3_0_p": 3.00554e-05,
        "V3_A_p": -8.23417e-08,
        "V4_0": 2.94924e-08,
        "r_0": 1.23654,
        "r_A": 0.195465,
        "a_0": 0.706555,
        "a_A": -0.00011714
    },
    "KDCoulomb": {
        "r_C_0": 1.26431,
        "r_C_A": 0.789289,
        "r_C_A2": 17.022
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.42491,
        "V1_A": -0.00632905,
        "V2_0": 0.00351345,
        "r_0": 1.18462,
        "r_A": 0.573025,
        "a_0": 0.56449
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.16926,
        "W2_0": 243.869
    },
    "KDImagVolume": {
        "W1_0_n": 16.0937,
        "W1_A_n": 0.0589839,
        "W1_0_p": 12.6022,
        "W1_A_p": 0.0617473,
        "W2_0": 63.9281,
        "W2_A": 0.159436
    },
    "KDImagSurface": {
        "D1_0": 30.062,
        "D1_asymm": 6.87309,
        "D2_0": 0.09297,
        "D2_A": -0.0558899,
        "D2_A2": 5.01783,
        "D2_A3": 278.334,
        "D3_0": 23.1149,
        "r_0": 1.36911,
        "r_A": 0.0100871,
        "a_0_n": 0.424714,
        "a_A_n": -0.000855837,
        "a_0_p": 0.404258,
        "a_A_p": 0.00155773
    }
}

==> anc/KDUQFederal/205/modelErrors.json <==
{
    "ECS_p": 0.296119,
    "ECS_n": 0.263299,
    "APower_p": 0.799721,
    "APower_n": 0.736224,
    "RCS_p": 0.026548,
    "TCS_n": 0.0618197
}

==> anc/KDUQFederal/205/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.8667,
        "V1_asymm": 12.6515,
        "V1_A": 0.0389176,
        "V2_0_n": 0.00558241,
        "V2_A_n": -5.20414e-07,
        "V3_0_n": 1.40587e-05,
        "V3_A_n": 4.586e-08,
        "V2_0_p": 0.00660086,
        "V2_A_p": 4.29213e-06,
        "V3_0_p": 1.78578e-05,
        "V3_A_p": 5.23999e-08,
        "V4_0": -5.74178e-09,
        "r_0": 1.33421,
        "r_A": 0.725406,
        "a_0": 0.642902,
        "a_A": -0.00043531
    },
    "KDCoulomb": {
        "r_C_0": 1.20483,
        "r_C_A": 1.29324,
        "r_C_A2": 0.437127
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.68357,
        "V1_A": 0.011779,
        "V2_0": 0.0171398,
        "r_0": 1.24286,
        "r_A": 0.823473,
        "a_0": 0.510961
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.1906,
        "W2_0": 282.592
    },
    "KDImagVolume": {
        "W1_0_n": 7.78721,
        "W1_A_n": 0.205811,
        "W1_0_p": 37.8361,
        "W1_A_p": -0.0140172,
        "W2_0": 180.6,
        "W2_A": 0.201275
    },
    "KDImagSurface": {
        "D1_0": 15.7217,
        "D1_asymm": 19.2911,
        "D2_0": 0.0181987,
        "D2_A": 0.0018085,
        "D2_A2": 15.9156,
        "D2_A3": 223.376,
        "D3_0": 13.3044,
        "r_0": 1.34123,
        "r_A": 0.0159355,
        "a_0_n": 0.531471,
        "a_A_n": -0.000293374,
        "a_0_p": 0.507305,
        "a_A_p": 0.00131403
    }
}

==> anc/KDUQFederal/206/modelErrors.json <==
{
    "ECS_p": 0.287411,
    "ECS_n": 0.259684,
    "APower_p": 0.775727,
    "APower_n": 0.783976,
    "RCS_p": 0.0315995,
    "TCS_n": 0.0320769
}

==> anc/KDUQFederal/206/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7027,
        "V1_asymm": 1.98227,
        "V1_A": 0.038213,
        "V2_0_n": 0.00557649,
        "V2_A_n": -4.95245e-06,
        "V3_0_n": 5.4091e-06,
        "V3_A_n": -1.32761e-08,
        "V2_0_p": 0.00621142,
        "V2_A_p": 3.72899e-06,
        "V3_0_p": 1.20038e-05,
        "V3_A_p": 4.24008e-08,
        "V4_0": -1.55052e-09,
        "r_0": 1.29261,
        "r_A": 0.29242,
        "a_0": 0.666223,
        "a_A": 4.40866e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.33763,
        "r_C_A": 0.151585,
        "r_C_A2": 15.9965
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.15656,
        "V1_A": -0.00123727,
        "V2_0": 0.00686114,
        "r_0": 1.10447,
        "r_A": 0.234299,
        "a_0": 0.610354
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.0426,
        "W2_0": 226.508
    },
    "KDImagVolume": {
        "W1_0_n": 20.2833,
        "W1_A_n": 0.00240306,
        "W1_0_p": 14.6175,
        "W1_A_p": 0.00070957,
        "W2_0": 113.227,
        "W2_A": -0.174792
    },
    "KDImagSurface": {
        "D1_0": 17.0315,
        "D1_asymm": 8.27851,
        "D2_0": 0.0708247,
        "D2_A": -0.0481509,
        "D2_A2": 1.7587,
        "D2_A3": 350.561,
        "D3_0": 13.4473,
        "r_0": 1.28072,
        "r_A": -0.00351745,
        "a_0_n": 0.569545,
        "a_A_n": 0.00111798,
        "a_0_p": 0.470166,
        "a_A_p": 0.000985939
    }
}

==> anc/KDUQFederal/207/modelErrors.json <==
{
    "ECS_p": 0.38617,
    "ECS_n": 0.338674,
    "APower_p": 0.726746,
    "APower_n": 0.560127,
    "RCS_p": 0.00910202,
    "TCS_n": 0.0348896
}

==> anc/KDUQFederal/207/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5029,
        "V1_asymm": 7.18776,
        "V1_A": 0.0226133,
        "V2_0_n": 0.00388627,
        "V2_A_n": -2.89577e-06,
        "V3_0_n": -8.70631e-06,
        "V3_A_n": 5.38713e-09,
        "V2_0_p": 0.00271427,
        "V2_A_p": 1.11418e-05,
        "V3_0_p": -2.32028e-05,
        "V3_A_p": 8.68822e-08,
        "V4_0": -4.72287e-08,
        "r_0": 1.30915,
        "r_A": 0.653687,
        "a_0": 0.730777,
        "a_A": 0.000437917
    },
    "KDCoulomb": {
        "r_C_0": 1.23932,
        "r_C_A": 0.403803,
        "r_C_A2": 27.8398
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.64003,
        "V1_A": 0.0231327,
        "V2_0": 0.010134,
        "r_0": 1.16128,
        "r_A": 0.322616,
        "a_0": 0.558879
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.801855,
        "W2_0": 37.7736
    },
    "KDImagVolume": {
        "W1_0_n": 24.8208,
        "W1_A_n": 0.00189653,
        "W1_0_p": 18.8355,
        "W1_A_p": 0.0209333,
        "W2_0": 90.0891,
        "W2_A": 0.0928885
    },
    "KDImagSurface": {
        "D1_0": 15.994,
        "D1_asymm": 7.49417,
        "D2_0": 0.0803812,
        "D2_A": -0.0536075,
        "D2_A2": 10.6704,
        "D2_A3": 254.027,
        "D3_0": 13.1082,
        "r_0": 1.36245,
        "r_A": 0.0164617,
        "a_0_n": 0.494485,
        "a_A_n": -0.000763794,
        "a_0_p": 0.486416,
        "a_A_p": 0.00183933
    }
}

==> anc/KDUQFederal/208/modelErrors.json <==
{
    "ECS_p": 0.400596,
    "ECS_n": 0.308553,
    "APower_p": 0.76281,
    "APower_n": 0.652726,
    "RCS_p": 0.0430678,
    "TCS_n": 0.0406682
}

==> anc/KDUQFederal/208/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.8743,
        "V1_asymm": 11.1312,
        "V1_A": 0.0566062,
        "V2_0_n": 0.00625414,
        "V2_A_n": 1.26282e-05,
        "V3_0_n": 1.35419e-05,
        "V3_A_n": 1.02151e-07,
        "V2_0_p": 0.00790579,
        "V2_A_p": -3.15712e-06,
        "V3_0_p": 1.29614e-05,
        "V3_A_p": -5.7299e-09,
        "V4_0": -9.50627e-09,
        "r_0": 1.33414,
        "r_A": 0.708419,
        "a_0": 0.678391,
        "a_A": -8.85294e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.44973,
        "r_C_A": 0.927543,
        "r_C_A2": -2.74401
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.61718,
        "V1_A": 0.00723178,
        "V2_0": 0.00137942,
        "r_0": 1.20145,
        "r_A": 0.631651,
        "a_0": 0.571414
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.28731,
        "W2_0": 278.407
    },
    "KDImagVolume": {
        "W1_0_n": 13.7017,
        "W1_A_n": 0.0515767,
        "W1_0_p": 21.4119,
        "W1_A_p": 0.0304831,
        "W2_0": 91.2597,
        "W2_A": 0.00179134
    },
    "KDImagSurface": {
        "D1_0": 30.0836,
        "D1_asymm": 14.5541,
        "D2_0": -0.0336446,
        "D2_A": 0.0728651,
        "D2_A2": 8.19033,
        "D2_A3": 392.307,
        "D3_0": 16.7568,
        "r_0": 1.44377,
        "r_A": 0.0339292,
        "a_0_n": 0.512536,
        "a_A_n": -0.000323556,
        "a_0_p": 0.426314,
        "a_A_p": 0.00208306
    }
}

==> anc/KDUQFederal/209/modelErrors.json <==
{
    "ECS_p": 0.398503,
    "ECS_n": 0.256144,
    "APower_p": 0.614023,
    "APower_n": 0.65833,
    "RCS_p": 0.0551783,
    "TCS_n": 0.0262886
}

==> anc/KDUQFederal/209/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0786,
        "V1_asymm": 18.0664,
        "V1_A": 0.0304081,
        "V2_0_n": 0.00676746,
        "V2_A_n": 4.81528e-06,
        "V3_0_n": 1.74198e-05,
        "V3_A_n": 4.25135e-08,
        "V2_0_p": 0.00693226,
        "V2_A_p": -1.31502e-07,
        "V3_0_p": 1.86294e-05,
        "V3_A_p": -1.04065e-08,
        "V4_0": 1.26882e-08,
        "r_0": 1.23403,
        "r_A": 0.233374,
        "a_0": 0.634085,
        "a_A": -0.000686
    },
    "KDCoulomb": {
        "r_C_0": 1.15091,
        "r_C_A": 0.755667,
        "r_C_A2": 22.9109
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.12419,
        "V1_A": 0.000395601,
        "V2_0": 0.00103671,
        "r_0": 1.22868,
        "r_A": 0.692017,
        "a_0": 0.530652
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.851608,
        "W2_0": 102.373
    },
    "KDImagVolume": {
        "W1_0_n": 22.6202,
        "W1_A_n": -0.0212612,
        "W1_0_p": 20.0588,
        "W1_A_p": 0.0157928,
        "W2_0": 115.36,
        "W2_A": -0.0988743
    },
    "KDImagSurface": {
        "D1_0": 18.6274,
        "D1_asymm": 28.1412,
        "D2_0": 0.0124016,
        "D2_A": 0.0118543,
        "D2_A2": 9.36897,
        "D2_A3": 243.931,
        "D3_0": 11.7661,
        "r_0": 1.41922,
        "r_A": 0.0413667,
        "a_0_n": 0.494681,
        "a_A_n": -0.0014237,
        "a_0_p": 0.431579,
        "a_A_p": 0.00166784
    }
}

==> anc/KDUQFederal/21/modelErrors.json <==
{
    "ECS_p": 0.394317,
    "ECS_n": 0.323158,
    "APower_p": 0.563209,
    "APower_n": 0.416022,
    "RCS_p": 0.0337574,
    "TCS_n": 0.0237034
}

==> anc/KDUQFederal/21/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3529,
        "V1_asymm": 22.7923,
        "V1_A": 0.0163314,
        "V2_0_n": 0.00525218,
        "V2_A_n": 9.1595e-06,
        "V3_0_n": 9.67166e-07,
        "V3_A_n": 4.96448e-08,
        "V2_0_p": 0.00395939,
        "V2_A_p": 2.276e-05,
        "V3_0_p": -8.70194e-06,
        "V3_A_p": 1.71973e-07,
        "V4_0": -1.87583e-08,
        "r_0": 1.24779,
        "r_A": 0.291382,
        "a_0": 0.665302,
        "a_A": -0.000606699
    },
    "KDCoulomb": {
        "r_C_0": 1.10712,
        "r_C_A": 1.53196,
        "r_C_A2": 3.57074
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.21191,
        "V1_A": 0.00389962,
        "V2_0": 0.0053766,
        "r_0": 1.16292,
        "r_A": 0.41368,
        "a_0": 0.594495
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.26641,
        "W2_0": 262.547
    },
    "KDImagVolume": {
        "W1_0_n": 20.2288,
        "W1_A_n": -0.00565774,
        "W1_0_p": 13.9919,
        "W1_A_p": 0.0259032,
        "W2_0": 68.9682,
        "W2_A": 0.00433886
    },
    "KDImagSurface": {
        "D1_0": 20.1247,
        "D1_asymm": 12.4684,
        "D2_0": -0.00147869,
        "D2_A": 0.0305026,
        "D2_A2": 11.8506,
        "D2_A3": 394.892,
        "D3_0": 13.7758,
        "r_0": 1.34636,
        "r_A": 0.0164193,
        "a_0_n": 0.626369,
        "a_A_n": 0.000594745,
        "a_0_p": 0.486702,
        "a_A_p": 0.000500928
    }
}

==> anc/KDUQFederal/210/modelErrors.json <==
{
    "ECS_p": 0.358704,
    "ECS_n": 0.34745,
    "APower_p": 0.519834,
    "APower_n": 0.969414,
    "RCS_p": 0.0447748,
    "TCS_n": 0.0404297
}

==> anc/KDUQFederal/210/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.8262,
        "V1_asymm": 20.7235,
        "V1_A": 0.00321652,
        "V2_0_n": 0.00546047,
        "V2_A_n": 4.1996e-06,
        "V3_0_n": -4.31227e-07,
        "V3_A_n": 1.82255e-08,
        "V2_0_p": 0.00775279,
        "V2_A_p": -2.8441e-06,
        "V3_0_p": 1.19648e-05,
        "V3_A_p": -2.05161e-08,
        "V4_0": -3.65196e-08,
        "r_0": 1.20251,
        "r_A": 0.000387588,
        "a_0": 0.628184,
        "a_A": -0.000448064
    },
    "KDCoulomb": {
        "r_C_0": 1.17392,
        "r_C_A": -0.186766,
        "r_C_A2": 12.5133
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.92642,
        "V1_A": 0.0145012,
        "V2_0": 0.0016966,
        "r_0": 1.14494,
        "r_A": 0.367988,
        "a_0": 0.552056
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.79174,
        "W2_0": 218.523
    },
    "KDImagVolume": {
        "W1_0_n": 18.2965,
        "W1_A_n": -0.0264649,
        "W1_0_p": 14.7598,
        "W1_A_p": 0.0250236,
        "W2_0": 97.5691,
        "W2_A": -0.224102
    },
    "KDImagSurface": {
        "D1_0": 30.7117,
        "D1_asymm": 12.9932,
        "D2_0": -0.000148015,
        "D2_A": 0.0398635,
        "D2_A2": 4.33227,
        "D2_A3": 286.62,
        "D3_0": 19.0016,
        "r_0": 1.35643,
        "r_A": 0.0284498,
        "a_0_n": 0.559797,
        "a_A_n": 6.76589e-05,
        "a_0_p": 0.50625,
        "a_A_p": 0.00191896
    }
}

==> anc/KDUQFederal/211/modelErrors.json <==
{
    "ECS_p": 0.344475,
    "ECS_n": 0.222051,
    "APower_p": 0.790841,
    "APower_n": 0.698869,
    "RCS_p": 0.0322107,
    "TCS_n": 0.0345712
}

==> anc/KDUQFederal/211/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0047,
        "V1_asymm": 12.2376,
        "V1_A": 0.0352694,
        "V2_0_n": 0.00591958,
        "V2_A_n": 1.95637e-06,
        "V3_0_n": 1.2451e-05,
        "V3_A_n": 3.95482e-08,
        "V2_0_p": 0.00510169,
        "V2_A_p": 9.80688e-06,
        "V3_0_p": 2.9764e-06,
        "V3_A_p": 8.75041e-08,
        "V4_0": -7.46566e-09,
        "r_0": 1.31913,
        "r_A": 0.55569,
        "a_0": 0.675741,
        "a_A": -0.000115981
    },
    "KDCoulomb": {
        "r_C_0": 1.25159,
        "r_C_A": 1.65959,
        "r_C_A2": 19.7204
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.40931,
        "V1_A": -0.00323194,
        "V2_0": 0.00952974,
        "r_0": 1.28419,
        "r_A": 0.960634,
        "a_0": 0.54125
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.39757,
        "W2_0": 222.212
    },
    "KDImagVolume": {
        "W1_0_n": 20.9553,
        "W1_A_n": 0.0287474,
        "W1_0_p": 30.9114,
        "W1_A_p": -0.00853807,
        "W2_0": 159.47,
        "W2_A": -0.0472517
    },
    "KDImagSurface": {
        "D1_0": 15.5569,
        "D1_asymm": 23.5155,
        "D2_0": 0.0223955,
        "D2_A": -0.00196333,
        "D2_A2": -6.88976,
        "D2_A3": -103.833,
        "D3_0": 13.218,
        "r_0": 1.24889,
        "r_A": -0.00146096,
        "a_0_n": 0.516979,
        "a_A_n": -0.000554349,
        "a_0_p": 0.509344,
        "a_A_p": 0.000903851
    }
}

==> anc/KDUQFederal/212/modelErrors.json <==
{
    "ECS_p": 0.357153,
    "ECS_n": 0.37539,
    "APower_p": 0.672727,
    "APower_n": 0.505216,
    "RCS_p": 0.0402818,
    "TCS_n": 0.0353799
}

==> anc/KDUQFederal/212/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8189,
        "V1_asymm": 10.3126,
        "V1_A": 0.0263354,
        "V2_0_n": 0.00814786,
        "V2_A_n": 5.3095e-06,
        "V3_0_n": 2.832e-05,
        "V3_A_n": 3.13789e-08,
        "V2_0_p": 0.00751775,
        "V2_A_p": 3.00479e-06,
        "V3_0_p": 2.39781e-05,
        "V3_A_p": 2.07698e-08,
        "V4_0": 2.91649e-08,
        "r_0": 1.28723,
        "r_A": 0.421545,
        "a_0": 0.716764,
        "a_A": 3.2918e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.19397,
        "r_C_A": 0.422545,
        "r_C_A2": -5.68151
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.25352,
        "V1_A": 0.00777139,
        "V2_0": 0.00912625,
        "r_0": 1.15882,
        "r_A": 0.201413,
        "a_0": 0.476398
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.12528,
        "W2_0": 434.431
    },
    "KDImagVolume": {
        "W1_0_n": 20.0013,
        "W1_A_n": 0.0458788,
        "W1_0_p": 18.1705,
        "W1_A_p": 0.0498352,
        "W2_0": 140.879,
        "W2_A": 0.141552
    },
    "KDImagSurface": {
        "D1_0": 13.4121,
        "D1_asymm": 9.27138,
        "D2_0": 0.016581,
        "D2_A": 0.00270039,
        "D2_A2": 5.31276,
        "D2_A3": 100.754,
        "D3_0": 11.682,
        "r_0": 1.39267,
        "r_A": 0.0284865,
        "a_0_n": 0.536737,
        "a_A_n": -0.000296157,
        "a_0_p": 0.497341,
        "a_A_p": 0.00117766
    }
}

==> anc/KDUQFederal/213/modelErrors.json <==
{
    "ECS_p": 0.364617,
    "ECS_n": 0.30778,
    "APower_p": 0.692331,
    "APower_n": 0.628431,
    "RCS_p": 0.0372099,
    "TCS_n": 0.0533275
}

==> anc/KDUQFederal/213/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1363,
        "V1_asymm": 12.1723,
        "V1_A": 0.0363599,
        "V2_0_n": 0.00581671,
        "V2_A_n": 1.03884e-05,
        "V3_0_n": 7.41935e-06,
        "V3_A_n": 5.41742e-08,
        "V2_0_p": 0.00614534,
        "V2_A_p": 1.17759e-05,
        "V3_0_p": 5.11544e-06,
        "V3_A_p": 7.85713e-08,
        "V4_0": -7.86532e-09,
        "r_0": 1.32721,
        "r_A": 0.568173,
        "a_0": 0.69674,
        "a_A": 0.000372535
    },
    "KDCoulomb": {
        "r_C_0": 1.2432,
        "r_C_A": -0.100366,
        "r_C_A2": 17.5004
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.41489,
        "V1_A": -0.00890622,
        "V2_0": -0.000150046,
        "r_0": 1.26594,
        "r_A": 0.9749,
        "a_0": 0.636434
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.07449,
        "W2_0": 132.923
    },
    "KDImagVolume": {
        "W1_0_n": 17.6045,
        "W1_A_n": -0.0114814,
        "W1_0_p": 22.0362,
        "W1_A_p": -0.00976769,
        "W2_0": 94.4484,
        "W2_A": 0.0290545
    },
    "KDImagSurface": {
        "D1_0": 26.8156,
        "D1_asymm": -1.81071,
        "D2_0": 0.0316743,
        "D2_A": 0.0057719,
        "D2_A2": 10.3703,
        "D2_A3": 116.258,
        "D3_0": 19.9142,
        "r_0": 1.45368,
        "r_A": 0.0414377,
        "a_0_n": 0.486756,
        "a_A_n": -0.0008877,
        "a_0_p": 0.466573,
        "a_A_p": 0.00187286
    }
}

==> anc/KDUQFederal/214/modelErrors.json <==
{
    "ECS_p": 0.421852,
    "ECS_n": 0.326285,
    "APower_p": 0.641376,
    "APower_n": 0.59727,
    "RCS_p": 0.0502706,
    "TCS_n": 0.0437886
}

==> anc/KDUQFederal/214/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.9759,
        "V1_asymm": 11.9941,
        "V1_A": 0.0431014,
        "V2_0_n": 0.0070903,
        "V2_A_n": 8.93874e-06,
        "V3_0_n": 1.46063e-05,
        "V3_A_n": 4.62081e-08,
        "V2_0_p": 0.00665229,
        "V2_A_p": -3.62043e-07,
        "V3_0_p": 1.6389e-05,
        "V3_A_p": -2.33163e-08,
        "V4_0": 3.51766e-09,
        "r_0": 1.25951,
        "r_A": 0.370968,
        "a_0": 0.715403,
        "a_A": 0.000148431
    },
    "KDCoulomb": {
        "r_C_0": 1.21702,
        "r_C_A": 0.0732769,
        "r_C_A2": 30.0582
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.47145,
        "V1_A": 0.0169348,
        "V2_0": 0.00105938,
        "r_0": 1.10367,
        "r_A": 0.275349,
        "a_0": 0.564745
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.793218,
        "W2_0": 65.1773
    },
    "KDImagVolume": {
        "W1_0_n": 21.0129,
        "W1_A_n": -0.00266383,
        "W1_0_p": 16.8372,
        "W1_A_p": 0.105643,
        "W2_0": 98.1142,
        "W2_A": 0.227429
    },
    "KDImagSurface": {
        "D1_0": 22.381,
        "D1_asymm": 23.3544,
        "D2_0": -0.00219174,
        "D2_A": 0.0266082,
        "D2_A2": 8.39703,
        "D2_A3": 315.508,
        "D3_0": 18.0253,
        "r_0": 1.32414,
        "r_A": 0.0163761,
        "a_0_n": 0.513889,
        "a_A_n": -0.000982218,
        "a_0_p": 0.462803,
        "a_A_p": 0.00156499
    }
}

==> anc/KDUQFederal/215/modelErrors.json <==
{
    "ECS_p": 0.323837,
    "ECS_n": 0.210239,
    "APower_p": 0.81413,
    "APower_n": 0.715239,
    "RCS_p": 0.0383731,
    "TCS_n": 0.0247133
}

==> anc/KDUQFederal/215/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6906,
        "V1_asymm": 12.3496,
        "V1_A": 0.0225603,
        "V2_0_n": 0.00562614,
        "V2_A_n": -1.01685e-06,
        "V3_0_n": 6.04781e-06,
        "V3_A_n": 6.03905e-09,
        "V2_0_p": 0.0073805,
        "V2_A_p": -9.92132e-06,
        "V3_0_p": 1.55354e-05,
        "V3_A_p": -1.61356e-08,
        "V4_0": -8.51519e-09,
        "r_0": 1.24133,
        "r_A": 0.263376,
        "a_0": 0.685705,
        "a_A": -0.000119869
    },
    "KDCoulomb": {
        "r_C_0": 1.18267,
        "r_C_A": 0.294932,
        "r_C_A2": 16.7441
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.92386,
        "V1_A": 0.0117095,
        "V2_0": 0.010193,
        "r_0": 1.12382,
        "r_A": 0.206415,
        "a_0": 0.54205
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.24028,
        "W2_0": 291.497
    },
    "KDImagVolume": {
        "W1_0_n": 21.3547,
        "W1_A_n": 0.00981438,
        "W1_0_p": 17.1105,
        "W1_A_p": 0.0339474,
        "W2_0": 87.2222,
        "W2_A": -0.0404701
    },
    "KDImagSurface": {
        "D1_0": 43.7534,
        "D1_asymm": 4.60146,
        "D2_0": 0.0576342,
        "D2_A": -0.0135068,
        "D2_A2": 9.18696,
        "D2_A3": 406.607,
        "D3_0": 28.849,
        "r_0": 1.41523,
        "r_A": 0.0242689,
        "a_0_n": 0.576533,
        "a_A_n": 0.000293332,
        "a_0_p": 0.423451,
        "a_A_p": 0.00168444
    }
}

==> anc/KDUQFederal/216/modelErrors.json <==
{
    "ECS_p": 0.635529,
    "ECS_n": 0.242029,
    "APower_p": 0.847382,
    "APower_n": 0.713526,
    "RCS_p": 0.0128146,
    "TCS_n": 0.0392247
}

==> anc/KDUQFederal/216/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8016,
        "V1_asymm": 16.1196,
        "V1_A": 0.0291853,
        "V2_0_n": 0.00674323,
        "V2_A_n": 1.95861e-06,
        "V3_0_n": 2.13962e-05,
        "V3_A_n": 4.5205e-08,
        "V2_0_p": 0.0036948,
        "V2_A_p": 1.87308e-05,
        "V3_0_p": -2.73941e-06,
        "V3_A_p": 1.11149e-07,
        "V4_0": 7.35526e-09,
        "r_0": 1.2536,
        "r_A": 0.362519,
        "a_0": 0.636566,
        "a_A": -0.000888408
    },
    "KDCoulomb": {
        "r_C_0": 1.44101,
        "r_C_A": 0.819256,
        "r_C_A2": 5.76924
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.45054,
        "V1_A": 0.0137958,
        "V2_0": 0.00556579,
        "r_0": 1.23071,
        "r_A": 0.635742,
        "a_0": 0.602698
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.23944,
        "W2_0": 237.958
    },
    "KDImagVolume": {
        "W1_0_n": 10.3579,
        "W1_A_n": 0.12695,
        "W1_0_p": 26.5548,
        "W1_A_p": 0.0761747,
        "W2_0": 172.378,
        "W2_A": 0.353226
    },
    "KDImagSurface": {
        "D1_0": 12.3813,
        "D1_asymm": 4.74073,
        "D2_0": 0.0343821,
        "D2_A": -0.0194587,
        "D2_A2": 3.51544,
        "D2_A3": 227.724,
        "D3_0": 9.55949,
        "r_0": 1.34212,
        "r_A": 0.0187813,
        "a_0_n": 0.537554,
        "a_A_n": -0.000545583,
        "a_0_p": 0.470969,
        "a_A_p": 0.00190129
    }
}

==> anc/KDUQFederal/217/modelErrors.json <==
{
    "ECS_p": 0.356687,
    "ECS_n": 0.364931,
    "APower_p": 0.81932,
    "APower_n": 0.740405,
    "RCS_p": 0.0290679,
    "TCS_n": 0.0357395
}

==> anc/KDUQFederal/217/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.41,
        "V1_asymm": 25.161,
        "V1_A": 0.0200954,
        "V2_0_n": 0.0033534,
        "V2_A_n": 8.99779e-06,
        "V3_0_n": -1.95723e-05,
        "V3_A_n": 3.34736e-08,
        "V2_0_p": 0.00481398,
        "V2_A_p": 7.33218e-06,
        "V3_0_p": -9.60356e-07,
        "V3_A_p": 7.12397e-09,
        "V4_0": -7.23563e-08,
        "r_0": 1.26422,
        "r_A": 0.380056,
        "a_0": 0.682536,
        "a_A": -0.000224223
    },
    "KDCoulomb": {
        "r_C_0": 1.11526,
        "r_C_A": 1.00071,
        "r_C_A2": -13.1796
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.74746,
        "V1_A": -0.00147717,
        "V2_0": 0.00284651,
        "r_0": 1.15812,
        "r_A": 0.524753,
        "a_0": 0.656463
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.19203,
        "W2_0": 306.258
    },
    "KDImagVolume": {
        "W1_0_n": 17.9454,
        "W1_A_n": 0.0174243,
        "W1_0_p": 13.183,
        "W1_A_p": 0.0271673,
        "W2_0": 60.65,
        "W2_A": 0.0342824
    },
    "KDImagSurface": {
        "D1_0": 24.1034,
        "D1_asymm": 7.21632,
        "D2_0": 0.00942377,
        "D2_A": 0.0220489,
        "D2_A2": 11.5486,
        "D2_A3": 423.199,
        "D3_0": 24.2617,
        "r_0": 1.32873,
        "r_A": 0.00857953,
        "a_0_n": 0.538361,
        "a_A_n": -0.000582612,
        "a_0_p": 0.503611,
        "a_A_p": 0.000880053
    }
}

==> anc/KDUQFederal/218/modelErrors.json <==
{
    "ECS_p": 0.309248,
    "ECS_n": 0.360495,
    "APower_p": 0.703615,
    "APower_n": 0.633283,
    "RCS_p": 0.0580128,
    "TCS_n": 0.0382604
}

==> anc/KDUQFederal/218/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8662,
        "V1_asymm": 18.5734,
        "V1_A": 0.0116881,
        "V2_0_n": 0.00690334,
        "V2_A_n": -9.02269e-06,
        "V3_0_n": 2.70034e-05,
        "V3_A_n": -2.76922e-08,
        "V2_0_p": 0.00857576,
        "V2_A_p": -9.26787e-07,
        "V3_0_p": 3.7889e-05,
        "V3_A_p": -1.63377e-08,
        "V4_0": 5.72555e-08,
        "r_0": 1.20315,
        "r_A": 0.119601,
        "a_0": 0.680231,
        "a_A": 1.4952e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.08756,
        "r_C_A": -0.228567,
        "r_C_A2": 18.7834
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.27133,
        "V1_A": 0.00310235,
        "V2_0": 0.00691275,
        "r_0": 1.17824,
        "r_A": 0.636609,
        "a_0": 0.599709
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.62835,
        "W2_0": 222.806
    },
    "KDImagVolume": {
        "W1_0_n": 21.8159,
        "W1_A_n": 0.123623,
        "W1_0_p": 25.518,
        "W1_A_p": 0.0462284,
        "W2_0": 167.402,
        "W2_A": 0.088309
    },
    "KDImagSurface": {
        "D1_0": 14.9028,
        "D1_asymm": 7.18474,
        "D2_0": 0.0157463,
        "D2_A": 0.00286841,
        "D2_A2": 0.876028,
        "D2_A3": 338.601,
        "D3_0": 17.432,
        "r_0": 1.31091,
        "r_A": 0.00953137,
        "a_0_n": 0.588946,
        "a_A_n": -0.000641977,
        "a_0_p": 0.524852,
        "a_A_p": 0.00210685
    }
}

==> anc/KDUQFederal/219/modelErrors.json <==
{
    "ECS_p": 0.446337,
    "ECS_n": 0.467176,
    "APower_p": 0.850698,
    "APower_n": 0.742816,
    "RCS_p": 0.0356284,
    "TCS_n": 0.0287416
}

==> anc/KDUQFederal/219/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.326,
        "V1_asymm": 12.321,
        "V1_A": 0.0366076,
        "V2_0_n": 0.00580987,
        "V2_A_n": 3.79868e-06,
        "V3_0_n": 4.29353e-06,
        "V3_A_n": 6.77366e-10,
        "V2_0_p": 0.00474835,
        "V2_A_p": 1.03265e-05,
        "V3_0_p": 7.23595e-07,
        "V3_A_p": 3.79679e-08,
        "V4_0": -8.96324e-09,
        "r_0": 1.30804,
        "r_A": 0.535337,
        "a_0": 0.651213,
        "a_A": -0.000431817
    },
    "KDCoulomb": {
        "r_C_0": 1.13175,
        "r_C_A": -0.589896,
        "r_C_A2": 7.55826
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.76784,
        "V1_A": 0.00705221,
        "V2_0": 0.00218216,
        "r_0": 1.25726,
        "r_A": 1.02167,
        "a_0": 0.643481
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.589797,
        "W2_0": 183.623
    },
    "KDImagVolume": {
        "W1_0_n": 23.5469,
        "W1_A_n": -0.0296724,
        "W1_0_p": 17.8184,
        "W1_A_p": 0.0477472,
        "W2_0": 59.1363,
        "W2_A": 0.209372
    },
    "KDImagSurface": {
        "D1_0": 28.2043,
        "D1_asymm": 4.46002,
        "D2_0": 0.0291074,
        "D2_A": 0.0116388,
        "D2_A2": 6.66971,
        "D2_A3": 122.839,
        "D3_0": 18.6913,
        "r_0": 1.38187,
        "r_A": 0.0265643,
        "a_0_n": 0.603231,
        "a_A_n": 0.000292748,
        "a_0_p": 0.519136,
        "a_A_p": 0.00120202
    }
}

==> anc/KDUQFederal/22/modelErrors.json <==
{
    "ECS_p": 0.305296,
    "ECS_n": 0.329818,
    "APower_p": 0.88807,
    "APower_n": 0.695655,
    "RCS_p": 0.0473697,
    "TCS_n": 0.0624777
}

==> anc/KDUQFederal/22/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.3844,
        "V1_asymm": 12.8792,
        "V1_A": 0.0415208,
        "V2_0_n": 0.00789877,
        "V2_A_n": 7.37763e-06,
        "V3_0_n": 2.18065e-05,
        "V3_A_n": 6.8191e-08,
        "V2_0_p": 0.00832503,
        "V2_A_p": -6.41219e-06,
        "V3_0_p": 2.37961e-05,
        "V3_A_p": -1.77056e-08,
        "V4_0": 7.38562e-10,
        "r_0": 1.30156,
        "r_A": 0.483339,
        "a_0": 0.675883,
        "a_A": -0.000539315
    },
    "KDCoulomb": {
        "r_C_0": 1.25229,
        "r_C_A": -0.342832,
        "r_C_A2": 6.95207
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.11397,
        "V1_A": -0.00701331,
        "V2_0": 0.00563976,
        "r_0": 1.28203,
        "r_A": 1.04529,
        "a_0": 0.600789
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.93537,
        "W2_0": 226.672
    },
    "KDImagVolume": {
        "W1_0_n": 18.1702,
        "W1_A_n": -0.00900015,
        "W1_0_p": 19.6348,
        "W1_A_p": -0.00729906,
        "W2_0": 106.222,
        "W2_A": -0.224853
    },
    "KDImagSurface": {
        "D1_0": 22.9213,
        "D1_asymm": 17.0905,
        "D2_0": 0.0274162,
        "D2_A": 0.000516345,
        "D2_A2": 7.30849,
        "D2_A3": 116.625,
        "D3_0": 19.0939,
        "r_0": 1.38859,
        "r_A": 0.01645,
        "a_0_n": 0.471575,
        "a_A_n": -0.00044895,
        "a_0_p": 0.507684,
        "a_A_p": -7.20352e-05
    }
}

==> anc/KDUQFederal/220/modelErrors.json <==
{
    "ECS_p": 0.49562,
    "ECS_n": 0.316035,
    "APower_p": 1.03316,
    "APower_n": 0.868465,
    "RCS_p": 0.0671408,
    "TCS_n": 0.053447
}

==> anc/KDUQFederal/220/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.9149,
        "V1_asymm": 13.413,
        "V1_A": 0.037753,
        "V2_0_n": 0.00545761,
        "V2_A_n": -8.72304e-07,
        "V3_0_n": 9.55725e-06,
        "V3_A_n": 1.33818e-08,
        "V2_0_p": 0.00857234,
        "V2_A_p": -1.13664e-05,
        "V3_0_p": 5.57719e-06,
        "V3_A_p": 5.36678e-08,
        "V4_0": -5.98929e-09,
        "r_0": 1.25378,
        "r_A": 0.300198,
        "a_0": 0.667362,
        "a_A": -0.000426808
    },
    "KDCoulomb": {
        "r_C_0": 1.443,
        "r_C_A": 0.82149,
        "r_C_A2": 24.1998
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.49175,
        "V1_A": 0.00817817,
        "V2_0": 0.00471016,
        "r_0": 1.07473,
        "r_A": -0.114811,
        "a_0": 0.561627
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.8429,
        "W2_0": 446.658
    },
    "KDImagVolume": {
        "W1_0_n": 21.147,
        "W1_A_n": 0.0342517,
        "W1_0_p": 28.8689,
        "W1_A_p": 0.0438348,
        "W2_0": 186.019,
        "W2_A": -0.137072
    },
    "KDImagSurface": {
        "D1_0": 31.6532,
        "D1_asymm": 8.9793,
        "D2_0": 0.0109464,
        "D2_A": 0.0229544,
        "D2_A2": 14.4154,
        "D2_A3": 222.63,
        "D3_0": 23.3072,
        "r_0": 1.25895,
        "r_A": 0.0032941,
        "a_0_n": 0.547318,
        "a_A_n": -0.000656467,
        "a_0_p": 0.532176,
        "a_A_p": 0.00159321
    }
}

==> anc/KDUQFederal/221/modelErrors.json <==
{
    "ECS_p": 0.389798,
    "ECS_n": 0.331434,
    "APower_p": 0.517896,
    "APower_n": 0.661069,
    "RCS_p": 0.0338874,
    "TCS_n": 0.0295015
}

==> anc/KDUQFederal/221/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9063,
        "V1_asymm": 15.8773,
        "V1_A": 0.0284447,
        "V2_0_n": 0.00646928,
        "V2_A_n": 6.93825e-06,
        "V3_0_n": 1.14176e-05,
        "V3_A_n": 4.93013e-08,
        "V2_0_p": 0.00435794,
        "V2_A_p": 1.08891e-05,
        "V3_0_p": -2.15885e-06,
        "V3_A_p": 4.98972e-08,
        "V4_0": -1.67e-08,
        "r_0": 1.25997,
        "r_A": 0.352906,
        "a_0": 0.688491,
        "a_A": -0.000228263
    },
    "KDCoulomb": {
        "r_C_0": 0.970421,
        "r_C_A": 0.773202,
        "r_C_A2": 20.414
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.12868,
        "V1_A": -0.00515907,
        "V2_0": 0.00409843,
        "r_0": 1.11777,
        "r_A": 0.282174,
        "a_0": 0.599139
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.85102,
        "W2_0": 201.617
    },
    "KDImagVolume": {
        "W1_0_n": 14.7675,
        "W1_A_n": 0.0765659,
        "W1_0_p": 14.8751,
        "W1_A_p": 0.150587,
        "W2_0": 87.4384,
        "W2_A": 0.63087
    },
    "KDImagSurface": {
        "D1_0": 13.8394,
        "D1_asymm": 12.8931,
        "D2_0": 0.0188675,
        "D2_A": 0.00919896,
        "D2_A2": 2.00302,
        "D2_A3": 17.5982,
        "D3_0": 8.80184,
        "r_0": 1.3293,
        "r_A": 0.0148676,
        "a_0_n": 0.533394,
        "a_A_n": -0.000483333,
        "a_0_p": 0.472016,
        "a_A_p": 0.00125158
    }
}

==> anc/KDUQFederal/222/modelErrors.json <==
{
    "ECS_p": 0.393352,
    "ECS_n": 0.310647,
    "APower_p": 0.831573,
    "APower_n": 0.640766,
    "RCS_p": 0.0408013,
    "TCS_n": 0.0318558
}

==> anc/KDUQFederal/222/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5828,
        "V1_asymm": 17.2521,
        "V1_A": 0.0275479,
        "V2_0_n": 0.00561007,
        "V2_A_n": 3.18743e-06,
        "V3_0_n": -3.10442e-06,
        "V3_A_n": 6.96843e-09,
        "V2_0_p": 0.00668521,
        "V2_A_p": 2.10114e-06,
        "V3_0_p": 1.82565e-05,
        "V3_A_p": -6.81696e-09,
        "V4_0": -3.16985e-08,
        "r_0": 1.25366,
        "r_A": 0.176753,
        "a_0": 0.693499,
        "a_A": -2.16914e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.33991,
        "r_C_A": 0.333044,
        "r_C_A2": 11.4588
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.58046,
        "V1_A": 0.00185813,
        "V2_0": 0.00945637,
        "r_0": 1.09278,
        "r_A": 0.0887449,
        "a_0": 0.56587
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.66355,
        "W2_0": 139.709
    },
    "KDImagVolume": {
        "W1_0_n": 17.7307,
        "W1_A_n": 0.00569748,
        "W1_0_p": 10.2474,
        "W1_A_p": 0.032005,
        "W2_0": 72.3666,
        "W2_A": 0.0629848
    },
    "KDImagSurface": {
        "D1_0": 15.8921,
        "D1_asymm": 7.87565,
        "D2_0": -0.0135067,
        "D2_A": 0.0311335,
        "D2_A2": 9.5024,
        "D2_A3": 476.075,
        "D3_0": 12.5262,
        "r_0": 1.30946,
        "r_A": 0.0168143,
        "a_0_n": 0.629451,
        "a_A_n": 0.000532381,
        "a_0_p": 0.421071,
        "a_A_p": 0.00154839
    }
}

==> anc/KDUQFederal/223/modelErrors.json <==
{
    "ECS_p": 0.280684,
    "ECS_n": 0.306945,
    "APower_p": 0.765593,
    "APower_n": 0.5314,
    "RCS_p": 0.0316185,
    "TCS_n": 0.0375473
}

==> anc/KDUQFederal/223/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9496,
        "V1_asymm": 6.30946,
        "V1_A": 0.0308412,
        "V2_0_n": 0.00700712,
        "V2_A_n": -6.37766e-07,
        "V3_0_n": 1.7244e-05,
        "V3_A_n": 2.41147e-08,
        "V2_0_p": 0.00520318,
        "V2_A_p": 1.13907e-05,
        "V3_0_p": 9.06852e-06,
        "V3_A_p": 8.79878e-08,
        "V4_0": -5.49938e-10,
        "r_0": 1.33545,
        "r_A": 0.519252,
        "a_0": 0.675215,
        "a_A": -0.000235654
    },
    "KDCoulomb": {
        "r_C_0": 1.0504,
        "r_C_A": 0.613197,
        "r_C_A2": 25.1016
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.96974,
        "V1_A": -0.016065,
        "V2_0": 0.0100172,
        "r_0": 1.21148,
        "r_A": 0.63065,
        "a_0": 0.546733
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.6557,
        "W2_0": 259.639
    },
    "KDImagVolume": {
        "W1_0_n": 17.5471,
        "W1_A_n": -0.00622768,
        "W1_0_p": 16.421,
        "W1_A_p": -0.0284163,
        "W2_0": 96.4375,
        "W2_A": -0.208819
    },
    "KDImagSurface": {
        "D1_0": 17.6757,
        "D1_asymm": 17.4091,
        "D2_0": 0.00121324,
        "D2_A": 0.0217957,
        "D2_A2": 6.27952,
        "D2_A3": 229.071,
        "D3_0": 12.9812,
        "r_0": 1.21659,
        "r_A": -0.0179967,
        "a_0_n": 0.54143,
        "a_A_n": 0.000977502,
        "a_0_p": 0.495678,
        "a_A_p": 0.000355212
    }
}

==> anc/KDUQFederal/224/modelErrors.json <==
{
    "ECS_p": 0.628647,
    "ECS_n": 0.428907,
    "APower_p": 0.900091,
    "APower_n": 0.740263,
    "RCS_p": 0.0273207,
    "TCS_n": 0.0500151
}

==> anc/KDUQFederal/224/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.5117,
        "V1_asymm": 27.1197,
        "V1_A": 0.0305928,
        "V2_0_n": 0.00498861,
        "V2_A_n": 1.25033e-05,
        "V3_0_n": -9.15368e-06,
        "V3_A_n": 1.88782e-08,
        "V2_0_p": 0.00399538,
        "V2_A_p": 1.05601e-05,
        "V3_0_p": -1.65572e-05,
        "V3_A_p": 1.28733e-07,
        "V4_0": -3.80326e-08,
        "r_0": 1.24747,
        "r_A": 0.363654,
        "a_0": 0.658579,
        "a_A": -0.000735094
    },
    "KDCoulomb": {
        "r_C_0": 1.25229,
        "r_C_A": 1.35992,
        "r_C_A2": 11.9282
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.65339,
        "V1_A": -0.007934,
        "V2_0": 0.0170037,
        "r_0": 1.19288,
        "r_A": 0.561972,
        "a_0": 0.613451
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.78769,
        "W2_0": 310.775
    },
    "KDImagVolume": {
        "W1_0_n": 28.6178,
        "W1_A_n": -0.0137188,
        "W1_0_p": 19.0277,
        "W1_A_p": 0.0316477,
        "W2_0": 100.508,
        "W2_A": 0.385791
    },
    "KDImagSurface": {
        "D1_0": 27.4028,
        "D1_asymm": 10.8155,
        "D2_0": -0.00439782,
        "D2_A": 0.0313519,
        "D2_A2": 20.1005,
        "D2_A3": 400.529,
        "D3_0": 20.1617,
        "r_0": 1.30695,
        "r_A": 0.0265457,
        "a_0_n": 0.636778,
        "a_A_n": -0.000398014,
        "a_0_p": 0.433779,
        "a_A_p": 0.00219698
    }
}

==> anc/KDUQFederal/225/modelErrors.json <==
{
    "ECS_p": 0.416375,
    "ECS_n": 0.256821,
    "APower_p": 0.69041,
    "APower_n": 0.608418,
    "RCS_p": 0.0599854,
    "TCS_n": 0.0325427
}

==> anc/KDUQFederal/225/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.6292,
        "V1_asymm": 19.6441,
        "V1_A": 0.0273141,
        "V2_0_n": 0.00854994,
        "V2_A_n": 1.17383e-05,
        "V3_0_n": 2.86854e-05,
        "V3_A_n": 4.71114e-08,
        "V2_0_p": 0.00833637,
        "V2_A_p": -3.19268e-07,
        "V3_0_p": 3.06846e-05,
        "V3_A_p": -4.07572e-09,
        "V4_0": 4.00896e-08,
        "r_0": 1.2098,
        "r_A": 0.191358,
        "a_0": 0.652126,
        "a_A": -0.000901852
    },
    "KDCoulomb": {
        "r_C_0": 1.12876,
        "r_C_A": 1.31596,
        "r_C_A2": 13.182
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.13061,
        "V1_A": -0.00301328,
        "V2_0": 0.00266263,
        "r_0": 1.22696,
        "r_A": 0.891594,
        "a_0": 0.629432
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.12567,
        "W2_0": 397.998
    },
    "KDImagVolume": {
        "W1_0_n": 18.7945,
        "W1_A_n": 0.00759202,
        "W1_0_p": 19.7038,
        "W1_A_p": 0.0142051,
        "W2_0": 58.3402,
        "W2_A": 0.157491
    },
    "KDImagSurface": {
        "D1_0": 15.1936,
        "D1_asymm": 25.5301,
        "D2_0": 0.0239431,
        "D2_A": 0.0136742,
        "D2_A2": 4.99527,
        "D2_A3": 72.5225,
        "D3_0": 9.45839,
        "r_0": 1.36209,
        "r_A": 0.0111833,
        "a_0_n": 0.462288,
        "a_A_n": -3.07173e-05,
        "a_0_p": 0.487863,
        "a_A_p": 0.00050945
    }
}

==> anc/KDUQFederal/226/modelErrors.json <==
{
    "ECS_p": 0.342371,
    "ECS_n": 0.284105,
    "APower_p": 0.556421,
    "APower_n": 0.588898,
    "RCS_p": 0.0341217,
    "TCS_n": 0.0362155
}

==> anc/KDUQFederal/226/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0879,
        "V1_asymm": 19.6248,
        "V1_A": 0.00984856,
        "V2_0_n": 0.00760259,
        "V2_A_n": 9.43065e-06,
        "V3_0_n": 2.41999e-05,
        "V3_A_n": 6.41479e-08,
        "V2_0_p": 0.00714947,
        "V2_A_p": 9.61739e-06,
        "V3_0_p": 1.90521e-05,
        "V3_A_p": 5.34257e-08,
        "V4_0": 1.17758e-08,
        "r_0": 1.19825,
        "r_A": 0.0451348,
        "a_0": 0.623243,
        "a_A": -0.000961175
    },
    "KDCoulomb": {
        "r_C_0": 1.11557,
        "r_C_A": 1.54769,
        "r_C_A2": 8.33635
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.99701,
        "V1_A": -0.0174401,
        "V2_0": 0.00706307,
        "r_0": 1.22546,
        "r_A": 0.690497,
        "a_0": 0.610273
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.21357,
        "W2_0": 272.518
    },
    "KDImagVolume": {
        "W1_0_n": 9.95488,
        "W1_A_n": 0.0361859,
        "W1_0_p": 13.8239,
        "W1_A_p": 0.0192559,
        "W2_0": 74.919,
        "W2_A": -0.0490934
    },
    "KDImagSurface": {
        "D1_0": 18.0364,
        "D1_asymm": -2.37519,
        "D2_0": 0.0274134,
        "D2_A": -0.00859049,
        "D2_A2": 8.79894,
        "D2_A3": -126.199,
        "D3_0": 18.5788,
        "r_0": 1.40006,
        "r_A": 0.0179662,
        "a_0_n": 0.474946,
        "a_A_n": -0.000104468,
        "a_0_p": 0.457976,
        "a_A_p": 0.00147097
    }
}

==> anc/KDUQFederal/227/modelErrors.json <==
{
    "ECS_p": 0.434412,
    "ECS_n": 0.337461,
    "APower_p": 0.568491,
    "APower_n": 0.679619,
    "RCS_p": 0.0542208,
    "TCS_n": 0.0359361
}

==> anc/KDUQFederal/227/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.3322,
        "V1_asymm": -3.27394,
        "V1_A": 0.0475744,
        "V2_0_n": 0.00755997,
        "V2_A_n": 4.84023e-06,
        "V3_0_n": 2.32891e-05,
        "V3_A_n": 3.41643e-08,
        "V2_0_p": 0.00728315,
        "V2_A_p": -6.61471e-06,
        "V3_0_p": 1.78331e-05,
        "V3_A_p": 1.15507e-08,
        "V4_0": 2.41121e-08,
        "r_0": 1.28589,
        "r_A": 0.422387,
        "a_0": 0.612539,
        "a_A": -0.000574436
    },
    "KDCoulomb": {
        "r_C_0": 1.23572,
        "r_C_A": 1.58438,
        "r_C_A2": 16.3954
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.48581,
        "V1_A": -0.0154567,
        "V2_0": 0.00101141,
        "r_0": 1.15555,
        "r_A": 0.461474,
        "a_0": 0.589553
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.1398,
        "W2_0": 271.839
    },
    "KDImagVolume": {
        "W1_0_n": 19.1521,
        "W1_A_n": 0.0314568,
        "W1_0_p": 16.1526,
        "W1_A_p": 0.0363533,
        "W2_0": 105.939,
        "W2_A": 0.0536191
    },
    "KDImagSurface": {
        "D1_0": 16.2038,
        "D1_asymm": 8.78143,
        "D2_0": 0.0223968,
        "D2_A": 0.00283329,
        "D2_A2": 16.1508,
        "D2_A3": -53.367,
        "D3_0": 15.0142,
        "r_0": 1.36682,
        "r_A": 0.00759971,
        "a_0_n": 0.646847,
        "a_A_n": 0.00137995,
        "a_0_p": 0.461885,
        "a_A_p": 0.00121027
    }
}

==> anc/KDUQFederal/228/modelErrors.json <==
{
    "ECS_p": 0.399187,
    "ECS_n": 0.390679,
    "APower_p": 0.685955,
    "APower_n": 0.747392,
    "RCS_p": 0.0638511,
    "TCS_n": 0.0477572
}

==> anc/KDUQFederal/228/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7009,
        "V1_asymm": 16.5769,
        "V1_A": 0.0267502,
        "V2_0_n": 0.00628662,
        "V2_A_n": 8.23866e-06,
        "V3_0_n": 9.94665e-06,
        "V3_A_n": 2.98741e-08,
        "V2_0_p": 0.00834102,
        "V2_A_p": -4.33728e-07,
        "V3_0_p": 3.09502e-05,
        "V3_A_p": -4.27671e-08,
        "V4_0": 1.19871e-09,
        "r_0": 1.27388,
        "r_A": 0.316905,
        "a_0": 0.649089,
        "a_A": -1.5845e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.32619,
        "r_C_A": 1.13934,
        "r_C_A2": 40.9369
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.63965,
        "V1_A": -0.0244329,
        "V2_0": 0.00558278,
        "r_0": 1.15873,
        "r_A": 0.385432,
        "a_0": 0.645159
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.97023,
        "W2_0": 387.363
    },
    "KDImagVolume": {
        "W1_0_n": 21.1687,
        "W1_A_n": 0.0189217,
        "W1_0_p": 17.0698,
        "W1_A_p": 0.0851694,
        "W2_0": 81.0247,
        "W2_A": 0.242222
    },
    "KDImagSurface": {
        "D1_0": 15.7717,
        "D1_asymm": 14.3197,
        "D2_0": 0.0352684,
        "D2_A": -0.0049346,
        "D2_A2": 8.26904,
        "D2_A3": 248.157,
        "D3_0": 10.3223,
        "r_0": 1.20395,
        "r_A": -0.0057802,
        "a_0_n": 0.617618,
        "a_A_n": -9.3874e-05,
        "a_0_p": 0.534049,
        "a_A_p": 0.00201908
    }
}

==> anc/KDUQFederal/229/modelErrors.json <==
{
    "ECS_p": 0.292421,
    "ECS_n": 0.151353,
    "APower_p": 0.584058,
    "APower_n": 0.662763,
    "RCS_p": 0.049575,
    "TCS_n": 0.0294668
}

==> anc/KDUQFederal/229/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2206,
        "V1_asymm": 12.1124,
        "V1_A": 0.027824,
        "V2_0_n": 0.00463173,
        "V2_A_n": -7.68809e-06,
        "V3_0_n": 2.76591e-06,
        "V3_A_n": -4.10198e-08,
        "V2_0_p": 0.00684152,
        "V2_A_p": 1.80515e-08,
        "V3_0_p": 1.69701e-05,
        "V3_A_p": -1.682e-08,
        "V4_0": 6.21044e-09,
        "r_0": 1.24884,
        "r_A": 0.374115,
        "a_0": 0.68287,
        "a_A": -0.000505552
    },
    "KDCoulomb": {
        "r_C_0": 1.21737,
        "r_C_A": 1.94082,
        "r_C_A2": 31.014
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.47208,
        "V1_A": 0.00752715,
        "V2_0": 0.00744291,
        "r_0": 1.27264,
        "r_A": 0.792128,
        "a_0": 0.566638
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.2447,
        "W2_0": 274.11
    },
    "KDImagVolume": {
        "W1_0_n": 25.1552,
        "W1_A_n": 0.00305007,
        "W1_0_p": 16.8978,
        "W1_A_p": 0.0768241,
        "W2_0": 110.41,
        "W2_A": 0.207775
    },
    "KDImagSurface": {
        "D1_0": 18.4201,
        "D1_asymm": 18.1442,
        "D2_0": 0.0604174,
        "D2_A": -0.0322578,
        "D2_A2": 10.2145,
        "D2_A3": 417.105,
        "D3_0": 14.3182,
        "r_0": 1.30659,
        "r_A": 0.00547082,
        "a_0_n": 0.593492,
        "a_A_n": -0.000129532,
        "a_0_p": 0.519289,
        "a_A_p": 0.00150174
    }
}

==> anc/KDUQFederal/23/modelErrors.json <==
{
    "ECS_p": 0.3644,
    "ECS_n": 0.223267,
    "APower_p": 0.665754,
    "APower_n": 0.733445,
    "RCS_p": 0.0285433,
    "TCS_n": 0.0611852
}

==> anc/KDUQFederal/23/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3288,
        "V1_asymm": 10.3489,
        "V1_A": 0.0256576,
        "V2_0_n": 0.00669831,
        "V2_A_n": -1.44163e-06,
        "V3_0_n": 1.81727e-05,
        "V3_A_n": 4.36553e-08,
        "V2_0_p": 0.00790551,
        "V2_A_p": -2.99843e-06,
        "V3_0_p": 2.39749e-05,
        "V3_A_p": -3.32495e-08,
        "V4_0": 1.31021e-08,
        "r_0": 1.25493,
        "r_A": 0.2359,
        "a_0": 0.630693,
        "a_A": -0.000530524
    },
    "KDCoulomb": {
        "r_C_0": 1.14552,
        "r_C_A": -0.485904,
        "r_C_A2": -22.7129
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.76934,
        "V1_A": 0.00513334,
        "V2_0": 0.00262694,
        "r_0": 1.2478,
        "r_A": 0.852589,
        "a_0": 0.627386
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.23567,
        "W2_0": 170.141
    },
    "KDImagVolume": {
        "W1_0_n": 14.313,
        "W1_A_n": 0.0344546,
        "W1_0_p": 13.606,
        "W1_A_p": 0.0408522,
        "W2_0": 47.673,
        "W2_A": 0.127457
    },
    "KDImagSurface": {
        "D1_0": 59.1475,
        "D1_asymm": 8.30901,
        "D2_0": 0.0838266,
        "D2_A": -0.0271694,
        "D2_A2": 0.100049,
        "D2_A3": 232.361,
        "D3_0": 28.8308,
        "r_0": 1.54512,
        "r_A": 0.0551394,
        "a_0_n": 0.573328,
        "a_A_n": 0.00024078,
        "a_0_p": 0.397644,
        "a_A_p": 0.00184913
    }
}

==> anc/KDUQFederal/230/modelErrors.json <==
{
    "ECS_p": 0.43548,
    "ECS_n": 0.460261,
    "APower_p": 0.395471,
    "APower_n": 0.692963,
    "RCS_p": 0.0422607,
    "TCS_n": 0.0418585
}

==> anc/KDUQFederal/230/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.4515,
        "V1_asymm": 13.8,
        "V1_A": 0.023123,
        "V2_0_n": 0.00655442,
        "V2_A_n": 2.6835e-06,
        "V3_0_n": 1.25118e-05,
        "V3_A_n": 3.56017e-10,
        "V2_0_p": 0.00675901,
        "V2_A_p": 4.4327e-06,
        "V3_0_p": 1.74444e-05,
        "V3_A_p": 1.42828e-08,
        "V4_0": 8.90183e-09,
        "r_0": 1.22334,
        "r_A": 0.251873,
        "a_0": 0.726137,
        "a_A": 1.76128e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.28486,
        "r_C_A": -0.0701709,
        "r_C_A2": 33.9102
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.42673,
        "V1_A": 0.0168244,
        "V2_0": 0.00443198,
        "r_0": 1.23357,
        "r_A": 0.853247,
        "a_0": 0.596387
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.02643,
        "W2_0": 269.863
    },
    "KDImagVolume": {
        "W1_0_n": 23.1504,
        "W1_A_n": 0.026575,
        "W1_0_p": 17.3818,
        "W1_A_p": 0.0729766,
        "W2_0": 112.997,
        "W2_A": 0.27868
    },
    "KDImagSurface": {
        "D1_0": 12.1956,
        "D1_asymm": -1.5031,
        "D2_0": 0.0182686,
        "D2_A": -0.022909,
        "D2_A2": 6.02713,
        "D2_A3": -154.522,
        "D3_0": 11.8659,
        "r_0": 1.28132,
        "r_A": -0.00373168,
        "a_0_n": 0.508699,
        "a_A_n": -0.000769714,
        "a_0_p": 0.524501,
        "a_A_p": 0.00146469
    }
}

==> anc/KDUQFederal/231/modelErrors.json <==
{
    "ECS_p": 0.348228,
    "ECS_n": 0.396626,
    "APower_p": 0.554598,
    "APower_n": 0.637925,
    "RCS_p": 0.0444676,
    "TCS_n": 0.0480243
}

==> anc/KDUQFederal/231/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1135,
        "V1_asymm": 18.8744,
        "V1_A": 0.0131167,
        "V2_0_n": 0.00628976,
        "V2_A_n": 6.29428e-06,
        "V3_0_n": 1.29341e-05,
        "V3_A_n": 4.31778e-08,
        "V2_0_p": 0.00738057,
        "V2_A_p": 6.73878e-08,
        "V3_0_p": 2.01457e-05,
        "V3_A_p": 6.33795e-09,
        "V4_0": 3.6119e-09,
        "r_0": 1.23511,
        "r_A": 0.200199,
        "a_0": 0.685186,
        "a_A": 4.36385e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.36173,
        "r_C_A": -0.108898,
        "r_C_A2": 11.0319
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.81383,
        "V1_A": 0.0244154,
        "V2_0": 0.00762809,
        "r_0": 1.22042,
        "r_A": 0.824701,
        "a_0": 0.622444
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.62318,
        "W2_0": 88.1561
    },
    "KDImagVolume": {
        "W1_0_n": 21.0363,
        "W1_A_n": -0.00519049,
        "W1_0_p": 18.7683,
        "W1_A_p": 0.0240218,
        "W2_0": 122.287,
        "W2_A": -0.243641
    },
    "KDImagSurface": {
        "D1_0": 14.0807,
        "D1_asymm": 1.59003,
        "D2_0": 0.0614583,
        "D2_A": -0.0356151,
        "D2_A2": 4.63349,
        "D2_A3": 318.385,
        "D3_0": 10.6198,
        "r_0": 1.427,
        "r_A": 0.0278087,
        "a_0_n": 0.578771,
        "a_A_n": 0.000197385,
        "a_0_p": 0.497203,
        "a_A_p": 0.00160832
    }
}

==> anc/KDUQFederal/232/modelErrors.json <==
{
    "ECS_p": 0.551795,
    "ECS_n": 0.2076,
    "APower_p": 0.516865,
    "APower_n": 0.721375,
    "RCS_p": 0.0401166,
    "TCS_n": 0.0368801
}

==> anc/KDUQFederal/232/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2991,
        "V1_asymm": 13.7932,
        "V1_A": 0.0390475,
        "V2_0_n": 0.00464604,
        "V2_A_n": 6.63892e-06,
        "V3_0_n": -6.79291e-06,
        "V3_A_n": 3.54385e-08,
        "V2_0_p": 0.0042534,
        "V2_A_p": 1.23252e-05,
        "V3_0_p": -1.16901e-05,
        "V3_A_p": 1.04203e-07,
        "V4_0": -4.16542e-08,
        "r_0": 1.28544,
        "r_A": 0.485539,
        "a_0": 0.685745,
        "a_A": -0.000304021
    },
    "KDCoulomb": {
        "r_C_0": 1.1905,
        "r_C_A": 0.749773,
        "r_C_A2": 13.914
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.60317,
        "V1_A": -0.0147315,
        "V2_0": 0.00522643,
        "r_0": 1.23176,
        "r_A": 0.722027,
        "a_0": 0.561072
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.70904,
        "W2_0": 317.943
    },
    "KDImagVolume": {
        "W1_0_n": 24.8612,
        "W1_A_n": -0.0186274,
        "W1_0_p": 16.0639,
        "W1_A_p": 0.0130273,
        "W2_0": 73.9298,
        "W2_A": -0.0645931
    },
    "KDImagSurface": {
        "D1_0": 19.1018,
        "D1_asymm": 15.9036,
        "D2_0": 0.0334222,
        "D2_A": 0.018043,
        "D2_A2": 18.9776,
        "D2_A3": -125.58,
        "D3_0": 13.4612,
        "r_0": 1.41071,
        "r_A": 0.0266349,
        "a_0_n": 0.55534,
        "a_A_n": 0.000265404,
        "a_0_p": 0.489218,
        "a_A_p": 0.0016946
    }
}

==> anc/KDUQFederal/233/modelErrors.json <==
{
    "ECS_p": 0.409661,
    "ECS_n": 0.383367,
    "APower_p": 0.879402,
    "APower_n": 0.521818,
    "RCS_p": 0.0322758,
    "TCS_n": 0.0360397
}

==> anc/KDUQFederal/233/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.8927,
        "V1_asymm": 16.521,
        "V1_A": 0.00385529,
        "V2_0_n": 0.00557817,
        "V2_A_n": -3.14476e-06,
        "V3_0_n": 7.8409e-06,
        "V3_A_n": -4.53593e-09,
        "V2_0_p": 0.00787396,
        "V2_A_p": 1.64999e-06,
        "V3_0_p": 1.83727e-05,
        "V3_A_p": 2.55822e-08,
        "V4_0": -9.62699e-09,
        "r_0": 1.26486,
        "r_A": 0.195584,
        "a_0": 0.647369,
        "a_A": 0.000170184
    },
    "KDCoulomb": {
        "r_C_0": 1.13685,
        "r_C_A": 0.00199427,
        "r_C_A2": -4.65733
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.6898,
        "V1_A": -0.0197181,
        "V2_0": 0.00633924,
        "r_0": 1.24746,
        "r_A": 0.83992,
        "a_0": 0.615775
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.46531,
        "W2_0": 291.336
    },
    "KDImagVolume": {
        "W1_0_n": 13.2412,
        "W1_A_n": 0.0521852,
        "W1_0_p": 14.2835,
        "W1_A_p": 0.00883728,
        "W2_0": 66.2992,
        "W2_A": 0.297132
    },
    "KDImagSurface": {
        "D1_0": 30.6366,
        "D1_asymm": 28.7947,
        "D2_0": 0.0134953,
        "D2_A": 0.0242054,
        "D2_A2": 12.6643,
        "D2_A3": 225.444,
        "D3_0": 23.2931,
        "r_0": 1.37175,
        "r_A": 0.027464,
        "a_0_n": 0.520403,
        "a_A_n": -0.000647193,
        "a_0_p": 0.483001,
        "a_A_p": 0.00205196
    }
}

==> anc/KDUQFederal/234/modelErrors.json <==
{
    "ECS_p": 0.551503,
    "ECS_n": 0.27876,
    "APower_p": 0.656551,
    "APower_n": 0.424737,
    "RCS_p": 0.037117,
    "TCS_n": 0.0295763
}

==> anc/KDUQFederal/234/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5512,
        "V1_asymm": 12.9247,
        "V1_A": 0.0248496,
        "V2_0_n": 0.00787243,
        "V2_A_n": 9.33395e-06,
        "V3_0_n": 2.80945e-05,
        "V3_A_n": 5.005e-08,
        "V2_0_p": 0.00862044,
        "V2_A_p": -6.34124e-06,
        "V3_0_p": 3.28699e-05,
        "V3_A_p": -2.03713e-08,
        "V4_0": 3.90487e-08,
        "r_0": 1.21214,
        "r_A": 0.101061,
        "a_0": 0.627907,
        "a_A": -0.000431854
    },
    "KDCoulomb": {
        "r_C_0": 0.934497,
        "r_C_A": 2.10992,
        "r_C_A2": 5.20269
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.87417,
        "V1_A": 0.00128422,
        "V2_0": 0.00695193,
        "r_0": 1.22299,
        "r_A": 0.821797,
        "a_0": 0.578588
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.41092,
        "W2_0": 224.842
    },
    "KDImagVolume": {
        "W1_0_n": 24.0883,
        "W1_A_n": 0.00456879,
        "W1_0_p": 16.7051,
        "W1_A_p": 0.0685971,
        "W2_0": 124.022,
        "W2_A": 0.306617
    },
    "KDImagSurface": {
        "D1_0": 13.7187,
        "D1_asymm": 15.8159,
        "D2_0": 0.0418363,
        "D2_A": -0.0224156,
        "D2_A2": 8.72467,
        "D2_A3": 407.646,
        "D3_0": 9.87552,
        "r_0": 1.3766,
        "r_A": 0.01801,
        "a_0_n": 0.488769,
        "a_A_n": -0.00050742,
        "a_0_p": 0.514169,
        "a_A_p": 0.000998263
    }
}

==> anc/KDUQFederal/235/modelErrors.json <==
{
    "ECS_p": 0.269019,
    "ECS_n": 0.20823,
    "APower_p": 0.676569,
    "APower_n": 0.684651,
    "RCS_p": 0.0465759,
    "TCS_n": 0.0346702
}

==> anc/KDUQFederal/235/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.3719,
        "V1_asymm": 7.7137,
        "V1_A": 0.0159229,
        "V2_0_n": 0.00573956,
        "V2_A_n": -8.62251e-06,
        "V3_0_n": 1.3225e-05,
        "V3_A_n": -5.51867e-08,
        "V2_0_p": 0.00681554,
        "V2_A_p": 7.49783e-06,
        "V3_0_p": 1.6884e-05,
        "V3_A_p": 4.57545e-08,
        "V4_0": 3.30567e-08,
        "r_0": 1.28422,
        "r_A": 0.329869,
        "a_0": 0.666387,
        "a_A": 9.80608e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.45842,
        "r_C_A": 1.62272,
        "r_C_A2": 31.8235
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.18265,
        "V1_A": -0.00713226,
        "V2_0": 0.0028693,
        "r_0": 1.18374,
        "r_A": 0.511252,
        "a_0": 0.603655
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.9305,
        "W2_0": 267.787
    },
    "KDImagVolume": {
        "W1_0_n": 21.1857,
        "W1_A_n": -0.029347,
        "W1_0_p": 17.5871,
        "W1_A_p": -0.00278647,
        "W2_0": 81.6721,
        "W2_A": -0.00295298
    },
    "KDImagSurface": {
        "D1_0": 30.2216,
        "D1_asymm": 26.1132,
        "D2_0": 0.0144903,
        "D2_A": 0.022798,
        "D2_A2": 7.85582,
        "D2_A3": 308.651,
        "D3_0": 20.9741,
        "r_0": 1.31346,
        "r_A": 0.00373522,
        "a_0_n": 0.579111,
        "a_A_n": 0.000330399,
        "a_0_p": 0.435648,
        "a_A_p": 0.00171662
    }
}

==> anc/KDUQFederal/236/modelErrors.json <==
{
    "ECS_p": 0.357182,
    "ECS_n": 0.312604,
    "APower_p": 0.696412,
    "APower_n": 0.65412,
    "RCS_p": 0.0306494,
    "TCS_n": 0.0308896
}

==> anc/KDUQFederal/236/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.1597,
        "V1_asymm": 9.98554,
        "V1_A": 0.0367538,
        "V2_0_n": 0.0053996,
        "V2_A_n": -2.00588e-06,
        "V3_0_n": 3.60202e-06,
        "V3_A_n": -1.64842e-08,
        "V2_0_p": 0.00620305,
        "V2_A_p": 5.40488e-06,
        "V3_0_p": 8.24925e-06,
        "V3_A_p": 6.92862e-08,
        "V4_0": -1.30723e-08,
        "r_0": 1.33602,
        "r_A": 0.727739,
        "a_0": 0.652757,
        "a_A": -0.000135882
    },
    "KDCoulomb": {
        "r_C_0": 1.27186,
        "r_C_A": 0.236559,
        "r_C_A2": 10.2429
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.81687,
        "V1_A": -0.0121443,
        "V2_0": 0.00771722,
        "r_0": 1.24972,
        "r_A": 1.04131,
        "a_0": 0.586043
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.16688,
        "W2_0": 387.875
    },
    "KDImagVolume": {
        "W1_0_n": 27.5295,
        "W1_A_n": -0.0117501,
        "W1_0_p": 24.0832,
        "W1_A_p": -0.00485776,
        "W2_0": 128.855,
        "W2_A": -0.0659868
    },
    "KDImagSurface": {
        "D1_0": 16.6194,
        "D1_asymm": 4.54975,
        "D2_0": -0.0248032,
        "D2_A": 0.049865,
        "D2_A2": 9.71792,
        "D2_A3": 377.989,
        "D3_0": 14.5403,
        "r_0": 1.44703,
        "r_A": 0.0350344,
        "a_0_n": 0.60107,
        "a_A_n": 0.000467511,
        "a_0_p": 0.486523,
        "a_A_p": 0.00234578
    }
}

==> anc/KDUQFederal/237/modelErrors.json <==
{
    "ECS_p": 0.341653,
    "ECS_n": 0.32884,
    "APower_p": 0.798547,
    "APower_n": 0.676389,
    "RCS_p": 0.0332762,
    "TCS_n": 0.0562914
}

==> anc/KDUQFederal/237/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1471,
        "V1_asymm": 7.66537,
        "V1_A": 0.0246771,
        "V2_0_n": 0.00593936,
        "V2_A_n": 6.12186e-06,
        "V3_0_n": 1.15896e-05,
        "V3_A_n": 3.38852e-08,
        "V2_0_p": 0.00674222,
        "V2_A_p": 2.49336e-07,
        "V3_0_p": 1.07919e-05,
        "V3_A_p": 1.95295e-08,
        "V4_0": -5.75008e-09,
        "r_0": 1.27337,
        "r_A": 0.344207,
        "a_0": 0.69455,
        "a_A": 0.000227443
    },
    "KDCoulomb": {
        "r_C_0": 1.2309,
        "r_C_A": 1.14721,
        "r_C_A2": 28.2174
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.65391,
        "V1_A": 0.00218874,
        "V2_0": 0.00363676,
        "r_0": 1.21675,
        "r_A": 0.750243,
        "a_0": 0.53277
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.91583,
        "W2_0": 320.679
    },
    "KDImagVolume": {
        "W1_0_n": 13.3576,
        "W1_A_n": 0.0161852,
        "W1_0_p": 20.6577,
        "W1_A_p": 0.00613865,
        "W2_0": 119.257,
        "W2_A": -0.237743
    },
    "KDImagSurface": {
        "D1_0": 34.2608,
        "D1_asymm": 11.9618,
        "D2_0": 0.0383086,
        "D2_A": -0.0041202,
        "D2_A2": 17.7386,
        "D2_A3": 115.535,
        "D3_0": 24.4391,
        "r_0": 1.39875,
        "r_A": 0.027883,
        "a_0_n": 0.542553,
        "a_A_n": 0.000438226,
        "a_0_p": 0.430695,
        "a_A_p": 0.00156218
    }
}

==> anc/KDUQFederal/238/modelErrors.json <==
{
    "ECS_p": 0.303109,
    "ECS_n": 0.42804,
    "APower_p": 0.624552,
    "APower_n": 0.513554,
    "RCS_p": 0.0525737,
    "TCS_n": 0.0305354
}

==> anc/KDUQFederal/238/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.0293,
        "V1_asymm": 2.0668,
        "V1_A": 0.0540412,
        "V2_0_n": 0.00575689,
        "V2_A_n": 6.44756e-06,
        "V3_0_n": -2.77856e-06,
        "V3_A_n": 2.38887e-08,
        "V2_0_p": 0.00678579,
        "V2_A_p": -5.893e-06,
        "V3_0_p": 8.45532e-06,
        "V3_A_p": -4.5265e-08,
        "V4_0": -3.95489e-08,
        "r_0": 1.30674,
        "r_A": 0.508197,
        "a_0": 0.657929,
        "a_A": -0.000404381
    },
    "KDCoulomb": {
        "r_C_0": 1.27267,
        "r_C_A": 0.439737,
        "r_C_A2": -4.07248
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.24919,
        "V1_A": -0.00722225,
        "V2_0": 0.0049733,
        "r_0": 1.16589,
        "r_A": 0.347565,
        "a_0": 0.540923
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.13184,
        "W2_0": 274.619
    },
    "KDImagVolume": {
        "W1_0_n": 21.5272,
        "W1_A_n": 0.00688304,
        "W1_0_p": 8.7864,
        "W1_A_p": 0.101745,
        "W2_0": 41.7797,
        "W2_A": 0.514196
    },
    "KDImagSurface": {
        "D1_0": 17.3523,
        "D1_asymm": 30.5957,
        "D2_0": 0.0554171,
        "D2_A": -0.0297969,
        "D2_A2": 1.14121,
        "D2_A3": 282.481,
        "D3_0": 10.87,
        "r_0": 1.33121,
        "r_A": 0.0115198,
        "a_0_n": 0.468882,
        "a_A_n": -0.000732679,
        "a_0_p": 0.430685,
        "a_A_p": 0.00156343
    }
}

==> anc/KDUQFederal/239/modelErrors.json <==
{
    "ECS_p": 0.42089,
    "ECS_n": 0.427321,
    "APower_p": 0.68804,
    "APower_n": 0.519511,
    "RCS_p": 0.03381,
    "TCS_n": 0.0300325
}

==> anc/KDUQFederal/239/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.697,
        "V1_asymm": 24.3814,
        "V1_A": 0.0112046,
        "V2_0_n": 0.00581344,
        "V2_A_n": 1.19695e-06,
        "V3_0_n": 7.55795e-06,
        "V3_A_n": 9.80932e-09,
        "V2_0_p": 0.00846062,
        "V2_A_p": -8.99189e-06,
        "V3_0_p": 2.39799e-05,
        "V3_A_p": -3.78547e-08,
        "V4_0": 5.30894e-09,
        "r_0": 1.22808,
        "r_A": 0.19507,
        "a_0": 0.649427,
        "a_A": -0.000607319
    },
    "KDCoulomb": {
        "r_C_0": 1.09657,
        "r_C_A": -0.277142,
        "r_C_A2": 14.4877
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.26096,
        "V1_A": -0.00469464,
        "V2_0": 0.00303214,
        "r_0": 1.20022,
        "r_A": 0.697553,
        "a_0": 0.591609
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.53192,
        "W2_0": 353.976
    },
    "KDImagVolume": {
        "W1_0_n": 19.2368,
        "W1_A_n": 0.000603488,
        "W1_0_p": 16.7992,
        "W1_A_p": 0.0134163,
        "W2_0": 93.3582,
        "W2_A": -0.119275
    },
    "KDImagSurface": {
        "D1_0": 8.50025,
        "D1_asymm": -5.64336,
        "D2_0": 0.0122368,
        "D2_A": 0.00245985,
        "D2_A2": 13.1259,
        "D2_A3": 373.958,
        "D3_0": 5.20254,
        "r_0": 1.32245,
        "r_A": 0.00796452,
        "a_0_n": 0.571849,
        "a_A_n": 0.000458362,
        "a_0_p": 0.520406,
        "a_A_p": 0.000834592
    }
}

==> anc/KDUQFederal/24/modelErrors.json <==
{
    "ECS_p": 0.400398,
    "ECS_n": 0.297508,
    "APower_p": 0.699867,
    "APower_n": 0.619655,
    "RCS_p": 0.0223585,
    "TCS_n": 0.0514662
}

==> anc/KDUQFederal/24/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.2729,
        "V1_asymm": 7.19477,
        "V1_A": 0.0613385,
        "V2_0_n": 0.00853651,
        "V2_A_n": 3.47027e-06,
        "V3_0_n": 3.32707e-05,
        "V3_A_n": 2.74951e-08,
        "V2_0_p": 0.00819739,
        "V2_A_p": -1.4299e-06,
        "V3_0_p": 3.47239e-05,
        "V3_A_p": -7.22131e-08,
        "V4_0": 5.07232e-08,
        "r_0": 1.37414,
        "r_A": 0.726581,
        "a_0": 0.673904,
        "a_A": -0.000171484
    },
    "KDCoulomb": {
        "r_C_0": 1.13522,
        "r_C_A": -0.162683,
        "r_C_A2": 19.3502
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.66285,
        "V1_A": 0.00242475,
        "V2_0": 0.00514194,
        "r_0": 1.33073,
        "r_A": 1.03653,
        "a_0": 0.536495
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.71032,
        "W2_0": 401.016
    },
    "KDImagVolume": {
        "W1_0_n": 25.7361,
        "W1_A_n": 0.0130991,
        "W1_0_p": 17.7502,
        "W1_A_p": 0.0360131,
        "W2_0": 105.549,
        "W2_A": 0.323687
    },
    "KDImagSurface": {
        "D1_0": 34.3705,
        "D1_asymm": 9.09415,
        "D2_0": 0.0547493,
        "D2_A": -0.0269809,
        "D2_A2": 15.6637,
        "D2_A3": 335.087,
        "D3_0": 23.2812,
        "r_0": 1.26274,
        "r_A": 0.00822565,
        "a_0_n": 0.446584,
        "a_A_n": -0.000938216,
        "a_0_p": 0.432702,
        "a_A_p": 0.00170268
    }
}

==> anc/KDUQFederal/240/modelErrors.json <==
{
    "ECS_p": 0.380622,
    "ECS_n": 0.234382,
    "APower_p": 0.655225,
    "APower_n": 0.517261,
    "RCS_p": 0.0522054,
    "TCS_n": 0.0575667
}

==> anc/KDUQFederal/240/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.4286,
        "V1_asymm": 17.1591,
        "V1_A": 0.0393002,
        "V2_0_n": 0.00549214,
        "V2_A_n": -4.99482e-06,
        "V3_0_n": 7.59404e-06,
        "V3_A_n": -1.635e-08,
        "V2_0_p": 0.00907809,
        "V2_A_p": -9.27631e-06,
        "V3_0_p": 2.62261e-05,
        "V3_A_p": -8.36334e-10,
        "V4_0": -1.0636e-08,
        "r_0": 1.25338,
        "r_A": 0.362382,
        "a_0": 0.614061,
        "a_A": -0.000718923
    },
    "KDCoulomb": {
        "r_C_0": 1.21292,
        "r_C_A": 1.00104,
        "r_C_A2": 26.6395
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.56346,
        "V1_A": 0.00553857,
        "V2_0": 0.0193657,
        "r_0": 1.17866,
        "r_A": 0.552529,
        "a_0": 0.494162
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.41899,
        "W2_0": 304.156
    },
    "KDImagVolume": {
        "W1_0_n": 24.5128,
        "W1_A_n": 0.0224015,
        "W1_0_p": 22.6015,
        "W1_A_p": 0.0361537,
        "W2_0": 156.996,
        "W2_A": 0.0752393
    },
    "KDImagSurface": {
        "D1_0": 18.5092,
        "D1_asymm": 6.89679,
        "D2_0": 0.042075,
        "D2_A": -0.0182038,
        "D2_A2": 2.4519,
        "D2_A3": 394.737,
        "D3_0": 16.5948,
        "r_0": 1.41815,
        "r_A": 0.0314837,
        "a_0_n": 0.551748,
        "a_A_n": -0.000904116,
        "a_0_p": 0.48657,
        "a_A_p": 0.00218538
    }
}

==> anc/KDUQFederal/241/modelErrors.json <==
{
    "ECS_p": 0.25321,
    "ECS_n": 0.219974,
    "APower_p": 0.57752,
    "APower_n": 0.498359,
    "RCS_p": 0.0502961,
    "TCS_n": 0.0324909
}

==> anc/KDUQFederal/241/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.7069,
        "V1_asymm": 8.25523,
        "V1_A": 0.0508157,
        "V2_0_n": 0.00669324,
        "V2_A_n": 8.62959e-06,
        "V3_0_n": 1.28248e-05,
        "V3_A_n": 4.24318e-08,
        "V2_0_p": 0.00723424,
        "V2_A_p": -9.39676e-06,
        "V3_0_p": 1.27806e-05,
        "V3_A_p": 1.51928e-08,
        "V4_0": 3.98827e-09,
        "r_0": 1.28325,
        "r_A": 0.496707,
        "a_0": 0.718883,
        "a_A": 6.67861e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.11721,
        "r_C_A": 0.357895,
        "r_C_A2": 31.7521
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.89159,
        "V1_A": -0.0261845,
        "V2_0": 0.00398408,
        "r_0": 1.11539,
        "r_A": 0.198373,
        "a_0": 0.595585
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.24355,
        "W2_0": 218.552
    },
    "KDImagVolume": {
        "W1_0_n": 21.0067,
        "W1_A_n": 0.0304916,
        "W1_0_p": 20.825,
        "W1_A_p": 0.0183823,
        "W2_0": 100.122,
        "W2_A": 0.142095
    },
    "KDImagSurface": {
        "D1_0": 20.6081,
        "D1_asymm": 26.577,
        "D2_0": 0.00575464,
        "D2_A": 0.0215339,
        "D2_A2": 6.5535,
        "D2_A3": 226.679,
        "D3_0": 18.5657,
        "r_0": 1.38999,
        "r_A": 0.0333619,
        "a_0_n": 0.572338,
        "a_A_n": -0.000623166,
        "a_0_p": 0.492717,
        "a_A_p": 0.00148476
    }
}

==> anc/KDUQFederal/242/modelErrors.json <==
{
    "ECS_p": 0.536544,
    "ECS_n": 0.227903,
    "APower_p": 0.847778,
    "APower_n": 0.915696,
    "RCS_p": 0.0248001,
    "TCS_n": 0.0363615
}

==> anc/KDUQFederal/242/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3266,
        "V1_asymm": 9.55627,
        "V1_A": 0.0284682,
        "V2_0_n": 0.0061101,
        "V2_A_n": 7.95647e-06,
        "V3_0_n": 3.80143e-06,
        "V3_A_n": 2.7648e-08,
        "V2_0_p": 0.00699736,
        "V2_A_p": -1.01105e-05,
        "V3_0_p": 8.19944e-06,
        "V3_A_p": -3.88015e-08,
        "V4_0": -1.95837e-08,
        "r_0": 1.25935,
        "r_A": 0.201147,
        "a_0": 0.630165,
        "a_A": 6.94141e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.12327,
        "r_C_A": -0.0146132,
        "r_C_A2": 6.89807
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.35905,
        "V1_A": -0.0211164,
        "V2_0": 0.000492355,
        "r_0": 1.16231,
        "r_A": 0.493514,
        "a_0": 0.614702
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.39254,
        "W2_0": 274.455
    },
    "KDImagVolume": {
        "W1_0_n": 20.0928,
        "W1_A_n": -0.0129136,
        "W1_0_p": 14.8945,
        "W1_A_p": 0.0250736,
        "W2_0": 70.6142,
        "W2_A": 0.162164
    },
    "KDImagSurface": {
        "D1_0": 31.3109,
        "D1_asymm": 17.6929,
        "D2_0": 0.0756054,
        "D2_A": -0.0364219,
        "D2_A2": 5.00736,
        "D2_A3": 246.331,
        "D3_0": 20.585,
        "r_0": 1.29592,
        "r_A": 0.00425894,
        "a_0_n": 0.49038,
        "a_A_n": -0.000383333,
        "a_0_p": 0.464174,
        "a_A_p": 0.0019245
    }
}

==> anc/KDUQFederal/243/modelErrors.json <==
{
    "ECS_p": 0.377909,
    "ECS_n": 0.28991,
    "APower_p": 0.848298,
    "APower_n": 0.650586,
    "RCS_p": 0.031566,
    "TCS_n": 0.0483368
}

==> anc/KDUQFederal/243/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.3847,
        "V1_asymm": 10.5659,
        "V1_A": 0.0426912,
        "V2_0_n": 0.00443123,
        "V2_A_n": -1.93492e-05,
        "V3_0_n": -1.36966e-06,
        "V3_A_n": -4.14773e-08,
        "V2_0_p": 0.00497152,
        "V2_A_p": 8.55836e-06,
        "V3_0_p": 6.45776e-07,
        "V3_A_p": 1.72309e-08,
        "V4_0": -3.86736e-08,
        "r_0": 1.31046,
        "r_A": 0.65909,
        "a_0": 0.687976,
        "a_A": -0.000286378
    },
    "KDCoulomb": {
        "r_C_0": 1.29645,
        "r_C_A": -0.32813,
        "r_C_A2": 10.876
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.14389,
        "V1_A": 0.013316,
        "V2_0": 0.00556104,
        "r_0": 1.13204,
        "r_A": 0.450328,
        "a_0": 0.540766
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.56253,
        "W2_0": 202.718
    },
    "KDImagVolume": {
        "W1_0_n": 18.0452,
        "W1_A_n": 0.0182905,
        "W1_0_p": 16.3979,
        "W1_A_p": 0.0395098,
        "W2_0": 83.7853,
        "W2_A": -0.186253
    },
    "KDImagSurface": {
        "D1_0": 24.7247,
        "D1_asymm": 9.9254,
        "D2_0": 0.0519991,
        "D2_A": -0.0190788,
        "D2_A2": 3.5491,
        "D2_A3": 179.146,
        "D3_0": 20.6077,
        "r_0": 1.09047,
        "r_A": -0.0412782,
        "a_0_n": 0.631077,
        "a_A_n": 0.000247797,
        "a_0_p": 0.503763,
        "a_A_p": 0.00108101
    }
}

==> anc/KDUQFederal/244/modelErrors.json <==
{
    "ECS_p": 0.336351,
    "ECS_n": 0.247784,
    "APower_p": 0.527776,
    "APower_n": 0.78208,
    "RCS_p": 0.0217847,
    "TCS_n": 0.0304566
}

==> anc/KDUQFederal/244/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3555,
        "V1_asymm": 14.8575,
        "V1_A": 0.030866,
        "V2_0_n": 0.00559377,
        "V2_A_n": -4.00912e-06,
        "V3_0_n": 1.15961e-05,
        "V3_A_n": -1.8001e-10,
        "V2_0_p": 0.00515294,
        "V2_A_p": 1.74509e-05,
        "V3_0_p": 7.1163e-06,
        "V3_A_p": 1.09411e-07,
        "V4_0": 1.70198e-09,
        "r_0": 1.30822,
        "r_A": 0.483472,
        "a_0": 0.637279,
        "a_A": -0.000486595
    },
    "KDCoulomb": {
        "r_C_0": 1.41934,
        "r_C_A": -0.0479266,
        "r_C_A2": 6.1884
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.19298,
        "V1_A": -0.000261844,
        "V2_0": 0.00557492,
        "r_0": 1.21825,
        "r_A": 0.696893,
        "a_0": 0.556218
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.18972,
        "W2_0": 227.879
    },
    "KDImagVolume": {
        "W1_0_n": 16.0131,
        "W1_A_n": 0.0319396,
        "W1_0_p": 20.5874,
        "W1_A_p": -0.0134386,
        "W2_0": 113.684,
        "W2_A": 0.215041
    },
    "KDImagSurface": {
        "D1_0": 16.2304,
        "D1_asymm": 12.057,
        "D2_0": 0.0100891,
        "D2_A": 0.0089597,
        "D2_A2": 7.48949,
        "D2_A3": 281.955,
        "D3_0": 13.5425,
        "r_0": 1.41566,
        "r_A": 0.0364355,
        "a_0_n": 0.526978,
        "a_A_n": -0.000342503,
        "a_0_p": 0.43507,
        "a_A_p": 0.00172537
    }
}

==> anc/KDUQFederal/245/modelErrors.json <==
{
    "ECS_p": 0.368709,
    "ECS_n": 0.55756,
    "APower_p": 0.618358,
    "APower_n": 0.570419,
    "RCS_p": 0.0388152,
    "TCS_n": 0.0386327
}

==> anc/KDUQFederal/245/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 53.6838,
        "V1_asymm": 24.2814,
        "V1_A": 0.0117523,
        "V2_0_n": 0.00469747,
        "V2_A_n": 1.21668e-05,
        "V3_0_n": -7.20459e-06,
        "V3_A_n": 7.04271e-08,
        "V2_0_p": 0.0057599,
        "V2_A_p": 3.0929e-06,
        "V3_0_p": 1.33651e-06,
        "V3_A_p": -1.00676e-08,
        "V4_0": -5.1439e-08,
        "r_0": 1.2553,
        "r_A": 0.203673,
        "a_0": 0.625852,
        "a_A": -0.000288119
    },
    "KDCoulomb": {
        "r_C_0": 1.20614,
        "r_C_A": 0.76929,
        "r_C_A2": 8.1444
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.80136,
        "V1_A": 0.00866503,
        "V2_0": 0.00143004,
        "r_0": 1.21276,
        "r_A": 0.734752,
        "a_0": 0.611748
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.593426,
        "W2_0": 287.519
    },
    "KDImagVolume": {
        "W1_0_n": 15.167,
        "W1_A_n": 0.0282431,
        "W1_0_p": 11.8086,
        "W1_A_p": 0.0541092,
        "W2_0": 45.4304,
        "W2_A": 0.239757
    },
    "KDImagSurface": {
        "D1_0": 20.3716,
        "D1_asymm": 8.07003,
        "D2_0": 0.0285822,
        "D2_A": 0.00710247,
        "D2_A2": 14.946,
        "D2_A3": 165.707,
        "D3_0": 13.8478,
        "r_0": 1.48089,
        "r_A": 0.0332933,
        "a_0_n": 0.567376,
        "a_A_n": 0.000707393,
        "a_0_p": 0.43699,
        "a_A_p": 0.0013407
    }
}

==> anc/KDUQFederal/246/modelErrors.json <==
{
    "ECS_p": 0.597292,
    "ECS_n": 0.327634,
    "APower_p": 0.814409,
    "APower_n": 0.821837,
    "RCS_p": 0.032014,
    "TCS_n": 0.0365949
}

==> anc/KDUQFederal/246/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.7474,
        "V1_asymm": 8.3289,
        "V1_A": 0.0451176,
        "V2_0_n": 0.00622221,
        "V2_A_n": -2.38632e-06,
        "V3_0_n": 1.12254e-05,
        "V3_A_n": -1.90946e-08,
        "V2_0_p": 0.00918945,
        "V2_A_p": -9.38867e-07,
        "V3_0_p": 3.52527e-05,
        "V3_A_p": 2.51627e-09,
        "V4_0": 8.64303e-09,
        "r_0": 1.309,
        "r_A": 0.316735,
        "a_0": 0.636126,
        "a_A": -0.000390355
    },
    "KDCoulomb": {
        "r_C_0": 1.16425,
        "r_C_A": 0.146669,
        "r_C_A2": 26.3002
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.67633,
        "V1_A": 0.00390846,
        "V2_0": 0.0150828,
        "r_0": 1.33259,
        "r_A": 1.15744,
        "a_0": 0.571645
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.26691,
        "W2_0": 366.915
    },
    "KDImagVolume": {
        "W1_0_n": 22.0307,
        "W1_A_n": -0.0355987,
        "W1_0_p": 18.2351,
        "W1_A_p": -0.0417687,
        "W2_0": 98.3971,
        "W2_A": 0.0129221
    },
    "KDImagSurface": {
        "D1_0": 16.9733,
        "D1_asymm": 4.94138,
        "D2_0": 0.0976285,
        "D2_A": -0.0751095,
        "D2_A2": 7.62986,
        "D2_A3": 308.65,
        "D3_0": 13.7004,
        "r_0": 1.32472,
        "r_A": 0.00935619,
        "a_0_n": 0.538936,
        "a_A_n": 0.000224676,
        "a_0_p": 0.451157,
        "a_A_p": 0.00159919
    }
}

==> anc/KDUQFederal/247/modelErrors.json <==
{
    "ECS_p": 0.3617,
    "ECS_n": 0.328604,
    "APower_p": 0.766875,
    "APower_n": 0.575886,
    "RCS_p": 0.057656,
    "TCS_n": 0.0279792
}

==> anc/KDUQFederal/247/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.8347,
        "V1_asymm": 18.7419,
        "V1_A": 0.0266135,
        "V2_0_n": 0.00662312,
        "V2_A_n": -3.94595e-06,
        "V3_0_n": 2.11631e-05,
        "V3_A_n": -5.82273e-09,
        "V2_0_p": 0.00849706,
        "V2_A_p": 1.8105e-06,
        "V3_0_p": 2.98168e-05,
        "V3_A_p": -3.49516e-09,
        "V4_0": 3.40484e-08,
        "r_0": 1.22774,
        "r_A": 0.241397,
        "a_0": 0.630133,
        "a_A": -0.000806296
    },
    "KDCoulomb": {
        "r_C_0": 1.46841,
        "r_C_A": 0.11173,
        "r_C_A2": 14.5701
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.72789,
        "V1_A": 0.00136543,
        "V2_0": 1.64229e-05,
        "r_0": 1.19447,
        "r_A": 0.675083,
        "a_0": 0.587331
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.63861,
        "W2_0": 268.047
    },
    "KDImagVolume": {
        "W1_0_n": 22.6298,
        "W1_A_n": -0.015315,
        "W1_0_p": 20.6245,
        "W1_A_p": 0.0858338,
        "W2_0": 126.177,
        "W2_A": 0.0839141
    },
    "KDImagSurface": {
        "D1_0": 26.5308,
        "D1_asymm": 17.9367,
        "D2_0": -0.0114502,
        "D2_A": 0.045787,
        "D2_A2": 18.558,
        "D2_A3": 334.874,
        "D3_0": 16.5094,
        "r_0": 1.32718,
        "r_A": 0.00767561,
        "a_0_n": 0.570216,
        "a_A_n": 0.0003231,
        "a_0_p": 0.488471,
        "a_A_p": 0.00160973
    }
}

==> anc/KDUQFederal/248/modelErrors.json <==
{
    "ECS_p": 0.332985,
    "ECS_n": 0.53201,
    "APower_p": 0.840383,
    "APower_n": 0.62154,
    "RCS_p": 0.0696828,
    "TCS_n": 0.0398746
}

==> anc/KDUQFederal/248/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.447,
        "V1_asymm": 20.4852,
        "V1_A": 0.0282618,
        "V2_0_n": 0.00473782,
        "V2_A_n": 5.77769e-07,
        "V3_0_n": -5.43571e-06,
        "V3_A_n": -8.30392e-09,
        "V2_0_p": 0.00684675,
        "V2_A_p": 7.1635e-06,
        "V3_0_p": 1.07257e-05,
        "V3_A_p": 3.71887e-08,
        "V4_0": -2.12442e-08,
        "r_0": 1.31142,
        "r_A": 0.491839,
        "a_0": 0.611043,
        "a_A": -0.000878312
    },
    "KDCoulomb": {
        "r_C_0": 1.09745,
        "r_C_A": 0.991708,
        "r_C_A2": 9.32846
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.39075,
        "V1_A": -0.000880662,
        "V2_0": 0.00109152,
        "r_0": 1.18797,
        "r_A": 0.421983,
        "a_0": 0.540999
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.61335,
        "W2_0": 316.529
    },
    "KDImagVolume": {
        "W1_0_n": 22.6507,
        "W1_A_n": -0.0292013,
        "W1_0_p": 18.1331,
        "W1_A_p": 0.013434,
        "W2_0": 81.4727,
        "W2_A": -0.0104657
    },
    "KDImagSurface": {
        "D1_0": 17.9227,
        "D1_asymm": 27.861,
        "D2_0": 0.0208247,
        "D2_A": 0.00794381,
        "D2_A2": 11.5458,
        "D2_A3": 243.879,
        "D3_0": 10.1212,
        "r_0": 1.44703,
        "r_A": 0.0388324,
        "a_0_n": 0.50295,
        "a_A_n": -0.000994549,
        "a_0_p": 0.481925,
        "a_A_p": 0.000395129
    }
}

==> anc/KDUQFederal/249/modelErrors.json <==
{
    "ECS_p": 0.380269,
    "ECS_n": 0.341639,
    "APower_p": 0.797882,
    "APower_n": 0.521196,
    "RCS_p": 0.0132487,
    "TCS_n": 0.0492538
}

==> anc/KDUQFederal/249/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.6905,
        "V1_asymm": 13.2952,
        "V1_A": 0.0417913,
        "V2_0_n": 0.00563884,
        "V2_A_n": 1.74844e-06,
        "V3_0_n": 5.4769e-06,
        "V3_A_n": 1.69814e-08,
        "V2_0_p": 0.00685866,
        "V2_A_p": 1.871e-06,
        "V3_0_p": 1.10493e-05,
        "V3_A_p": 3.00517e-08,
        "V4_0": -1.81101e-08,
        "r_0": 1.26761,
        "r_A": 0.382355,
        "a_0": 0.6249,
        "a_A": -0.000711107
    },
    "KDCoulomb": {
        "r_C_0": 1.22657,
        "r_C_A": 0.660717,
        "r_C_A2": -10.2622
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.93046,
        "V1_A": -0.0144516,
        "V2_0": 0.00179476,
        "r_0": 1.17286,
        "r_A": 0.533214,
        "a_0": 0.570674
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.12665,
        "W2_0": 235.398
    },
    "KDImagVolume": {
        "W1_0_n": 20.5634,
        "W1_A_n": 0.0239728,
        "W1_0_p": 17.9882,
        "W1_A_p": 0.0687806,
        "W2_0": 103.625,
        "W2_A": 0.347921
    },
    "KDImagSurface": {
        "D1_0": 17.611,
        "D1_asymm": 0.192054,
        "D2_0": 0.0250167,
        "D2_A": -0.00138649,
        "D2_A2": 8.82688,
        "D2_A3": 495.115,
        "D3_0": 14.3887,
        "r_0": 1.44136,
        "r_A": 0.0454012,
        "a_0_n": 0.488384,
        "a_A_n": -0.00120086,
        "a_0_p": 0.464585,
        "a_A_p": 0.00229619
    }
}

==> anc/KDUQFederal/25/modelErrors.json <==
{
    "ECS_p": 0.391849,
    "ECS_n": 0.583016,
    "APower_p": 0.824761,
    "APower_n": 0.749627,
    "RCS_p": 0.0363291,
    "TCS_n": 0.0402145
}

==> anc/KDUQFederal/25/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.6856,
        "V1_asymm": 11.0178,
        "V1_A": 0.0617105,
        "V2_0_n": 0.00626664,
        "V2_A_n": 6.80236e-06,
        "V3_0_n": 1.41621e-05,
        "V3_A_n": 5.71902e-08,
        "V2_0_p": 0.00393841,
        "V2_A_p": 1.13548e-05,
        "V3_0_p": -4.86129e-06,
        "V3_A_p": 9.16207e-08,
        "V4_0": -7.58713e-09,
        "r_0": 1.32882,
        "r_A": 0.799131,
        "a_0": 0.7178,
        "a_A": -0.000456149
    },
    "KDCoulomb": {
        "r_C_0": 1.22662,
        "r_C_A": 0.476755,
        "r_C_A2": -0.761546
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.19118,
        "V1_A": 0.0140424,
        "V2_0": 0.00754903,
        "r_0": 1.23518,
        "r_A": 0.606903,
        "a_0": 0.588497
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.16883,
        "W2_0": 268.868
    },
    "KDImagVolume": {
        "W1_0_n": 20.1388,
        "W1_A_n": 0.0127104,
        "W1_0_p": 28.45,
        "W1_A_p": -0.00479535,
        "W2_0": 162.448,
        "W2_A": -0.0409686
    },
    "KDImagSurface": {
        "D1_0": 21.1211,
        "D1_asymm": -18.8404,
        "D2_0": 0.0187915,
        "D2_A": 0.0046289,
        "D2_A2": -0.488468,
        "D2_A3": -3.98784,
        "D3_0": 18.7706,
        "r_0": 1.31638,
        "r_A": 0.0144589,
        "a_0_n": 0.571569,
        "a_A_n": -0.000181926,
        "a_0_p": 0.505046,
        "a_A_p": 0.0015873
    }
}

==> anc/KDUQFederal/250/modelErrors.json <==
{
    "ECS_p": 0.333881,
    "ECS_n": 0.389285,
    "APower_p": 0.510989,
    "APower_n": 0.571173,
    "RCS_p": 0.0310784,
    "TCS_n": 0.0478192
}

==> anc/KDUQFederal/250/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.1917,
        "V1_asymm": 16.0796,
        "V1_A": 0.0433378,
        "V2_0_n": 0.00600795,
        "V2_A_n": 3.57225e-06,
        "V3_0_n": 8.21252e-06,
        "V3_A_n": 5.43662e-08,
        "V2_0_p": 0.00678005,
        "V2_A_p": 6.88704e-06,
        "V3_0_p": 1.12362e-05,
        "V3_A_p": 1.55604e-08,
        "V4_0": -2.54473e-08,
        "r_0": 1.28953,
        "r_A": 0.529783,
        "a_0": 0.640628,
        "a_A": -0.000845329
    },
    "KDCoulomb": {
        "r_C_0": 1.30134,
        "r_C_A": 0.889652,
        "r_C_A2": 17.3756
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.3436,
        "V1_A": 0.0022784,
        "V2_0": 0.00235784,
        "r_0": 1.33986,
        "r_A": 1.32315,
        "a_0": 0.571905
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.52334,
        "W2_0": 124.514
    },
    "KDImagVolume": {
        "W1_0_n": 18.5919,
        "W1_A_n": -0.00218379,
        "W1_0_p": 21.5711,
        "W1_A_p": 0.0121222,
        "W2_0": 98.5704,
        "W2_A": -0.0347676
    },
    "KDImagSurface": {
        "D1_0": 17.322,
        "D1_asymm": 31.3945,
        "D2_0": 0.0294614,
        "D2_A": 0.00175686,
        "D2_A2": 5.34608,
        "D2_A3": 373.487,
        "D3_0": 12.6925,
        "r_0": 1.37626,
        "r_A": 0.0173971,
        "a_0_n": 0.505206,
        "a_A_n": -0.000861253,
        "a_0_p": 0.477032,
        "a_A_p": 0.00122231
    }
}

==> anc/KDUQFederal/251/modelErrors.json <==
{
    "ECS_p": 0.420894,
    "ECS_n": 0.329032,
    "APower_p": 0.787037,
    "APower_n": 0.745701,
    "RCS_p": 0.0263037,
    "TCS_n": 0.0280216
}

==> anc/KDUQFederal/251/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3912,
        "V1_asymm": 17.3255,
        "V1_A": 0.0289178,
        "V2_0_n": 0.00502079,
        "V2_A_n": -8.24121e-06,
        "V3_0_n": 5.69946e-06,
        "V3_A_n": -5.19336e-08,
        "V2_0_p": 0.00645941,
        "V2_A_p": 9.47609e-06,
        "V3_0_p": 1.07642e-05,
        "V3_A_p": 9.21237e-08,
        "V4_0": 1.15485e-08,
        "r_0": 1.32533,
        "r_A": 0.570052,
        "a_0": 0.698691,
        "a_A": 0.000349713
    },
    "KDCoulomb": {
        "r_C_0": 1.40115,
        "r_C_A": 1.45809,
        "r_C_A2": 0.680688
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.97478,
        "V1_A": -0.0106163,
        "V2_0": 0.0155189,
        "r_0": 1.20421,
        "r_A": 0.66853,
        "a_0": 0.660159
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.6837,
        "W2_0": 221.411
    },
    "KDImagVolume": {
        "W1_0_n": 20.436,
        "W1_A_n": 0.0367922,
        "W1_0_p": 14.1422,
        "W1_A_p": 0.0439212,
        "W2_0": 93.1913,
        "W2_A": 0.303658
    },
    "KDImagSurface": {
        "D1_0": 15.6819,
        "D1_asymm": 11.9105,
        "D2_0": -0.0138306,
        "D2_A": 0.0359705,
        "D2_A2": 30.4695,
        "D2_A3": 404.361,
        "D3_0": 12.8618,
        "r_0": 1.17195,
        "r_A": -0.0150211,
        "a_0_n": 0.671574,
        "a_A_n": 0.000608949,
        "a_0_p": 0.563839,
        "a_A_p": 0.000686627
    }
}

==> anc/KDUQFederal/252/modelErrors.json <==
{
    "ECS_p": 0.291102,
    "ECS_n": 0.260899,
    "APower_p": 0.624497,
    "APower_n": 0.530895,
    "RCS_p": 0.0263976,
    "TCS_n": 0.0370442
}

==> anc/KDUQFederal/252/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7429,
        "V1_asymm": 17.4765,
        "V1_A": 0.0192461,
        "V2_0_n": 0.00580745,
        "V2_A_n": -3.34019e-06,
        "V3_0_n": 9.50009e-06,
        "V3_A_n": -2.63902e-08,
        "V2_0_p": 0.00523897,
        "V2_A_p": 1.57157e-05,
        "V3_0_p": 6.57176e-06,
        "V3_A_p": 1.12823e-07,
        "V4_0": 4.7628e-10,
        "r_0": 1.30475,
        "r_A": 0.46038,
        "a_0": 0.660967,
        "a_A": -0.000139431
    },
    "KDCoulomb": {
        "r_C_0": 1.22454,
        "r_C_A": 1.08486,
        "r_C_A2": 3.77279
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.13971,
        "V1_A": 0.0125711,
        "V2_0": 0.00750816,
        "r_0": 1.2802,
        "r_A": 0.880045,
        "a_0": 0.516814
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.94924,
        "W2_0": 170.757
    },
    "KDImagVolume": {
        "W1_0_n": 23.7871,
        "W1_A_n": -0.0498423,
        "W1_0_p": 15.1057,
        "W1_A_p": 0.0120692,
        "W2_0": 94.192,
        "W2_A": 0.0268548
    },
    "KDImagSurface": {
        "D1_0": 19.2973,
        "D1_asymm": 17.9939,
        "D2_0": 0.0317259,
        "D2_A": -0.00674813,
        "D2_A2": 8.68074,
        "D2_A3": 412.969,
        "D3_0": 17.5082,
        "r_0": 1.14814,
        "r_A": -0.0121626,
        "a_0_n": 0.672777,
        "a_A_n": 8.39071e-05,
        "a_0_p": 0.571856,
        "a_A_p": 0.00100205
    }
}

==> anc/KDUQFederal/253/modelErrors.json <==
{
    "ECS_p": 0.30294,
    "ECS_n": 0.264031,
    "APower_p": 0.599613,
    "APower_n": 0.838126,
    "RCS_p": 0.0230964,
    "TCS_n": 0.0328756
}

==> anc/KDUQFederal/253/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.4963,
        "V1_asymm": 18.2294,
        "V1_A": 0.0551371,
        "V2_0_n": 0.00700306,
        "V2_A_n": 1.52747e-05,
        "V3_0_n": 1.46998e-05,
        "V3_A_n": 6.66486e-08,
        "V2_0_p": 0.00957061,
        "V2_A_p": -2.00581e-05,
        "V3_0_p": 2.69665e-05,
        "V3_A_p": -1.03056e-07,
        "V4_0": -7.48897e-09,
        "r_0": 1.2693,
        "r_A": 0.383312,
        "a_0": 0.689222,
        "a_A": -0.000173296
    },
    "KDCoulomb": {
        "r_C_0": 1.42192,
        "r_C_A": 0.926455,
        "r_C_A2": 14.5548
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.18112,
        "V1_A": -0.00922455,
        "V2_0": 0.00564248,
        "r_0": 1.27426,
        "r_A": 0.87065,
        "a_0": 0.538616
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.22214,
        "W2_0": 117.802
    },
    "KDImagVolume": {
        "W1_0_n": 17.2444,
        "W1_A_n": 0.0378379,
        "W1_0_p": 16.7313,
        "W1_A_p": 0.0428533,
        "W2_0": 66.8217,
        "W2_A": 0.522159
    },
    "KDImagSurface": {
        "D1_0": 21.4025,
        "D1_asymm": 27.7638,
        "D2_0": 0.030116,
        "D2_A": 0.00328966,
        "D2_A2": 2.0538,
        "D2_A3": 97.6311,
        "D3_0": 15.4728,
        "r_0": 1.34726,
        "r_A": 0.0142358,
        "a_0_n": 0.564916,
        "a_A_n": -0.000821727,
        "a_0_p": 0.482657,
        "a_A_p": 0.00126159
    }
}

==> anc/KDUQFederal/254/modelErrors.json <==
{
    "ECS_p": 0.277349,
    "ECS_n": 0.240582,
    "APower_p": 0.822124,
    "APower_n": 0.886588,
    "RCS_p": 0.0434017,
    "TCS_n": 0.0422268
}

==> anc/KDUQFederal/254/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1604,
        "V1_asymm": 23.4408,
        "V1_A": 0.0255521,
        "V2_0_n": 0.00394214,
        "V2_A_n": 5.48046e-06,
        "V3_0_n": -8.37665e-06,
        "V3_A_n": 1.06917e-08,
        "V2_0_p": 0.00451228,
        "V2_A_p": 1.79575e-05,
        "V3_0_p": 6.46395e-06,
        "V3_A_p": 6.44699e-08,
        "V4_0": -2.69764e-08,
        "r_0": 1.2744,
        "r_A": 0.466995,
        "a_0": 0.691733,
        "a_A": -0.000196261
    },
    "KDCoulomb": {
        "r_C_0": 1.11515,
        "r_C_A": 1.96666,
        "r_C_A2": 20.1399
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.83472,
        "V1_A": 0.0186793,
        "V2_0": 0.00684319,
        "r_0": 1.30751,
        "r_A": 1.13952,
        "a_0": 0.576865
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.631536,
        "W2_0": 237.174
    },
    "KDImagVolume": {
        "W1_0_n": 22.0905,
        "W1_A_n": -0.0184069,
        "W1_0_p": 18.7392,
        "W1_A_p": -0.0187278,
        "W2_0": 104.896,
        "W2_A": -0.205382
    },
    "KDImagSurface": {
        "D1_0": 21.9272,
        "D1_asymm": 19.9389,
        "D2_0": 0.0298736,
        "D2_A": -0.0157832,
        "D2_A2": 10.1079,
        "D2_A3": -37.0507,
        "D3_0": 19.3404,
        "r_0": 1.38365,
        "r_A": 0.0228584,
        "a_0_n": 0.590203,
        "a_A_n": -6.06681e-05,
        "a_0_p": 0.520414,
        "a_A_p": 0.00065894
    }
}

==> anc/KDUQFederal/255/modelErrors.json <==
{
    "ECS_p": 0.682673,
    "ECS_n": 0.273609,
    "APower_p": 0.722194,
    "APower_n": 0.689625,
    "RCS_p": 0.0369318,
    "TCS_n": 0.0291705
}

==> anc/KDUQFederal/255/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2607,
        "V1_asymm": 13.0498,
        "V1_A": 0.0361982,
        "V2_0_n": 0.00566419,
        "V2_A_n": 2.19043e-07,
        "V3_0_n": 5.0476e-06,
        "V3_A_n": 2.75871e-08,
        "V2_0_p": 0.0047343,
        "V2_A_p": 1.20157e-05,
        "V3_0_p": -1.09226e-06,
        "V3_A_p": 4.98318e-08,
        "V4_0": -2.17612e-08,
        "r_0": 1.40991,
        "r_A": 0.908622,
        "a_0": 0.739554,
        "a_A": 0.000691229
    },
    "KDCoulomb": {
        "r_C_0": 1.14293,
        "r_C_A": -0.864092,
        "r_C_A2": 12.9512
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.91762,
        "V1_A": 0.0129329,
        "V2_0": 0.00193978,
        "r_0": 1.29486,
        "r_A": 1.04933,
        "a_0": 0.595224
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.38523,
        "W2_0": 149.242
    },
    "KDImagVolume": {
        "W1_0_n": 20.645,
        "W1_A_n": -0.028231,
        "W1_0_p": 20.9281,
        "W1_A_p": -0.00762283,
        "W2_0": 98.3247,
        "W2_A": -0.120731
    },
    "KDImagSurface": {
        "D1_0": 29.3863,
        "D1_asymm": 6.70086,
        "D2_0": -0.0493085,
        "D2_A": 0.0837406,
        "D2_A2": 23.9759,
        "D2_A3": 274.387,
        "D3_0": 21.0906,
        "r_0": 1.46358,
        "r_A": 0.0431166,
        "a_0_n": 0.552075,
        "a_A_n": 5.36237e-05,
        "a_0_p": 0.474201,
        "a_A_p": 0.000302876
    }
}

==> anc/KDUQFederal/256/modelErrors.json <==
{
    "ECS_p": 0.360778,
    "ECS_n": 0.168612,
    "APower_p": 0.769438,
    "APower_n": 0.767501,
    "RCS_p": 0.0325873,
    "TCS_n": 0.0506749
}

==> anc/KDUQFederal/256/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.7686,
        "V1_asymm": 23.0545,
        "V1_A": 0.0283027,
        "V2_0_n": 0.00552255,
        "V2_A_n": 2.28234e-06,
        "V3_0_n": 5.1999e-06,
        "V3_A_n": 3.32189e-09,
        "V2_0_p": 0.00722352,
        "V2_A_p": -3.58192e-06,
        "V3_0_p": 1.46861e-05,
        "V3_A_p": -9.06407e-09,
        "V4_0": -1.45043e-08,
        "r_0": 1.18533,
        "r_A": 0.0708647,
        "a_0": 0.626175,
        "a_A": -0.000717778
    },
    "KDCoulomb": {
        "r_C_0": 1.24292,
        "r_C_A": 0.272338,
        "r_C_A2": 2.63913
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.69399,
        "V1_A": -0.0029197,
        "V2_0": 0.00206483,
        "r_0": 1.20774,
        "r_A": 0.736322,
        "a_0": 0.589972
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.47193,
        "W2_0": 325.074
    },
    "KDImagVolume": {
        "W1_0_n": 19.9552,
        "W1_A_n": 0.0781647,
        "W1_0_p": 18.0216,
        "W1_A_p": 0.0742655,
        "W2_0": 103.076,
        "W2_A": 0.260039
    },
    "KDImagSurface": {
        "D1_0": 31.2426,
        "D1_asymm": 37.4835,
        "D2_0": -0.0283352,
        "D2_A": 0.0610713,
        "D2_A2": 3.87419,
        "D2_A3": 232.776,
        "D3_0": 21.7332,
        "r_0": 1.23076,
        "r_A": 0.000244665,
        "a_0_n": 0.528211,
        "a_A_n": -0.000893209,
        "a_0_p": 0.498196,
        "a_A_p": 0.0016896
    }
}

==> anc/KDUQFederal/257/modelErrors.json <==
{
    "ECS_p": 0.552741,
    "ECS_n": 0.265006,
    "APower_p": 0.927837,
    "APower_n": 0.577992,
    "RCS_p": 0.0396349,
    "TCS_n": 0.0304901
}

==> anc/KDUQFederal/257/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.4703,
        "V1_asymm": 10.0917,
        "V1_A": 0.0195086,
        "V2_0_n": 0.00733862,
        "V2_A_n": 2.83738e-06,
        "V3_0_n": 2.68776e-05,
        "V3_A_n": 1.89897e-08,
        "V2_0_p": 0.00606256,
        "V2_A_p": 9.21563e-06,
        "V3_0_p": 1.20151e-05,
        "V3_A_p": 9.00443e-08,
        "V4_0": 4.83699e-08,
        "r_0": 1.31077,
        "r_A": 0.469771,
        "a_0": 0.719351,
        "a_A": 0.00039787
    },
    "KDCoulomb": {
        "r_C_0": 1.29277,
        "r_C_A": 0.760374,
        "r_C_A2": 32.9149
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.89679,
        "V1_A": 0.0149619,
        "V2_0": 0.0219018,
        "r_0": 1.15629,
        "r_A": 0.30599,
        "a_0": 0.548423
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.43879,
        "W2_0": 267.472
    },
    "KDImagVolume": {
        "W1_0_n": 24.9712,
        "W1_A_n": -0.00998253,
        "W1_0_p": 19.1604,
        "W1_A_p": 0.0607035,
        "W2_0": 120.479,
        "W2_A": -0.0484507
    },
    "KDImagSurface": {
        "D1_0": 19.8081,
        "D1_asymm": 1.84399,
        "D2_0": 0.0836094,
        "D2_A": -0.0547843,
        "D2_A2": 11.8221,
        "D2_A3": 257.629,
        "D3_0": 16.2653,
        "r_0": 1.41306,
        "r_A": 0.0349849,
        "a_0_n": 0.463192,
        "a_A_n": -0.000786664,
        "a_0_p": 0.556159,
        "a_A_p": 0.000944167
    }
}

==> anc/KDUQFederal/258/modelErrors.json <==
{
    "ECS_p": 0.332694,
    "ECS_n": 0.306254,
    "APower_p": 0.640254,
    "APower_n": 0.386085,
    "RCS_p": 0.0412799,
    "TCS_n": 0.0323932
}

==> anc/KDUQFederal/258/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.6467,
        "V1_asymm": 0.840238,
        "V1_A": 0.0485662,
        "V2_0_n": 0.00679311,
        "V2_A_n": -9.33306e-06,
        "V3_0_n": 2.20067e-05,
        "V3_A_n": -5.7668e-08,
        "V2_0_p": 0.00762343,
        "V2_A_p": -6.8103e-06,
        "V3_0_p": 2.9283e-05,
        "V3_A_p": -5.35819e-08,
        "V4_0": 4.68742e-08,
        "r_0": 1.31491,
        "r_A": 0.551823,
        "a_0": 0.677077,
        "a_A": -0.000255879
    },
    "KDCoulomb": {
        "r_C_0": 1.28874,
        "r_C_A": 1.24357,
        "r_C_A2": 13.3824
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.74954,
        "V1_A": 0.0128739,
        "V2_0": 0.00511427,
        "r_0": 1.25413,
        "r_A": 0.723401,
        "a_0": 0.560522
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.47822,
        "W2_0": 133.121
    },
    "KDImagVolume": {
        "W1_0_n": 23.6033,
        "W1_A_n": -0.0367029,
        "W1_0_p": 19.7328,
        "W1_A_p": -0.0311956,
        "W2_0": 79.7166,
        "W2_A": 0.150273
    },
    "KDImagSurface": {
        "D1_0": 21.9714,
        "D1_asymm": 1.71091,
        "D2_0": 0.0256477,
        "D2_A": 0.0103583,
        "D2_A2": 21.4223,
        "D2_A3": 89.5176,
        "D3_0": 16.9892,
        "r_0": 1.44033,
        "r_A": 0.0321472,
        "a_0_n": 0.568261,
        "a_A_n": 0.00031955,
        "a_0_p": 0.510004,
        "a_A_p": 0.00131383
    }
}

==> anc/KDUQFederal/259/modelErrors.json <==
{
    "ECS_p": 0.630766,
    "ECS_n": 0.256932,
    "APower_p": 0.682494,
    "APower_n": 0.540525,
    "RCS_p": 0.0440605,
    "TCS_n": 0.0279737
}

==> anc/KDUQFederal/259/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.298,
        "V1_asymm": 13.2869,
        "V1_A": 0.0326446,
        "V2_0_n": 0.00377559,
        "V2_A_n": -3.3773e-07,
        "V3_0_n": -1.04377e-05,
        "V3_A_n": 1.9244e-08,
        "V2_0_p": 0.00567634,
        "V2_A_p": 1.16251e-05,
        "V3_0_p": -1.10884e-06,
        "V3_A_p": 1.31087e-07,
        "V4_0": -5.14631e-08,
        "r_0": 1.28651,
        "r_A": 0.441344,
        "a_0": 0.662311,
        "a_A": -0.000546392
    },
    "KDCoulomb": {
        "r_C_0": 1.27791,
        "r_C_A": 2.12087,
        "r_C_A2": 32.7403
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.44832,
        "V1_A": 0.00050038,
        "V2_0": 0.0226589,
        "r_0": 1.12798,
        "r_A": 0.235042,
        "a_0": 0.479584
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.91449,
        "W2_0": 256.722
    },
    "KDImagVolume": {
        "W1_0_n": 18.0503,
        "W1_A_n": 0.0291197,
        "W1_0_p": 13.9491,
        "W1_A_p": 0.0293433,
        "W2_0": 68.9697,
        "W2_A": 0.177697
    },
    "KDImagSurface": {
        "D1_0": 23.4145,
        "D1_asymm": 11.5448,
        "D2_0": -0.0434686,
        "D2_A": 0.0760066,
        "D2_A2": 6.83616,
        "D2_A3": 330.391,
        "D3_0": 17.4922,
        "r_0": 1.40726,
        "r_A": 0.030093,
        "a_0_n": 0.517202,
        "a_A_n": -0.000551148,
        "a_0_p": 0.42873,
        "a_A_p": 0.00199653
    }
}

==> anc/KDUQFederal/26/modelErrors.json <==
{
    "ECS_p": 0.371317,
    "ECS_n": 0.186841,
    "APower_p": 0.840024,
    "APower_n": 0.806048,
    "RCS_p": 0.0264718,
    "TCS_n": 0.0455027
}

==> anc/KDUQFederal/26/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3811,
        "V1_asymm": 6.47506,
        "V1_A": 0.0376298,
        "V2_0_n": 0.00579489,
        "V2_A_n": 4.59235e-06,
        "V3_0_n": 8.5633e-06,
        "V3_A_n": 5.36292e-08,
        "V2_0_p": 0.00377024,
        "V2_A_p": 1.03769e-05,
        "V3_0_p": 1.80681e-06,
        "V3_A_p": 5.73972e-08,
        "V4_0": -1.69898e-08,
        "r_0": 1.2768,
        "r_A": 0.446329,
        "a_0": 0.694691,
        "a_A": -0.000223211
    },
    "KDCoulomb": {
        "r_C_0": 0.988455,
        "r_C_A": 1.48512,
        "r_C_A2": 1.29301
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.6732,
        "V1_A": 0.0195667,
        "V2_0": 0.0149321,
        "r_0": 1.24169,
        "r_A": 0.78863,
        "a_0": 0.551772
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.03291,
        "W2_0": 266.615
    },
    "KDImagVolume": {
        "W1_0_n": 21.252,
        "W1_A_n": 0.110995,
        "W1_0_p": 21.2151,
        "W1_A_p": 0.101272,
        "W2_0": 148.974,
        "W2_A": 0.553333
    },
    "KDImagSurface": {
        "D1_0": 12.5984,
        "D1_asymm": 12.6929,
        "D2_0": 0.0138035,
        "D2_A": -0.00597105,
        "D2_A2": -6.47742,
        "D2_A3": 290.793,
        "D3_0": 7.35907,
        "r_0": 1.42512,
        "r_A": 0.0286525,
        "a_0_n": 0.507545,
        "a_A_n": -0.000165408,
        "a_0_p": 0.442032,
        "a_A_p": 0.0011565
    }
}

==> anc/KDUQFederal/260/modelErrors.json <==
{
    "ECS_p": 0.560741,
    "ECS_n": 0.529478,
    "APower_p": 0.726886,
    "APower_n": 0.536564,
    "RCS_p": 0.0519813,
    "TCS_n": 0.0410067
}

==> anc/KDUQFederal/260/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9014,
        "V1_asymm": 18.9854,
        "V1_A": 0.00975809,
        "V2_0_n": 0.00636855,
        "V2_A_n": -7.49629e-06,
        "V3_0_n": 9.21404e-06,
        "V3_A_n": -5.19444e-08,
        "V2_0_p": 0.00988182,
        "V2_A_p": -7.61603e-07,
        "V3_0_p": 3.14106e-05,
        "V3_A_p": 1.65947e-09,
        "V4_0": -1.1076e-09,
        "r_0": 1.25952,
        "r_A": 0.165471,
        "a_0": 0.651495,
        "a_A": -6.06603e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.20472,
        "r_C_A": 0.787009,
        "r_C_A2": 8.43471
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.25919,
        "V1_A": -0.0191299,
        "V2_0": 0.00277249,
        "r_0": 1.3153,
        "r_A": 1.01598,
        "a_0": 0.497924
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.15029,
        "W2_0": 216.188
    },
    "KDImagVolume": {
        "W1_0_n": 18.2461,
        "W1_A_n": -0.00279109,
        "W1_0_p": 18.2686,
        "W1_A_p": 0.00361909,
        "W2_0": 105.457,
        "W2_A": 0.0593052
    },
    "KDImagSurface": {
        "D1_0": 17.4536,
        "D1_asymm": 0.272886,
        "D2_0": 0.0241379,
        "D2_A": -0.00753183,
        "D2_A2": -6.98355,
        "D2_A3": 301.297,
        "D3_0": 17.2522,
        "r_0": 1.30269,
        "r_A": 0.00900484,
        "a_0_n": 0.613754,
        "a_A_n": 0.000766743,
        "a_0_p": 0.505729,
        "a_A_p": 0.00103815
    }
}

==> anc/KDUQFederal/261/modelErrors.json <==
{
    "ECS_p": 0.47871,
    "ECS_n": 0.363912,
    "APower_p": 0.857603,
    "APower_n": 0.530905,
    "RCS_p": 0.0259778,
    "TCS_n": 0.0373274
}

==> anc/KDUQFederal/261/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3009,
        "V1_asymm": 21.8366,
        "V1_A": 0.0109979,
        "V2_0_n": 0.00465126,
        "V2_A_n": -9.03681e-06,
        "V3_0_n": -4.93174e-07,
        "V3_A_n": -4.77524e-08,
        "V2_0_p": 0.00657942,
        "V2_A_p": 1.1088e-05,
        "V3_0_p": 9.86346e-06,
        "V3_A_p": 9.29794e-08,
        "V4_0": -1.39253e-08,
        "r_0": 1.27299,
        "r_A": 0.411013,
        "a_0": 0.66695,
        "a_A": -0.000177897
    },
    "KDCoulomb": {
        "r_C_0": 1.15821,
        "r_C_A": 0.58057,
        "r_C_A2": 7.53121
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.63941,
        "V1_A": -0.030637,
        "V2_0": 0.00329612,
        "r_0": 1.21402,
        "r_A": 0.76096,
        "a_0": 0.547512
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.82002,
        "W2_0": 465.131
    },
    "KDImagVolume": {
        "W1_0_n": 20.4048,
        "W1_A_n": -0.0166477,
        "W1_0_p": 16.3562,
        "W1_A_p": -0.000441349,
        "W2_0": 69.4877,
        "W2_A": -0.099038
    },
    "KDImagSurface": {
        "D1_0": 10.5736,
        "D1_asymm": -13.4237,
        "D2_0": 0.0285403,
        "D2_A": -0.00300531,
        "D2_A2": 1.9669,
        "D2_A3": 285.854,
        "D3_0": 9.94518,
        "r_0": 1.58372,
        "r_A": 0.0635527,
        "a_0_n": 0.563974,
        "a_A_n": 0.000476301,
        "a_0_p": 0.487891,
        "a_A_p": 0.00268261
    }
}

==> anc/KDUQFederal/262/modelErrors.json <==
{
    "ECS_p": 0.456213,
    "ECS_n": 0.314989,
    "APower_p": 0.645747,
    "APower_n": 0.499999,
    "RCS_p": 0.0519798,
    "TCS_n": 0.0315189
}

==> anc/KDUQFederal/262/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.0023,
        "V1_asymm": 24.4013,
        "V1_A": 0.0153239,
        "V2_0_n": 0.00534371,
        "V2_A_n": -1.13613e-06,
        "V3_0_n": 1.83756e-06,
        "V3_A_n": -3.67019e-09,
        "V2_0_p": 0.00610135,
        "V2_A_p": 1.21173e-05,
        "V3_0_p": 7.23e-06,
        "V3_A_p": 8.55897e-08,
        "V4_0": -2.63243e-08,
        "r_0": 1.24538,
        "r_A": 0.384493,
        "a_0": 0.715037,
        "a_A": -0.000297934
    },
    "KDCoulomb": {
        "r_C_0": 1.35554,
        "r_C_A": 1.08588,
        "r_C_A2": 25.996
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.7842,
        "V1_A": -0.0202595,
        "V2_0": 0.0024651,
        "r_0": 1.25045,
        "r_A": 0.917831,
        "a_0": 0.553722
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.89543,
        "W2_0": 297.085
    },
    "KDImagVolume": {
        "W1_0_n": 22.6694,
        "W1_A_n": 0.000858333,
        "W1_0_p": 29.8657,
        "W1_A_p": -0.0187827,
        "W2_0": 143.316,
        "W2_A": -0.134444
    },
    "KDImagSurface": {
        "D1_0": 25.863,
        "D1_asymm": 32.0401,
        "D2_0": 0.0257468,
        "D2_A": 0.00794506,
        "D2_A2": 8.10721,
        "D2_A3": 329.324,
        "D3_0": 17.0108,
        "r_0": 1.30933,
        "r_A": 0.00548026,
        "a_0_n": 0.511243,
        "a_A_n": -0.000346094,
        "a_0_p": 0.484451,
        "a_A_p": 0.0005717
    }
}

==> anc/KDUQFederal/263/modelErrors.json <==
{
    "ECS_p": 0.35327,
    "ECS_n": 0.295892,
    "APower_p": 0.785328,
    "APower_n": 0.574837,
    "RCS_p": 0.0350142,
    "TCS_n": 0.0484175
}

==> anc/KDUQFederal/263/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.4771,
        "V1_asymm": 17.4331,
        "V1_A": 0.0392888,
        "V2_0_n": 0.00599294,
        "V2_A_n": -4.72744e-06,
        "V3_0_n": 1.59736e-05,
        "V3_A_n": 4.9042e-09,
        "V2_0_p": 0.00570123,
        "V2_A_p": 1.98009e-05,
        "V3_0_p": 6.28603e-06,
        "V3_A_p": 1.8111e-07,
        "V4_0": 2.09438e-08,
        "r_0": 1.3345,
        "r_A": 0.603815,
        "a_0": 0.644811,
        "a_A": -0.000385492
    },
    "KDCoulomb": {
        "r_C_0": 1.1529,
        "r_C_A": 1.24611,
        "r_C_A2": -4.8588
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.00204,
        "V1_A": 0.0319042,
        "V2_0": 0.0122705,
        "r_0": 1.24125,
        "r_A": 0.6149,
        "a_0": 0.518937
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.30941,
        "W2_0": 172.126
    },
    "KDImagVolume": {
        "W1_0_n": 16.4479,
        "W1_A_n": 0.0427462,
        "W1_0_p": 17.2833,
        "W1_A_p": 0.0415301,
        "W2_0": 59.6074,
        "W2_A": 0.416839
    },
    "KDImagSurface": {
        "D1_0": 20.5025,
        "D1_asymm": 15.4478,
        "D2_0": -0.00214985,
        "D2_A": 0.0336015,
        "D2_A2": 15.0695,
        "D2_A3": 274.347,
        "D3_0": 13.686,
        "r_0": 1.34593,
        "r_A": 0.0228556,
        "a_0_n": 0.555569,
        "a_A_n": -0.000766677,
        "a_0_p": 0.449317,
        "a_A_p": 0.00210762
    }
}

==> anc/KDUQFederal/264/modelErrors.json <==
{
    "ECS_p": 0.295426,
    "ECS_n": 0.263867,
    "APower_p": 0.762299,
    "APower_n": 0.765844,
    "RCS_p": 0.0165436,
    "TCS_n": 0.0525955
}

==> anc/KDUQFederal/264/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.08,
        "V1_asymm": 11.6837,
        "V1_A": 0.0432069,
        "V2_0_n": 0.00480847,
        "V2_A_n": -3.88642e-06,
        "V3_0_n": -3.09061e-06,
        "V3_A_n": 5.47393e-09,
        "V2_0_p": 0.00725964,
        "V2_A_p": 3.60054e-06,
        "V3_0_p": 1.04663e-05,
        "V3_A_p": 2.82425e-08,
        "V4_0": -3.67325e-08,
        "r_0": 1.3414,
        "r_A": 0.666153,
        "a_0": 0.713534,
        "a_A": 0.000154842
    },
    "KDCoulomb": {
        "r_C_0": 1.44307,
        "r_C_A": 0.916802,
        "r_C_A2": -30.3972
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.21152,
        "V1_A": -0.0221843,
        "V2_0": 0.0036385,
        "r_0": 1.26219,
        "r_A": 1.01645,
        "a_0": 0.602676
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.317108,
        "W2_0": 144.984
    },
    "KDImagVolume": {
        "W1_0_n": 20.8438,
        "W1_A_n": -0.00277537,
        "W1_0_p": 16.1472,
        "W1_A_p": 0.00198126,
        "W2_0": 64.5776,
        "W2_A": -0.0749785
    },
    "KDImagSurface": {
        "D1_0": 34.6714,
        "D1_asymm": -12.8693,
        "D2_0": 0.0343575,
        "D2_A": 0.00925043,
        "D2_A2": 5.18107,
        "D2_A3": 233.581,
        "D3_0": 23.9502,
        "r_0": 1.25788,
        "r_A": -0.00383832,
        "a_0_n": 0.543569,
        "a_A_n": 0.000326373,
        "a_0_p": 0.45205,
        "a_A_p": 0.00208922
    }
}

==> anc/KDUQFederal/265/modelErrors.json <==
{
    "ECS_p": 0.664065,
    "ECS_n": 0.472877,
    "APower_p": 0.930354,
    "APower_n": 0.891991,
    "RCS_p": 0.0693432,
    "TCS_n": 0.0557387
}

==> anc/KDUQFederal/265/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.2209,
        "V1_asymm": 20.3131,
        "V1_A": 0.0054404,
        "V2_0_n": 0.00414708,
        "V2_A_n": 2.9486e-06,
        "V3_0_n": -8.93429e-06,
        "V3_A_n": 5.17572e-09,
        "V2_0_p": 0.00417169,
        "V2_A_p": 1.08352e-05,
        "V3_0_p": -4.14225e-06,
        "V3_A_p": 3.99724e-08,
        "V4_0": -4.23301e-08,
        "r_0": 1.22931,
        "r_A": 0.124849,
        "a_0": 0.65214,
        "a_A": -0.000171155
    },
    "KDCoulomb": {
        "r_C_0": 1.0969,
        "r_C_A": 0.0688906,
        "r_C_A2": 8.82978
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.68762,
        "V1_A": -0.0237571,
        "V2_0": 0.0258771,
        "r_0": 1.19427,
        "r_A": 0.418563,
        "a_0": 0.499484
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.253018,
        "W2_0": 399.977
    },
    "KDImagVolume": {
        "W1_0_n": 17.4918,
        "W1_A_n": 0.0247764,
        "W1_0_p": 15.3877,
        "W1_A_p": 0.130907,
        "W2_0": 79.8075,
        "W2_A": 0.195668
    },
    "KDImagSurface": {
        "D1_0": 30.8734,
        "D1_asymm": 14.2494,
        "D2_0": -0.0224002,
        "D2_A": 0.0588307,
        "D2_A2": 3.1383,
        "D2_A3": 233.46,
        "D3_0": 16.2883,
        "r_0": 1.21404,
        "r_A": 0.0176196,
        "a_0_n": 0.530754,
        "a_A_n": -0.000930303,
        "a_0_p": 0.49773,
        "a_A_p": 0.00244733
    }
}

==> anc/KDUQFederal/266/modelErrors.json <==
{
    "ECS_p": 0.337507,
    "ECS_n": 0.252108,
    "APower_p": 0.740773,
    "APower_n": 0.526886,
    "RCS_p": 0.0221164,
    "TCS_n": 0.0547276
}

==> anc/KDUQFederal/266/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.5938,
        "V1_asymm": 12.3382,
        "V1_A": 0.0462395,
        "V2_0_n": 0.00855273,
        "V2_A_n": 1.48958e-05,
        "V3_0_n": 3.33587e-05,
        "V3_A_n": 9.66817e-08,
        "V2_0_p": 0.00760213,
        "V2_A_p": -1.32428e-06,
        "V3_0_p": 2.24031e-05,
        "V3_A_p": 1.85745e-08,
        "V4_0": 3.49843e-08,
        "r_0": 1.29228,
        "r_A": 0.444762,
        "a_0": 0.683664,
        "a_A": 1.87375e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.3096,
        "r_C_A": 0.551102,
        "r_C_A2": 52.8565
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.44388,
        "V1_A": -0.0136419,
        "V2_0": 0.012935,
        "r_0": 1.24582,
        "r_A": 0.680873,
        "a_0": 0.531155
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.17778,
        "W2_0": 200.771
    },
    "KDImagVolume": {
        "W1_0_n": 13.018,
        "W1_A_n": 0.0479646,
        "W1_0_p": 21.1325,
        "W1_A_p": -0.00647028,
        "W2_0": 138.817,
        "W2_A": -0.133437
    },
    "KDImagSurface": {
        "D1_0": 20.0725,
        "D1_asymm": 0.122156,
        "D2_0": -0.00960406,
        "D2_A": 0.0321601,
        "D2_A2": -0.978696,
        "D2_A3": -47.7148,
        "D3_0": 20.5939,
        "r_0": 1.25837,
        "r_A": -0.00110672,
        "a_0_n": 0.627555,
        "a_A_n": 0.000128956,
        "a_0_p": 0.510047,
        "a_A_p": 0.00175233
    }
}

==> anc/KDUQFederal/267/modelErrors.json <==
{
    "ECS_p": 0.495272,
    "ECS_n": 0.288087,
    "APower_p": 1.00731,
    "APower_n": 0.517201,
    "RCS_p": 0.0275113,
    "TCS_n": 0.0341129
}

==> anc/KDUQFederal/267/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.118,
        "V1_asymm": 12.4974,
        "V1_A": 0.0429779,
        "V2_0_n": 0.0057003,
        "V2_A_n": -4.63781e-06,
        "V3_0_n": 1.06762e-05,
        "V3_A_n": -1.85758e-08,
        "V2_0_p": 0.00639033,
        "V2_A_p": 1.42323e-06,
        "V3_0_p": 1.31757e-05,
        "V3_A_p": 2.44831e-08,
        "V4_0": 1.55023e-08,
        "r_0": 1.28712,
        "r_A": 0.446802,
        "a_0": 0.609304,
        "a_A": -0.000574992
    },
    "KDCoulomb": {
        "r_C_0": 1.11493,
        "r_C_A": 0.478203,
        "r_C_A2": 9.41913
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.82249,
        "V1_A": 0.00296831,
        "V2_0": 0.000566656,
        "r_0": 1.29651,
        "r_A": 0.985789,
        "a_0": 0.620277
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.19057,
        "W2_0": 331.653
    },
    "KDImagVolume": {
        "W1_0_n": 21.8271,
        "W1_A_n": 0.0939808,
        "W1_0_p": 18.1252,
        "W1_A_p": 0.0864474,
        "W2_0": 90.8482,
        "W2_A": 1.02061
    },
    "KDImagSurface": {
        "D1_0": 16.1681,
        "D1_asymm": 5.31709,
        "D2_0": 0.036318,
        "D2_A": -0.0170319,
        "D2_A2": 4.77749,
        "D2_A3": 402.982,
        "D3_0": 15.4241,
        "r_0": 1.26305,
        "r_A": -0.00118672,
        "a_0_n": 0.575369,
        "a_A_n": -0.000171234,
        "a_0_p": 0.502329,
        "a_A_p": 0.00137246
    }
}

==> anc/KDUQFederal/268/modelErrors.json <==
{
    "ECS_p": 0.328964,
    "ECS_n": 0.177286,
    "APower_p": 0.717867,
    "APower_n": 0.433467,
    "RCS_p": 0.0470999,
    "TCS_n": 0.0414237
}

==> anc/KDUQFederal/268/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6903,
        "V1_asymm": 17.5609,
        "V1_A": 0.0180216,
        "V2_0_n": 0.00472705,
        "V2_A_n": 4.35776e-06,
        "V3_0_n": -9.84447e-06,
        "V3_A_n": 1.47831e-08,
        "V2_0_p": 0.00640623,
        "V2_A_p": -3.26769e-06,
        "V3_0_p": 4.15807e-06,
        "V3_A_p": -5.72087e-09,
        "V4_0": -5.51861e-08,
        "r_0": 1.26475,
        "r_A": 0.377916,
        "a_0": 0.682057,
        "a_A": -0.000158171
    },
    "KDCoulomb": {
        "r_C_0": 1.38831,
        "r_C_A": -0.682807,
        "r_C_A2": -4.66774
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.63289,
        "V1_A": -0.00327115,
        "V2_0": 0.00358922,
        "r_0": 1.18622,
        "r_A": 0.670687,
        "a_0": 0.560908
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.17866,
        "W2_0": 452.606
    },
    "KDImagVolume": {
        "W1_0_n": 25.3002,
        "W1_A_n": -0.029452,
        "W1_0_p": 20.574,
        "W1_A_p": -0.0118723,
        "W2_0": 131.328,
        "W2_A": -0.384003
    },
    "KDImagSurface": {
        "D1_0": 33.1733,
        "D1_asymm": 19.6254,
        "D2_0": -0.0121344,
        "D2_A": 0.0498537,
        "D2_A2": 3.72608,
        "D2_A3": 301.418,
        "D3_0": 25.1281,
        "r_0": 1.52825,
        "r_A": 0.0424111,
        "a_0_n": 0.620663,
        "a_A_n": 0.000703192,
        "a_0_p": 0.496827,
        "a_A_p": 0.00071408
    }
}

==> anc/KDUQFederal/269/modelErrors.json <==
{
    "ECS_p": 0.391146,
    "ECS_n": 0.591313,
    "APower_p": 0.922094,
    "APower_n": 0.581555,
    "RCS_p": 0.063747,
    "TCS_n": 0.0454136
}

==> anc/KDUQFederal/269/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.942,
        "V1_asymm": 21.2835,
        "V1_A": 0.0472986,
        "V2_0_n": 0.00686923,
        "V2_A_n": 2.33474e-05,
        "V3_0_n": 9.3382e-06,
        "V3_A_n": 1.01472e-07,
        "V2_0_p": 0.00614918,
        "V2_A_p": -1.15576e-06,
        "V3_0_p": 9.73312e-06,
        "V3_A_p": -1.21221e-08,
        "V4_0": -8.98159e-09,
        "r_0": 1.24623,
        "r_A": 0.230848,
        "a_0": 0.656052,
        "a_A": -0.000650388
    },
    "KDCoulomb": {
        "r_C_0": 1.17091,
        "r_C_A": 0.36321,
        "r_C_A2": -16.3281
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.98176,
        "V1_A": 0.00164858,
        "V2_0": 0.0014235,
        "r_0": 1.27591,
        "r_A": 0.959806,
        "a_0": 0.551033
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.10615,
        "W2_0": 61.8205
    },
    "KDImagVolume": {
        "W1_0_n": 21.4451,
        "W1_A_n": -0.00787472,
        "W1_0_p": 10.9136,
        "W1_A_p": 0.0470171,
        "W2_0": 58.2482,
        "W2_A": 0.213289
    },
    "KDImagSurface": {
        "D1_0": 12.353,
        "D1_asymm": 15.2215,
        "D2_0": 0.0768186,
        "D2_A": -0.0581279,
        "D2_A2": 6.98439,
        "D2_A3": 254.449,
        "D3_0": 5.30108,
        "r_0": 1.20674,
        "r_A": -0.00805537,
        "a_0_n": 0.592373,
        "a_A_n": 0.00021588,
        "a_0_p": 0.477493,
        "a_A_p": 0.000630475
    }
}

==> anc/KDUQFederal/27/modelErrors.json <==
{
    "ECS_p": 0.426719,
    "ECS_n": 0.271655,
    "APower_p": 0.755677,
    "APower_n": 0.930316,
    "RCS_p": 0.027323,
    "TCS_n": 0.0226839
}

==> anc/KDUQFederal/27/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.217,
        "V1_asymm": 9.41767,
        "V1_A": 0.0605597,
        "V2_0_n": 0.00553695,
        "V2_A_n": 6.91278e-06,
        "V3_0_n": 2.35913e-06,
        "V3_A_n": 4.84855e-08,
        "V2_0_p": 0.00751437,
        "V2_A_p": -1.78427e-05,
        "V3_0_p": 1.18194e-05,
        "V3_A_p": -6.02165e-08,
        "V4_0": -2.96783e-08,
        "r_0": 1.31494,
        "r_A": 0.532629,
        "a_0": 0.686936,
        "a_A": 0.000136355
    },
    "KDCoulomb": {
        "r_C_0": 1.2559,
        "r_C_A": 1.27433,
        "r_C_A2": 11.6966
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.20789,
        "V1_A": -0.0247904,
        "V2_0": 0.00159742,
        "r_0": 1.25302,
        "r_A": 0.794974,
        "a_0": 0.553463
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.564778,
        "W2_0": 469.319
    },
    "KDImagVolume": {
        "W1_0_n": 17.4397,
        "W1_A_n": 0.015438,
        "W1_0_p": 20.2228,
        "W1_A_p": -0.0195186,
        "W2_0": 82.0282,
        "W2_A": -0.0171216
    },
    "KDImagSurface": {
        "D1_0": 43.0186,
        "D1_asymm": 2.25245,
        "D2_0": 0.0435108,
        "D2_A": -0.00438521,
        "D2_A2": 4.40512,
        "D2_A3": 194.638,
        "D3_0": 24.7078,
        "r_0": 1.43143,
        "r_A": 0.0386144,
        "a_0_n": 0.4913,
        "a_A_n": -0.000538232,
        "a_0_p": 0.378369,
        "a_A_p": 0.00251877
    }
}

==> anc/KDUQFederal/270/modelErrors.json <==
{
    "ECS_p": 0.399948,
    "ECS_n": 0.328558,
    "APower_p": 0.862994,
    "APower_n": 0.4924,
    "RCS_p": 0.00706253,
    "TCS_n": 0.051873
}

==> anc/KDUQFederal/270/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.2475,
        "V1_asymm": 13.8994,
        "V1_A": 0.0222158,
        "V2_0_n": 0.00441061,
        "V2_A_n": 2.52459e-06,
        "V3_0_n": -1.25309e-05,
        "V3_A_n": 8.31422e-09,
        "V2_0_p": 0.00384649,
        "V2_A_p": 1.2084e-05,
        "V3_0_p": -5.40327e-06,
        "V3_A_p": 2.78677e-08,
        "V4_0": -5.37401e-08,
        "r_0": 1.25499,
        "r_A": 0.386118,
        "a_0": 0.673596,
        "a_A": -0.000468997
    },
    "KDCoulomb": {
        "r_C_0": 1.07129,
        "r_C_A": 0.678543,
        "r_C_A2": 2.7482
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.95381,
        "V1_A": 0.0167337,
        "V2_0": 0.00541707,
        "r_0": 1.25849,
        "r_A": 0.974579,
        "a_0": 0.578744
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.40985,
        "W2_0": 131.585
    },
    "KDImagVolume": {
        "W1_0_n": 22.2528,
        "W1_A_n": 0.0201385,
        "W1_0_p": 16.0476,
        "W1_A_p": 0.0565766,
        "W2_0": 67.4331,
        "W2_A": 0.0471234
    },
    "KDImagSurface": {
        "D1_0": 21.0817,
        "D1_asymm": 33.2211,
        "D2_0": 0.0367999,
        "D2_A": -0.0247282,
        "D2_A2": 5.9398,
        "D2_A3": -20.89,
        "D3_0": 13.0892,
        "r_0": 1.47989,
        "r_A": 0.0310173,
        "a_0_n": 0.546243,
        "a_A_n": 5.56448e-05,
        "a_0_p": 0.446677,
        "a_A_p": 0.000874595
    }
}

==> anc/KDUQFederal/271/modelErrors.json <==
{
    "ECS_p": 0.262456,
    "ECS_n": 0.213792,
    "APower_p": 0.623209,
    "APower_n": 0.689004,
    "RCS_p": 0.0367579,
    "TCS_n": 0.0265739
}

==> anc/KDUQFederal/271/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.5801,
        "V1_asymm": 11.3883,
        "V1_A": 0.0254501,
        "V2_0_n": 0.00704923,
        "V2_A_n": 3.18125e-06,
        "V3_0_n": 1.92927e-05,
        "V3_A_n": 3.09691e-08,
        "V2_0_p": 0.00702002,
        "V2_A_p": 8.68197e-07,
        "V3_0_p": 1.76865e-05,
        "V3_A_p": 7.30104e-09,
        "V4_0": 9.36105e-09,
        "r_0": 1.16492,
        "r_A": -0.055991,
        "a_0": 0.64843,
        "a_A": -0.000416842
    },
    "KDCoulomb": {
        "r_C_0": 1.02202,
        "r_C_A": 0.272039,
        "r_C_A2": 36.0455
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.30416,
        "V1_A": 0.0134986,
        "V2_0": 0.000790857,
        "r_0": 1.20621,
        "r_A": 0.746746,
        "a_0": 0.618339
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.56751,
        "W2_0": 219.151
    },
    "KDImagVolume": {
        "W1_0_n": 14.6055,
        "W1_A_n": 0.0827565,
        "W1_0_p": 12.779,
        "W1_A_p": 0.182479,
        "W2_0": 87.7833,
        "W2_A": 0.494601
    },
    "KDImagSurface": {
        "D1_0": 28.46,
        "D1_asymm": 21.7711,
        "D2_0": 0.0283329,
        "D2_A": 0.0021441,
        "D2_A2": 13.0611,
        "D2_A3": 133.292,
        "D3_0": 20.8041,
        "r_0": 1.23006,
        "r_A": -0.0117875,
        "a_0_n": 0.588257,
        "a_A_n": 0.000484187,
        "a_0_p": 0.448211,
        "a_A_p": 0.001275
    }
}

==> anc/KDUQFederal/272/modelErrors.json <==
{
    "ECS_p": 0.308707,
    "ECS_n": 0.280479,
    "APower_p": 0.562783,
    "APower_n": 0.614199,
    "RCS_p": 0.0458814,
    "TCS_n": 0.0377172
}

==> anc/KDUQFederal/272/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0371,
        "V1_asymm": 12.5029,
        "V1_A": 0.0210244,
        "V2_0_n": 0.00640263,
        "V2_A_n": 5.66709e-06,
        "V3_0_n": 1.41057e-05,
        "V3_A_n": 4.18829e-08,
        "V2_0_p": 0.00735281,
        "V2_A_p": 1.4142e-06,
        "V3_0_p": 1.87723e-05,
        "V3_A_p": 1.37623e-08,
        "V4_0": 3.05252e-09,
        "r_0": 1.20626,
        "r_A": 0.065359,
        "a_0": 0.667972,
        "a_A": -0.000721272
    },
    "KDCoulomb": {
        "r_C_0": 1.0954,
        "r_C_A": 1.04574,
        "r_C_A2": 30.6237
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.30231,
        "V1_A": -0.00481238,
        "V2_0": 0.00338526,
        "r_0": 1.23449,
        "r_A": 0.679997,
        "a_0": 0.54075
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.89674,
        "W2_0": 253.007
    },
    "KDImagVolume": {
        "W1_0_n": 14.0537,
        "W1_A_n": 0.0334787,
        "W1_0_p": 14.3844,
        "W1_A_p": 0.0290461,
        "W2_0": 66.0118,
        "W2_A": 0.223196
    },
    "KDImagSurface": {
        "D1_0": 19.3874,
        "D1_asymm": 26.2639,
        "D2_0": 0.0594453,
        "D2_A": -0.0259085,
        "D2_A2": 9.65155,
        "D2_A3": 350.934,
        "D3_0": 12.7536,
        "r_0": 1.23138,
        "r_A": -0.0187019,
        "a_0_n": 0.564386,
        "a_A_n": 0.000408233,
        "a_0_p": 0.449142,
        "a_A_p": 0.00127809
    }
}

==> anc/KDUQFederal/273/modelErrors.json <==
{
    "ECS_p": 0.419783,
    "ECS_n": 0.354991,
    "APower_p": 0.800811,
    "APower_n": 0.618371,
    "RCS_p": 0.023355,
    "TCS_n": 0.0316228
}

==> anc/KDUQFederal/273/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9288,
        "V1_asymm": 17.5679,
        "V1_A": 0.0233433,
        "V2_0_n": 0.00563757,
        "V2_A_n": 4.69155e-06,
        "V3_0_n": 8.36695e-06,
        "V3_A_n": 5.37402e-08,
        "V2_0_p": 0.00562015,
        "V2_A_p": 1.13453e-05,
        "V3_0_p": 4.18163e-06,
        "V3_A_p": 7.54502e-08,
        "V4_0": -2.12406e-08,
        "r_0": 1.26804,
        "r_A": 0.362076,
        "a_0": 0.627232,
        "a_A": -0.00050954
    },
    "KDCoulomb": {
        "r_C_0": 1.08724,
        "r_C_A": -0.178223,
        "r_C_A2": -10.1538
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.88355,
        "V1_A": -0.0139506,
        "V2_0": 0.00339812,
        "r_0": 1.29543,
        "r_A": 0.98364,
        "a_0": 0.589128
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.84734,
        "W2_0": 381.382
    },
    "KDImagVolume": {
        "W1_0_n": 10.7541,
        "W1_A_n": 0.0639697,
        "W1_0_p": 14.25,
        "W1_A_p": 0.0130039,
        "W2_0": 75.9049,
        "W2_A": 0.0278016
    },
    "KDImagSurface": {
        "D1_0": 13.6509,
        "D1_asymm": 5.08171,
        "D2_0": 0.0136274,
        "D2_A": 0.00770858,
        "D2_A2": 6.26603,
        "D2_A3": 414.177,
        "D3_0": 13.1615,
        "r_0": 1.4652,
        "r_A": 0.0415406,
        "a_0_n": 0.584951,
        "a_A_n": -0.000190393,
        "a_0_p": 0.476436,
        "a_A_p": 0.00183314
    }
}

==> anc/KDUQFederal/274/modelErrors.json <==
{
    "ECS_p": 0.543906,
    "ECS_n": 0.277491,
    "APower_p": 0.882968,
    "APower_n": 0.52694,
    "RCS_p": 0.0395205,
    "TCS_n": 0.0536246
}

==> anc/KDUQFederal/274/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.6088,
        "V1_asymm": 18.7421,
        "V1_A": 0.0316011,
        "V2_0_n": 0.00675111,
        "V2_A_n": 6.44058e-06,
        "V3_0_n": 9.1774e-06,
        "V3_A_n": 4.69613e-08,
        "V2_0_p": 0.00626352,
        "V2_A_p": 9.24884e-06,
        "V3_0_p": 7.48392e-06,
        "V3_A_p": 5.84233e-08,
        "V4_0": -1.02923e-08,
        "r_0": 1.26942,
        "r_A": 0.248693,
        "a_0": 0.642388,
        "a_A": -0.000458282
    },
    "KDCoulomb": {
        "r_C_0": 1.31692,
        "r_C_A": 1.64602,
        "r_C_A2": 6.16375
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.46036,
        "V1_A": 0.0126942,
        "V2_0": 0.00215807,
        "r_0": 1.22166,
        "r_A": 0.628097,
        "a_0": 0.586855
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.55625,
        "W2_0": 212.225
    },
    "KDImagVolume": {
        "W1_0_n": 17.2092,
        "W1_A_n": 0.0281207,
        "W1_0_p": 17.6609,
        "W1_A_p": -0.0168998,
        "W2_0": 70.0758,
        "W2_A": -0.116363
    },
    "KDImagSurface": {
        "D1_0": 25.5208,
        "D1_asymm": 16.2328,
        "D2_0": 0.0352908,
        "D2_A": 0.00885633,
        "D2_A2": -3.30064,
        "D2_A3": 245.637,
        "D3_0": 16.8891,
        "r_0": 1.24761,
        "r_A": -0.011164,
        "a_0_n": 0.511703,
        "a_A_n": 0.000411602,
        "a_0_p": 0.463185,
        "a_A_p": 0.000195313
    }
}

==> anc/KDUQFederal/275/modelErrors.json <==
{
    "ECS_p": 0.488112,
    "ECS_n": 0.257932,
    "APower_p": 1.01172,
    "APower_n": 0.787791,
    "RCS_p": 0.0431194,
    "TCS_n": 0.040138
}

==> anc/KDUQFederal/275/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.9531,
        "V1_asymm": 1.60332,
        "V1_A": 0.0493962,
        "V2_0_n": 0.00645039,
        "V2_A_n": -1.39591e-07,
        "V3_0_n": 1.63734e-05,
        "V3_A_n": 9.0901e-09,
        "V2_0_p": 0.00445153,
        "V2_A_p": 1.1128e-05,
        "V3_0_p": -5.287e-06,
        "V3_A_p": 1.274e-07,
        "V4_0": 3.69238e-09,
        "r_0": 1.33691,
        "r_A": 0.714849,
        "a_0": 0.681136,
        "a_A": -0.000414589
    },
    "KDCoulomb": {
        "r_C_0": 1.23525,
        "r_C_A": -0.271012,
        "r_C_A2": 4.68773
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.13292,
        "V1_A": -0.0306291,
        "V2_0": 0.00712767,
        "r_0": 1.27645,
        "r_A": 0.710614,
        "a_0": 0.631311
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.737918,
        "W2_0": 113.11
    },
    "KDImagVolume": {
        "W1_0_n": 18.1857,
        "W1_A_n": -0.016824,
        "W1_0_p": 20.3781,
        "W1_A_p": -0.00205354,
        "W2_0": 73.1792,
        "W2_A": 0.306709
    },
    "KDImagSurface": {
        "D1_0": 26.7743,
        "D1_asymm": 5.04074,
        "D2_0": -0.0219869,
        "D2_A": 0.0585674,
        "D2_A2": -5.16199,
        "D2_A3": -65.9575,
        "D3_0": 18.0053,
        "r_0": 1.26472,
        "r_A": -2.69797e-06,
        "a_0_n": 0.589747,
        "a_A_n": 0.000247095,
        "a_0_p": 0.485404,
        "a_A_p": 0.00141634
    }
}

==> anc/KDUQFederal/276/modelErrors.json <==
{
    "ECS_p": 0.501539,
    "ECS_n": 0.396656,
    "APower_p": 0.85108,
    "APower_n": 0.598406,
    "RCS_p": 0.0284008,
    "TCS_n": 0.0452926
}

==> anc/KDUQFederal/276/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5452,
        "V1_asymm": 11.4282,
        "V1_A": 0.029608,
        "V2_0_n": 0.00611544,
        "V2_A_n": 2.6197e-06,
        "V3_0_n": 1.19375e-05,
        "V3_A_n": 3.84463e-08,
        "V2_0_p": 0.00952675,
        "V2_A_p": -1.73908e-05,
        "V3_0_p": 2.88175e-05,
        "V3_A_p": -6.00995e-08,
        "V4_0": -6.87564e-09,
        "r_0": 1.26089,
        "r_A": 0.231202,
        "a_0": 0.613236,
        "a_A": -0.000488866
    },
    "KDCoulomb": {
        "r_C_0": 1.19861,
        "r_C_A": 0.677548,
        "r_C_A2": -1.07638
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.76338,
        "V1_A": -0.00832045,
        "V2_0": 0.00529091,
        "r_0": 1.18736,
        "r_A": 0.69469,
        "a_0": 0.567798
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.87995,
        "W2_0": 74.4299
    },
    "KDImagVolume": {
        "W1_0_n": 15.4616,
        "W1_A_n": 0.102914,
        "W1_0_p": 23.0571,
        "W1_A_p": 0.0378066,
        "W2_0": 141.437,
        "W2_A": 0.394693
    },
    "KDImagSurface": {
        "D1_0": 16.6387,
        "D1_asymm": 31.0688,
        "D2_0": -0.034039,
        "D2_A": 0.0589231,
        "D2_A2": 8.18054,
        "D2_A3": 275.809,
        "D3_0": 11.898,
        "r_0": 1.30205,
        "r_A": -0.0027773,
        "a_0_n": 0.596552,
        "a_A_n": 3.24314e-05,
        "a_0_p": 0.520751,
        "a_A_p": 0.000702895
    }
}

==> anc/KDUQFederal/277/modelErrors.json <==
{
    "ECS_p": 0.497607,
    "ECS_n": 0.230645,
    "APower_p": 0.707285,
    "APower_n": 0.55331,
    "RCS_p": 0.0412429,
    "TCS_n": 0.0593602
}

==> anc/KDUQFederal/277/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4461,
        "V1_asymm": 8.91232,
        "V1_A": 0.0261537,
        "V2_0_n": 0.00723666,
        "V2_A_n": 4.13448e-07,
        "V3_0_n": 1.7639e-05,
        "V3_A_n": 6.83141e-09,
        "V2_0_p": 0.00788552,
        "V2_A_p": -5.34233e-06,
        "V3_0_p": 2.24495e-05,
        "V3_A_p": -3.3703e-08,
        "V4_0": 6.76732e-09,
        "r_0": 1.30457,
        "r_A": 0.490704,
        "a_0": 0.69788,
        "a_A": 0.000178607
    },
    "KDCoulomb": {
        "r_C_0": 1.42258,
        "r_C_A": 1.30242,
        "r_C_A2": 4.82071
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.89986,
        "V1_A": -0.0261131,
        "V2_0": 0.00738695,
        "r_0": 1.22036,
        "r_A": 0.621501,
        "a_0": 0.479263
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.10987,
        "W2_0": 120.047
    },
    "KDImagVolume": {
        "W1_0_n": 19.315,
        "W1_A_n": 0.0271834,
        "W1_0_p": 12.5144,
        "W1_A_p": 0.107789,
        "W2_0": 101.841,
        "W2_A": -0.057988
    },
    "KDImagSurface": {
        "D1_0": 24.1179,
        "D1_asymm": 2.84018,
        "D2_0": 0.0251723,
        "D2_A": 0.00887174,
        "D2_A2": 13.658,
        "D2_A3": 206.642,
        "D3_0": 22.7273,
        "r_0": 1.63963,
        "r_A": 0.0852136,
        "a_0_n": 0.543214,
        "a_A_n": -0.0010091,
        "a_0_p": 0.553808,
        "a_A_p": 0.000830037
    }
}

==> anc/KDUQFederal/278/modelErrors.json <==
{
    "ECS_p": 0.38499,
    "ECS_n": 0.474669,
    "APower_p": 0.703132,
    "APower_n": 0.597212,
    "RCS_p": 0.039502,
    "TCS_n": 0.0380682
}

==> anc/KDUQFederal/278/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.5335,
        "V1_asymm": 17.9491,
        "V1_A": 0.0158351,
        "V2_0_n": 0.00385988,
        "V2_A_n": 7.35582e-06,
        "V3_0_n": -2.19343e-05,
        "V3_A_n": 2.38671e-08,
        "V2_0_p": 0.00771071,
        "V2_A_p": -5.16711e-08,
        "V3_0_p": -5.12755e-06,
        "V3_A_p": 3.72021e-08,
        "V4_0": -8.14726e-08,
        "r_0": 1.26104,
        "r_A": 0.189101,
        "a_0": 0.66491,
        "a_A": -0.00031979
    },
    "KDCoulomb": {
        "r_C_0": 1.14234,
        "r_C_A": 0.898777,
        "r_C_A2": 15.4028
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.42748,
        "V1_A": -0.00400323,
        "V2_0": 0.00296045,
        "r_0": 1.22754,
        "r_A": 0.580167,
        "a_0": 0.52192
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.48515,
        "W2_0": 371.58
    },
    "KDImagVolume": {
        "W1_0_n": 18.6568,
        "W1_A_n": -0.0136101,
        "W1_0_p": 13.4267,
        "W1_A_p": 0.00427457,
        "W2_0": 53.2032,
        "W2_A": -0.0434611
    },
    "KDImagSurface": {
        "D1_0": 26.4898,
        "D1_asymm": 4.61866,
        "D2_0": 0.0486802,
        "D2_A": -0.00428995,
        "D2_A2": 1.07673,
        "D2_A3": 466.658,
        "D3_0": 16.7901,
        "r_0": 1.48896,
        "r_A": 0.0325171,
        "a_0_n": 0.552315,
        "a_A_n": 0.00119556,
        "a_0_p": 0.477189,
        "a_A_p": 0.000327909
    }
}

==> anc/KDUQFederal/279/modelErrors.json <==
{
    "ECS_p": 0.503826,
    "ECS_n": 0.36711,
    "APower_p": 0.566514,
    "APower_n": 0.626375,
    "RCS_p": 0.040602,
    "TCS_n": 0.0393806
}

==> anc/KDUQFederal/279/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3219,
        "V1_asymm": 7.72955,
        "V1_A": 0.0360882,
        "V2_0_n": 0.0039177,
        "V2_A_n": -6.18675e-06,
        "V3_0_n": -1.64756e-05,
        "V3_A_n": -1.28112e-08,
        "V2_0_p": 0.00662939,
        "V2_A_p": -7.17595e-06,
        "V3_0_p": -1.32927e-06,
        "V3_A_p": -3.66459e-08,
        "V4_0": -6.35646e-08,
        "r_0": 1.21024,
        "r_A": 0.133388,
        "a_0": 0.663311,
        "a_A": -0.000569144
    },
    "KDCoulomb": {
        "r_C_0": 1.19197,
        "r_C_A": 0.954226,
        "r_C_A2": -3.37855
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.13798,
        "V1_A": -0.000462457,
        "V2_0": 0.00284451,
        "r_0": 1.22353,
        "r_A": 0.612365,
        "a_0": 0.530912
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.508626,
        "W2_0": 273.927
    },
    "KDImagVolume": {
        "W1_0_n": 19.8593,
        "W1_A_n": -0.000862387,
        "W1_0_p": 16.2477,
        "W1_A_p": 0.0322877,
        "W2_0": 69.2457,
        "W2_A": -0.0965194
    },
    "KDImagSurface": {
        "D1_0": 29.8961,
        "D1_asymm": 26.133,
        "D2_0": -0.0139882,
        "D2_A": 0.059053,
        "D2_A2": 17.1875,
        "D2_A3": 401.974,
        "D3_0": 18.7377,
        "r_0": 1.28189,
        "r_A": -0.00447588,
        "a_0_n": 0.563504,
        "a_A_n": 0.000367835,
        "a_0_p": 0.470269,
        "a_A_p": 0.00104494
    }
}

==> anc/KDUQFederal/28/modelErrors.json <==
{
    "ECS_p": 0.342163,
    "ECS_n": 0.560705,
    "APower_p": 0.824199,
    "APower_n": 0.706477,
    "RCS_p": 0.0257706,
    "TCS_n": 0.0393656
}

==> anc/KDUQFederal/28/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.722,
        "V1_asymm": 9.15149,
        "V1_A": 0.0440977,
        "V2_0_n": 0.00634326,
        "V2_A_n": 3.31172e-06,
        "V3_0_n": 1.06105e-05,
        "V3_A_n": 8.36808e-09,
        "V2_0_p": 0.00666859,
        "V2_A_p": -3.5849e-06,
        "V3_0_p": 9.41179e-06,
        "V3_A_p": 2.68133e-08,
        "V4_0": -1.11811e-08,
        "r_0": 1.2841,
        "r_A": 0.448203,
        "a_0": 0.634457,
        "a_A": -7.66399e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.23356,
        "r_C_A": 2.10422,
        "r_C_A2": 2.64392
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.78829,
        "V1_A": 0.021962,
        "V2_0": 0.00943874,
        "r_0": 1.20971,
        "r_A": 0.824816,
        "a_0": 0.566954
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.92479,
        "W2_0": 326.736
    },
    "KDImagVolume": {
        "W1_0_n": 18.3241,
        "W1_A_n": -0.046197,
        "W1_0_p": 17.5945,
        "W1_A_p": 0.0141484,
        "W2_0": 68.4422,
        "W2_A": -0.0423651
    },
    "KDImagSurface": {
        "D1_0": 23.473,
        "D1_asymm": 26.7814,
        "D2_0": 0.0295843,
        "D2_A": 0.00562297,
        "D2_A2": 14.7007,
        "D2_A3": 227.119,
        "D3_0": 14.4866,
        "r_0": 1.3928,
        "r_A": 0.0350811,
        "a_0_n": 0.554315,
        "a_A_n": -0.000664049,
        "a_0_p": 0.438279,
        "a_A_p": 0.00249473
    }
}

==> anc/KDUQFederal/280/modelErrors.json <==
{
    "ECS_p": 0.28306,
    "ECS_n": 0.215278,
    "APower_p": 0.657073,
    "APower_n": 0.653264,
    "RCS_p": 0.0469,
    "TCS_n": 0.0455353
}

==> anc/KDUQFederal/280/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.3826,
        "V1_asymm": -4.13842,
        "V1_A": 0.0580296,
        "V2_0_n": 0.00560396,
        "V2_A_n": -4.96501e-06,
        "V3_0_n": 9.19245e-06,
        "V3_A_n": -2.11747e-08,
        "V2_0_p": 0.00478454,
        "V2_A_p": -3.24723e-07,
        "V3_0_p": -2.61854e-06,
        "V3_A_p": 3.00843e-08,
        "V4_0": 5.13047e-09,
        "r_0": 1.33533,
        "r_A": 0.647884,
        "a_0": 0.722634,
        "a_A": 5.51523e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.30797,
        "r_C_A": 0.876406,
        "r_C_A2": 1.17431
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.55581,
        "V1_A": -0.00038039,
        "V2_0": 0.00484069,
        "r_0": 1.19973,
        "r_A": 0.554355,
        "a_0": 0.591741
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.12892,
        "W2_0": 235.762
    },
    "KDImagVolume": {
        "W1_0_n": 23.308,
        "W1_A_n": 0.0443694,
        "W1_0_p": 26.7357,
        "W1_A_p": 0.00872022,
        "W2_0": 140.351,
        "W2_A": 0.2501
    },
    "KDImagSurface": {
        "D1_0": 18.1787,
        "D1_asymm": 10.3641,
        "D2_0": 0.00759218,
        "D2_A": 0.0140617,
        "D2_A2": 6.02887,
        "D2_A3": 322.266,
        "D3_0": 12.607,
        "r_0": 1.27487,
        "r_A": 0.00610638,
        "a_0_n": 0.537509,
        "a_A_n": 0.000321925,
        "a_0_p": 0.475769,
        "a_A_p": 0.00129952
    }
}

==> anc/KDUQFederal/281/modelErrors.json <==
{
    "ECS_p": 0.454686,
    "ECS_n": 0.250974,
    "APower_p": 0.850551,
    "APower_n": 0.745145,
    "RCS_p": 0.0644341,
    "TCS_n": 0.0433731
}

==> anc/KDUQFederal/281/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.425,
        "V1_asymm": 21.2714,
        "V1_A": 0.00906506,
        "V2_0_n": 0.00894827,
        "V2_A_n": 1.79747e-05,
        "V3_0_n": 3.20131e-05,
        "V3_A_n": 1.06155e-07,
        "V2_0_p": 0.00868078,
        "V2_A_p": 3.98027e-07,
        "V3_0_p": 2.52009e-05,
        "V3_A_p": 3.18723e-08,
        "V4_0": 2.46585e-08,
        "r_0": 1.17551,
        "r_A": -0.0673623,
        "a_0": 0.618876,
        "a_A": -0.000596741
    },
    "KDCoulomb": {
        "r_C_0": 1.35569,
        "r_C_A": 0.244014,
        "r_C_A2": 8.97102
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.75418,
        "V1_A": 0.0117837,
        "V2_0": 0.00815282,
        "r_0": 1.24279,
        "r_A": 0.888405,
        "a_0": 0.550009
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.74276,
        "W2_0": 97.409
    },
    "KDImagVolume": {
        "W1_0_n": 17.0279,
        "W1_A_n": 0.0924926,
        "W1_0_p": 21.7519,
        "W1_A_p": 0.0917477,
        "W2_0": 118.95,
        "W2_A": 0.324139
    },
    "KDImagSurface": {
        "D1_0": 18.5407,
        "D1_asymm": 14.688,
        "D2_0": 0.0295092,
        "D2_A": -0.00413091,
        "D2_A2": 10.0048,
        "D2_A3": 382.804,
        "D3_0": 16.0789,
        "r_0": 1.25179,
        "r_A": 0.00830885,
        "a_0_n": 0.588392,
        "a_A_n": -0.000304812,
        "a_0_p": 0.530572,
        "a_A_p": 0.00189537
    }
}

==> anc/KDUQFederal/282/modelErrors.json <==
{
    "ECS_p": 0.491708,
    "ECS_n": 0.302925,
    "APower_p": 0.74346,
    "APower_n": 0.677087,
    "RCS_p": 0.0468582,
    "TCS_n": 0.0345957
}

==> anc/KDUQFederal/282/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1783,
        "V1_asymm": 21.0824,
        "V1_A": 0.0210596,
        "V2_0_n": 0.00538778,
        "V2_A_n": -1.19199e-05,
        "V3_0_n": 1.18629e-05,
        "V3_A_n": -4.91769e-08,
        "V2_0_p": 0.00862049,
        "V2_A_p": -1.97058e-06,
        "V3_0_p": 2.52586e-05,
        "V3_A_p": 2.28983e-08,
        "V4_0": 2.23112e-08,
        "r_0": 1.26452,
        "r_A": 0.356911,
        "a_0": 0.683242,
        "a_A": -0.000121599
    },
    "KDCoulomb": {
        "r_C_0": 1.16781,
        "r_C_A": 0.296909,
        "r_C_A2": 4.84396
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.04875,
        "V1_A": 0.00373859,
        "V2_0": 0.00395333,
        "r_0": 1.16724,
        "r_A": 0.392111,
        "a_0": 0.547468
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.01525,
        "W2_0": 119.668
    },
    "KDImagVolume": {
        "W1_0_n": 18.5665,
        "W1_A_n": 0.0231171,
        "W1_0_p": 12.6516,
        "W1_A_p": 0.0518701,
        "W2_0": 53.9887,
        "W2_A": 0.235474
    },
    "KDImagSurface": {
        "D1_0": 18.9136,
        "D1_asymm": 9.65725,
        "D2_0": 0.0310127,
        "D2_A": 0.0164453,
        "D2_A2": 14.6199,
        "D2_A3": -156.631,
        "D3_0": 16.4365,
        "r_0": 1.09642,
        "r_A": -0.029933,
        "a_0_n": 0.589213,
        "a_A_n": -0.000538928,
        "a_0_p": 0.572903,
        "a_A_p": 0.00150124
    }
}

==> anc/KDUQFederal/283/modelErrors.json <==
{
    "ECS_p": 0.245707,
    "ECS_n": 0.179025,
    "APower_p": 0.658103,
    "APower_n": 0.50892,
    "RCS_p": 0.0301162,
    "TCS_n": 0.038199
}

==> anc/KDUQFederal/283/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3943,
        "V1_asymm": 19.0015,
        "V1_A": 0.0281317,
        "V2_0_n": 0.00597929,
        "V2_A_n": 9.46981e-06,
        "V3_0_n": -7.96375e-08,
        "V3_A_n": 4.93458e-08,
        "V2_0_p": 0.00661153,
        "V2_A_p": 1.04007e-05,
        "V3_0_p": 8.94798e-06,
        "V3_A_p": 6.11149e-08,
        "V4_0": -2.91647e-08,
        "r_0": 1.32153,
        "r_A": 0.542131,
        "a_0": 0.67,
        "a_A": 3.42758e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.21093,
        "r_C_A": 1.35645,
        "r_C_A2": 2.38286
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.42372,
        "V1_A": -0.00796833,
        "V2_0": 0.0037586,
        "r_0": 1.27728,
        "r_A": 1.03011,
        "a_0": 0.603056
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.23209,
        "W2_0": 479.831
    },
    "KDImagVolume": {
        "W1_0_n": 21.8683,
        "W1_A_n": -0.0237006,
        "W1_0_p": 15.4809,
        "W1_A_p": 0.0214484,
        "W2_0": 72.8373,
        "W2_A": -0.0456088
    },
    "KDImagSurface": {
        "D1_0": 25.9305,
        "D1_asymm": 4.81326,
        "D2_0": 0.0383617,
        "D2_A": -0.00913228,
        "D2_A2": 2.29166,
        "D2_A3": -253.459,
        "D3_0": 21.703,
        "r_0": 1.42031,
        "r_A": 0.0321428,
        "a_0_n": 0.515928,
        "a_A_n": -0.000631702,
        "a_0_p": 0.490499,
        "a_A_p": 0.00177301
    }
}

==> anc/KDUQFederal/284/modelErrors.json <==
{
    "ECS_p": 0.355533,
    "ECS_n": 0.278216,
    "APower_p": 0.637243,
    "APower_n": 0.542769,
    "RCS_p": 0.0121676,
    "TCS_n": 0.0213108
}

==> anc/KDUQFederal/284/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3857,
        "V1_asymm": 14.9239,
        "V1_A": 0.028233,
        "V2_0_n": 0.00649511,
        "V2_A_n": 6.04953e-06,
        "V3_0_n": 1.23401e-05,
        "V3_A_n": 3.35365e-08,
        "V2_0_p": 0.00759148,
        "V2_A_p": -2.34504e-06,
        "V3_0_p": 1.93354e-05,
        "V3_A_p": -1.62398e-08,
        "V4_0": -3.75682e-09,
        "r_0": 1.25754,
        "r_A": 0.271284,
        "a_0": 0.657055,
        "a_A": -0.000181415
    },
    "KDCoulomb": {
        "r_C_0": 1.28334,
        "r_C_A": 0.605333,
        "r_C_A2": 19.5927
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.19823,
        "V1_A": -0.0121907,
        "V2_0": 0.00196882,
        "r_0": 1.24793,
        "r_A": 0.985186,
        "a_0": 0.647511
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.75475,
        "W2_0": 273.697
    },
    "KDImagVolume": {
        "W1_0_n": 23.4683,
        "W1_A_n": -0.00223973,
        "W1_0_p": 27.273,
        "W1_A_p": -0.00688481,
        "W2_0": 143.349,
        "W2_A": -0.0594069
    },
    "KDImagSurface": {
        "D1_0": 28.4926,
        "D1_asymm": 6.82763,
        "D2_0": 0.0135475,
        "D2_A": 0.0207093,
        "D2_A2": 18.9181,
        "D2_A3": 300.873,
        "D3_0": 21.6903,
        "r_0": 1.40077,
        "r_A": 0.0261912,
        "a_0_n": 0.576556,
        "a_A_n": -9.96253e-05,
        "a_0_p": 0.481526,
        "a_A_p": 0.00165845
    }
}

==> anc/KDUQFederal/285/modelErrors.json <==
{
    "ECS_p": 0.472242,
    "ECS_n": 0.243443,
    "APower_p": 0.826038,
    "APower_n": 0.622413,
    "RCS_p": 0.0259855,
    "TCS_n": 0.019841
}

==> anc/KDUQFederal/285/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.9557,
        "V1_asymm": 15.8065,
        "V1_A": 0.0472983,
        "V2_0_n": 0.00557908,
        "V2_A_n": 6.10225e-06,
        "V3_0_n": 2.17932e-07,
        "V3_A_n": 3.82554e-08,
        "V2_0_p": 0.00544957,
        "V2_A_p": -1.50232e-06,
        "V3_0_p": -1.77029e-06,
        "V3_A_p": 2.98036e-08,
        "V4_0": -4.0643e-08,
        "r_0": 1.28638,
        "r_A": 0.514919,
        "a_0": 0.674643,
        "a_A": -0.000397184
    },
    "KDCoulomb": {
        "r_C_0": 1.3496,
        "r_C_A": 0.216072,
        "r_C_A2": -6.49138
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.75476,
        "V1_A": -0.00884498,
        "V2_0": 0.00801565,
        "r_0": 1.17059,
        "r_A": 0.449945,
        "a_0": 0.541233
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.66681,
        "W2_0": 419.745
    },
    "KDImagVolume": {
        "W1_0_n": 19.4939,
        "W1_A_n": -0.00285229,
        "W1_0_p": 15.2703,
        "W1_A_p": 0.0143631,
        "W2_0": 71.3362,
        "W2_A": -0.0136868
    },
    "KDImagSurface": {
        "D1_0": 16.6948,
        "D1_asymm": 1.14606,
        "D2_0": 0.0197472,
        "D2_A": 0.00449195,
        "D2_A2": 0.476651,
        "D2_A3": 342.398,
        "D3_0": 17.5355,
        "r_0": 1.37867,
        "r_A": 0.0232143,
        "a_0_n": 0.544914,
        "a_A_n": 0.000118879,
        "a_0_p": 0.50988,
        "a_A_p": 0.000754978
    }
}

==> anc/KDUQFederal/286/modelErrors.json <==
{
    "ECS_p": 0.413476,
    "ECS_n": 0.278142,
    "APower_p": 0.912583,
    "APower_n": 0.641038,
    "RCS_p": 0.0492716,
    "TCS_n": 0.0565296
}

==> anc/KDUQFederal/286/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.3895,
        "V1_asymm": 14.8277,
        "V1_A": 0.0222093,
        "V2_0_n": 0.00717983,
        "V2_A_n": -1.61296e-06,
        "V3_0_n": 2.54957e-05,
        "V3_A_n": -9.38625e-09,
        "V2_0_p": 0.00633163,
        "V2_A_p": 7.66527e-06,
        "V3_0_p": 1.90599e-05,
        "V3_A_p": 3.03037e-08,
        "V4_0": 3.74947e-08,
        "r_0": 1.31377,
        "r_A": 0.512031,
        "a_0": 0.647221,
        "a_A": -0.000139187
    },
    "KDCoulomb": {
        "r_C_0": 1.35352,
        "r_C_A": 1.01445,
        "r_C_A2": 6.63432
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.70494,
        "V1_A": -0.00788764,
        "V2_0": -0.00159134,
        "r_0": 1.25365,
        "r_A": 0.98305,
        "a_0": 0.667716
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.96942,
        "W2_0": 275.013
    },
    "KDImagVolume": {
        "W1_0_n": 18.359,
        "W1_A_n": 0.00560574,
        "W1_0_p": 18.3158,
        "W1_A_p": -0.0128199,
        "W2_0": 102.716,
        "W2_A": 0.08084
    },
    "KDImagSurface": {
        "D1_0": 26.7014,
        "D1_asymm": 20.0514,
        "D2_0": 0.0206885,
        "D2_A": 0.0123729,
        "D2_A2": 5.26719,
        "D2_A3": 209.744,
        "D3_0": 15.174,
        "r_0": 1.37158,
        "r_A": 0.0260393,
        "a_0_n": 0.568251,
        "a_A_n": 0.0006678,
        "a_0_p": 0.506324,
        "a_A_p": 0.00114239
    }
}

==> anc/KDUQFederal/287/modelErrors.json <==
{
    "ECS_p": 0.354089,
    "ECS_n": 0.351291,
    "APower_p": 0.627153,
    "APower_n": 0.707533,
    "RCS_p": 0.0207443,
    "TCS_n": 0.048879
}

==> anc/KDUQFederal/287/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.9346,
        "V1_asymm": 12.862,
        "V1_A": 0.0429479,
        "V2_0_n": 0.00613902,
        "V2_A_n": -3.93218e-06,
        "V3_0_n": 1.5378e-05,
        "V3_A_n": -7.29915e-09,
        "V2_0_p": 0.00665756,
        "V2_A_p": 1.20502e-06,
        "V3_0_p": 1.88093e-05,
        "V3_A_p": 2.22548e-08,
        "V4_0": 2.3646e-08,
        "r_0": 1.29383,
        "r_A": 0.519349,
        "a_0": 0.678697,
        "a_A": -0.000155273
    },
    "KDCoulomb": {
        "r_C_0": 1.21073,
        "r_C_A": 1.49302,
        "r_C_A2": 2.59157
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.46469,
        "V1_A": 0.00814403,
        "V2_0": 0.00801564,
        "r_0": 1.18433,
        "r_A": 0.481513,
        "a_0": 0.532351
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.43748,
        "W2_0": 260.972
    },
    "KDImagVolume": {
        "W1_0_n": 27.696,
        "W1_A_n": 0.010865,
        "W1_0_p": 17.4612,
        "W1_A_p": 0.0788339,
        "W2_0": 108.183,
        "W2_A": 0.193752
    },
    "KDImagSurface": {
        "D1_0": 16.9293,
        "D1_asymm": 18.0486,
        "D2_0": 0.0230965,
        "D2_A": 0.00164437,
        "D2_A2": 1.29291,
        "D2_A3": 284.474,
        "D3_0": 10.1512,
        "r_0": 1.23335,
        "r_A": -0.00438525,
        "a_0_n": 0.567783,
        "a_A_n": -0.00012091,
        "a_0_p": 0.530675,
        "a_A_p": 0.000836446
    }
}

==> anc/KDUQFederal/288/modelErrors.json <==
{
    "ECS_p": 0.267229,
    "ECS_n": 0.280068,
    "APower_p": 0.620668,
    "APower_n": 0.802732,
    "RCS_p": 0.0541277,
    "TCS_n": 0.0329615
}

==> anc/KDUQFederal/288/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2197,
        "V1_asymm": 15.149,
        "V1_A": 0.033554,
        "V2_0_n": 0.00598808,
        "V2_A_n": 4.0381e-06,
        "V3_0_n": 1.02374e-05,
        "V3_A_n": 4.84994e-08,
        "V2_0_p": 0.00344413,
        "V2_A_p": 2.31028e-05,
        "V3_0_p": -1.33531e-05,
        "V3_A_p": 1.46791e-07,
        "V4_0": -1.4047e-08,
        "r_0": 1.35192,
        "r_A": 0.682967,
        "a_0": 0.703219,
        "a_A": 0.000400151
    },
    "KDCoulomb": {
        "r_C_0": 1.25046,
        "r_C_A": 1.31534,
        "r_C_A2": 8.15807
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.16319,
        "V1_A": -0.000240334,
        "V2_0": 0.00476776,
        "r_0": 1.20973,
        "r_A": 0.49035,
        "a_0": 0.540399
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.618548,
        "W2_0": 54.2281
    },
    "KDImagVolume": {
        "W1_0_n": 16.2261,
        "W1_A_n": 0.0281325,
        "W1_0_p": 16.7657,
        "W1_A_p": 0.0118494,
        "W2_0": 79.964,
        "W2_A": 0.151744
    },
    "KDImagSurface": {
        "D1_0": 24.5805,
        "D1_asymm": 3.14289,
        "D2_0": 0.0145044,
        "D2_A": 0.0145505,
        "D2_A2": 5.86363,
        "D2_A3": 203.285,
        "D3_0": 21.5296,
        "r_0": 1.33615,
        "r_A": 0.0211948,
        "a_0_n": 0.589368,
        "a_A_n": -0.000510256,
        "a_0_p": 0.466208,
        "a_A_p": 0.00194432
    }
}

==> anc/KDUQFederal/289/modelErrors.json <==
{
    "ECS_p": 0.50704,
    "ECS_n": 0.224221,
    "APower_p": 1.03324,
    "APower_n": 0.779518,
    "RCS_p": 0.0473173,
    "TCS_n": 0.0481975
}

==> anc/KDUQFederal/289/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.6079,
        "V1_asymm": 26.5783,
        "V1_A": 0.0127836,
        "V2_0_n": 0.00554871,
        "V2_A_n": 1.45213e-05,
        "V3_0_n": -5.50856e-06,
        "V3_A_n": 5.26189e-08,
        "V2_0_p": 0.00606811,
        "V2_A_p": 1.85071e-05,
        "V3_0_p": 1.04518e-06,
        "V3_A_p": 1.56688e-07,
        "V4_0": -4.4411e-08,
        "r_0": 1.32871,
        "r_A": 0.579861,
        "a_0": 0.641787,
        "a_A": -0.000178946
    },
    "KDCoulomb": {
        "r_C_0": 1.25911,
        "r_C_A": 0.201199,
        "r_C_A2": 20.7175
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.16183,
        "V1_A": -0.0271413,
        "V2_0": 0.00113655,
        "r_0": 1.14042,
        "r_A": 0.466624,
        "a_0": 0.551798
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.01393,
        "W2_0": 278.024
    },
    "KDImagVolume": {
        "W1_0_n": 18.6946,
        "W1_A_n": 0.00046812,
        "W1_0_p": 11.723,
        "W1_A_p": 0.0583712,
        "W2_0": 77.1276,
        "W2_A": -0.106511
    },
    "KDImagSurface": {
        "D1_0": 11.6751,
        "D1_asymm": 34.2519,
        "D2_0": 0.0733936,
        "D2_A": -0.0509792,
        "D2_A2": 8.03753,
        "D2_A3": 179.066,
        "D3_0": 10.6868,
        "r_0": 1.40165,
        "r_A": 0.0352281,
        "a_0_n": 0.537429,
        "a_A_n": -0.00199285,
        "a_0_p": 0.584037,
        "a_A_p": 0.000175526
    }
}

==> anc/KDUQFederal/29/modelErrors.json <==
{
    "ECS_p": 0.347228,
    "ECS_n": 0.242679,
    "APower_p": 0.688532,
    "APower_n": 0.797087,
    "RCS_p": 0.010348,
    "TCS_n": 0.0260346
}

==> anc/KDUQFederal/29/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8156,
        "V1_asymm": 19.3267,
        "V1_A": 0.0228453,
        "V2_0_n": 0.00584376,
        "V2_A_n": 1.32866e-05,
        "V3_0_n": 9.1349e-07,
        "V3_A_n": 5.25074e-08,
        "V2_0_p": 0.00681991,
        "V2_A_p": -1.04818e-05,
        "V3_0_p": 6.95423e-06,
        "V3_A_p": -2.6481e-08,
        "V4_0": -3.17754e-08,
        "r_0": 1.17892,
        "r_A": 0.0710608,
        "a_0": 0.701684,
        "a_A": 4.67047e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.2461,
        "r_C_A": 1.3159,
        "r_C_A2": 28.8722
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.7739,
        "V1_A": 0.0163555,
        "V2_0": 0.00934566,
        "r_0": 1.19343,
        "r_A": 0.47327,
        "a_0": 0.550912
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.47194,
        "W2_0": 197.244
    },
    "KDImagVolume": {
        "W1_0_n": 24.6514,
        "W1_A_n": -0.000300389,
        "W1_0_p": 18.2311,
        "W1_A_p": 0.0433623,
        "W2_0": 123.543,
        "W2_A": -0.118251
    },
    "KDImagSurface": {
        "D1_0": 15.8806,
        "D1_asymm": 3.60249,
        "D2_0": 0.0386715,
        "D2_A": -0.016978,
        "D2_A2": -8.94411,
        "D2_A3": -142.379,
        "D3_0": 12.0883,
        "r_0": 1.28108,
        "r_A": -0.00614911,
        "a_0_n": 0.545511,
        "a_A_n": 0.000183506,
        "a_0_p": 0.479654,
        "a_A_p": 0.00104656
    }
}

==> anc/KDUQFederal/290/modelErrors.json <==
{
    "ECS_p": 0.606245,
    "ECS_n": 0.396357,
    "APower_p": 0.858482,
    "APower_n": 0.723927,
    "RCS_p": 0.050635,
    "TCS_n": 0.0498676
}

==> anc/KDUQFederal/290/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.9201,
        "V1_asymm": 11.6429,
        "V1_A": 0.0269228,
        "V2_0_n": 0.00540158,
        "V2_A_n": 7.14849e-06,
        "V3_0_n": 1.85331e-06,
        "V3_A_n": 2.8605e-08,
        "V2_0_p": 0.00727412,
        "V2_A_p": -1.10102e-05,
        "V3_0_p": 2.00961e-05,
        "V3_A_p": -5.59427e-08,
        "V4_0": -1.65763e-08,
        "r_0": 1.23132,
        "r_A": 0.0622926,
        "a_0": 0.604521,
        "a_A": -0.000925618
    },
    "KDCoulomb": {
        "r_C_0": 1.22665,
        "r_C_A": 0.18591,
        "r_C_A2": 24.019
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.97216,
        "V1_A": -0.0119603,
        "V2_0": 0.00976019,
        "r_0": 1.19109,
        "r_A": 0.596887,
        "a_0": 0.55008
    },
    "KDImagSpinOrbit": {
        "W1_0": -10.9461,
        "W2_0": 304.235
    },
    "KDImagVolume": {
        "W1_0_n": 24.7134,
        "W1_A_n": 0.0498273,
        "W1_0_p": 19.9884,
        "W1_A_p": 0.136024,
        "W2_0": 121.933,
        "W2_A": 0.508648
    },
    "KDImagSurface": {
        "D1_0": 20.3631,
        "D1_asymm": 12.3792,
        "D2_0": -0.0345048,
        "D2_A": 0.0633958,
        "D2_A2": -2.71188,
        "D2_A3": -4.32254,
        "D3_0": 16.2128,
        "r_0": 1.33925,
        "r_A": 0.0117235,
        "a_0_n": 0.50693,
        "a_A_n": -0.00095032,
        "a_0_p": 0.532433,
        "a_A_p": 0.00106589
    }
}

==> anc/KDUQFederal/291/modelErrors.json <==
{
    "ECS_p": 0.341771,
    "ECS_n": 0.202103,
    "APower_p": 0.687034,
    "APower_n": 0.8306,
    "RCS_p": 0.0291931,
    "TCS_n": 0.021904
}

==> anc/KDUQFederal/291/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1829,
        "V1_asymm": 18.1853,
        "V1_A": 0.017967,
        "V2_0_n": 0.00679671,
        "V2_A_n": -2.55598e-06,
        "V3_0_n": 1.65384e-05,
        "V3_A_n": -5.12139e-10,
        "V2_0_p": 0.00736046,
        "V2_A_p": 6.03053e-06,
        "V3_0_p": 2.27456e-05,
        "V3_A_p": 5.83878e-09,
        "V4_0": 1.67685e-08,
        "r_0": 1.26997,
        "r_A": 0.242082,
        "a_0": 0.661968,
        "a_A": -0.000249928
    },
    "KDCoulomb": {
        "r_C_0": 1.15184,
        "r_C_A": 1.54539,
        "r_C_A2": 21.5263
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.4042,
        "V1_A": 0.0252949,
        "V2_0": 0.00435339,
        "r_0": 1.18297,
        "r_A": 0.542044,
        "a_0": 0.629008
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.59262,
        "W2_0": 343.948
    },
    "KDImagVolume": {
        "W1_0_n": 22.7867,
        "W1_A_n": -0.00626456,
        "W1_0_p": 18.9185,
        "W1_A_p": -0.00712217,
        "W2_0": 131.134,
        "W2_A": -0.137687
    },
    "KDImagSurface": {
        "D1_0": 18.9542,
        "D1_asymm": 11.7357,
        "D2_0": 0.105285,
        "D2_A": -0.0813627,
        "D2_A2": 17.8125,
        "D2_A3": 459.608,
        "D3_0": 15.3245,
        "r_0": 1.39471,
        "r_A": 0.0192327,
        "a_0_n": 0.540044,
        "a_A_n": -2.48032e-05,
        "a_0_p": 0.464837,
        "a_A_p": 0.000820034
    }
}

==> anc/KDUQFederal/292/modelErrors.json <==
{
    "ECS_p": 0.495634,
    "ECS_n": 0.510989,
    "APower_p": 0.712836,
    "APower_n": 0.686929,
    "RCS_p": 0.0496883,
    "TCS_n": 0.0348043
}

==> anc/KDUQFederal/292/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6154,
        "V1_asymm": 10.0905,
        "V1_A": 0.0418435,
        "V2_0_n": 0.00448413,
        "V2_A_n": -8.39957e-06,
        "V3_0_n": 6.11511e-07,
        "V3_A_n": -2.74444e-09,
        "V2_0_p": 0.00668289,
        "V2_A_p": 3.72202e-06,
        "V3_0_p": 1.1483e-05,
        "V3_A_p": -2.11554e-09,
        "V4_0": -1.21396e-08,
        "r_0": 1.39042,
        "r_A": 0.819431,
        "a_0": 0.673841,
        "a_A": 9.84573e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.13584,
        "r_C_A": 1.72395,
        "r_C_A2": 3.34249
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.6306,
        "V1_A": 0.0162192,
        "V2_0": -0.000437331,
        "r_0": 1.10465,
        "r_A": 0.390444,
        "a_0": 0.644351
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.34005,
        "W2_0": 210.942
    },
    "KDImagVolume": {
        "W1_0_n": 25.933,
        "W1_A_n": -0.0636566,
        "W1_0_p": 23.749,
        "W1_A_p": -0.00916709,
        "W2_0": 112.218,
        "W2_A": -0.194082
    },
    "KDImagSurface": {
        "D1_0": 26.4339,
        "D1_asymm": 34.2137,
        "D2_0": -0.0162557,
        "D2_A": 0.0511214,
        "D2_A2": -8.70818,
        "D2_A3": -173.075,
        "D3_0": 17.8375,
        "r_0": 1.39261,
        "r_A": 0.0200924,
        "a_0_n": 0.531688,
        "a_A_n": 4.25604e-05,
        "a_0_p": 0.530018,
        "a_A_p": -0.000160796
    }
}

==> anc/KDUQFederal/293/modelErrors.json <==
{
    "ECS_p": 0.397607,
    "ECS_n": 0.352394,
    "APower_p": 0.868825,
    "APower_n": 0.733269,
    "RCS_p": 0.0257925,
    "TCS_n": 0.0296427
}

==> anc/KDUQFederal/293/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 53.3331,
        "V1_asymm": 5.46279,
        "V1_A": 0.0177207,
        "V2_0_n": 0.00266828,
        "V2_A_n": 3.21479e-06,
        "V3_0_n": -2.48077e-05,
        "V3_A_n": 1.19157e-08,
        "V2_0_p": 0.00240872,
        "V2_A_p": 9.53293e-06,
        "V3_0_p": -2.62001e-05,
        "V3_A_p": 5.94021e-08,
        "V4_0": -7.37608e-08,
        "r_0": 1.26065,
        "r_A": 0.250006,
        "a_0": 0.632778,
        "a_A": -0.000273919
    },
    "KDCoulomb": {
        "r_C_0": 1.61963,
        "r_C_A": 0.84578,
        "r_C_A2": -6.22246
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.98811,
        "V1_A": 0.00838292,
        "V2_0": 0.00436948,
        "r_0": 1.18144,
        "r_A": 0.485213,
        "a_0": 0.565406
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.58762,
        "W2_0": 193.231
    },
    "KDImagVolume": {
        "W1_0_n": 20.8901,
        "W1_A_n": 0.00921945,
        "W1_0_p": 14.5185,
        "W1_A_p": 0.0331632,
        "W2_0": 67.0321,
        "W2_A": 0.0177067
    },
    "KDImagSurface": {
        "D1_0": 33.405,
        "D1_asymm": 28.8412,
        "D2_0": 0.0375901,
        "D2_A": 0.00468342,
        "D2_A2": 8.60913,
        "D2_A3": -30.5789,
        "D3_0": 21.1126,
        "r_0": 1.38812,
        "r_A": 0.0285891,
        "a_0_n": 0.56385,
        "a_A_n": 1.73655e-05,
        "a_0_p": 0.424014,
        "a_A_p": 0.0017329
    }
}

==> anc/KDUQFederal/294/modelErrors.json <==
{
    "ECS_p": 0.316613,
    "ECS_n": 0.322735,
    "APower_p": 0.88645,
    "APower_n": 0.603477,
    "RCS_p": 0.0453051,
    "TCS_n": 0.0373024
}

==> anc/KDUQFederal/294/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0845,
        "V1_asymm": 17.5416,
        "V1_A": 0.0405301,
        "V2_0_n": 0.00684147,
        "V2_A_n": 1.17297e-05,
        "V3_0_n": 1.49325e-05,
        "V3_A_n": 8.68122e-08,
        "V2_0_p": 0.00722534,
        "V2_A_p": 3.94606e-06,
        "V3_0_p": 2.20412e-05,
        "V3_A_p": -1.96396e-08,
        "V4_0": -1.34509e-08,
        "r_0": 1.32405,
        "r_A": 0.513264,
        "a_0": 0.721208,
        "a_A": 0.000259257
    },
    "KDCoulomb": {
        "r_C_0": 0.925152,
        "r_C_A": -0.0909223,
        "r_C_A2": 23.363
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.36286,
        "V1_A": 0.0172363,
        "V2_0": 0.0133415,
        "r_0": 1.22024,
        "r_A": 0.547839,
        "a_0": 0.495317
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.77242,
        "W2_0": 270.133
    },
    "KDImagVolume": {
        "W1_0_n": 12.1645,
        "W1_A_n": 0.0795999,
        "W1_0_p": 15.8284,
        "W1_A_p": 0.0759763,
        "W2_0": 56.7284,
        "W2_A": 0.5612
    },
    "KDImagSurface": {
        "D1_0": 21.4567,
        "D1_asymm": 9.46368,
        "D2_0": 0.0244844,
        "D2_A": 0.0112973,
        "D2_A2": 0.933071,
        "D2_A3": 87.1449,
        "D3_0": 15.3932,
        "r_0": 1.3364,
        "r_A": 0.019186,
        "a_0_n": 0.606357,
        "a_A_n": 0.000443644,
        "a_0_p": 0.453647,
        "a_A_p": 0.00112572
    }
}

==> anc/KDUQFederal/295/modelErrors.json <==
{
    "ECS_p": 0.37617,
    "ECS_n": 0.419432,
    "APower_p": 0.980046,
    "APower_n": 0.589013,
    "RCS_p": 0.0251972,
    "TCS_n": 0.0383207
}

==> anc/KDUQFederal/295/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0815,
        "V1_asymm": 16.6581,
        "V1_A": 0.0376025,
        "V2_0_n": 0.00587673,
        "V2_A_n": 1.92008e-06,
        "V3_0_n": 1.29842e-05,
        "V3_A_n": 3.55251e-08,
        "V2_0_p": 0.00744322,
        "V2_A_p": 3.72981e-06,
        "V3_0_p": 1.58628e-05,
        "V3_A_p": 5.77188e-08,
        "V4_0": 7.65871e-09,
        "r_0": 1.31395,
        "r_A": 0.571647,
        "a_0": 0.666673,
        "a_A": -0.0002931
    },
    "KDCoulomb": {
        "r_C_0": 1.28916,
        "r_C_A": 1.0527,
        "r_C_A2": 18.691
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.83531,
        "V1_A": -0.00257271,
        "V2_0": 0.00643095,
        "r_0": 1.21133,
        "r_A": 0.584782,
        "a_0": 0.538736
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.39482,
        "W2_0": 173.777
    },
    "KDImagVolume": {
        "W1_0_n": 24.8855,
        "W1_A_n": 0.00780326,
        "W1_0_p": 25.3123,
        "W1_A_p": 0.039227,
        "W2_0": 149.849,
        "W2_A": -0.0112798
    },
    "KDImagSurface": {
        "D1_0": 25.6316,
        "D1_asymm": 4.46838,
        "D2_0": 0.0234534,
        "D2_A": 0.00483167,
        "D2_A2": 13.4736,
        "D2_A3": 232.325,
        "D3_0": 24.1687,
        "r_0": 1.28599,
        "r_A": 0.000957641,
        "a_0_n": 0.561835,
        "a_A_n": -0.000440938,
        "a_0_p": 0.576762,
        "a_A_p": 0.000456775
    }
}

==> anc/KDUQFederal/296/modelErrors.json <==
{
    "ECS_p": 0.344653,
    "ECS_n": 0.205222,
    "APower_p": 0.790621,
    "APower_n": 0.518418,
    "RCS_p": 0.0143737,
    "TCS_n": 0.0539821
}

==> anc/KDUQFederal/296/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.6521,
        "V1_asymm": 10.9887,
        "V1_A": 0.0367277,
        "V2_0_n": 0.00752118,
        "V2_A_n": -5.40234e-06,
        "V3_0_n": 2.67699e-05,
        "V3_A_n": -3.06443e-08,
        "V2_0_p": 0.0086647,
        "V2_A_p": -9.45331e-07,
        "V3_0_p": 3.41796e-05,
        "V3_A_p": 1.67226e-08,
        "V4_0": 5.08279e-08,
        "r_0": 1.32457,
        "r_A": 0.544597,
        "a_0": 0.639193,
        "a_A": -0.000116988
    },
    "KDCoulomb": {
        "r_C_0": 1.05159,
        "r_C_A": 0.093573,
        "r_C_A2": 25.406
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.53331,
        "V1_A": 0.0320993,
        "V2_0": 0.00777298,
        "r_0": 1.25286,
        "r_A": 0.758676,
        "a_0": 0.539439
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.16511,
        "W2_0": 170.313
    },
    "KDImagVolume": {
        "W1_0_n": 25.2982,
        "W1_A_n": 0.0734465,
        "W1_0_p": 21.4287,
        "W1_A_p": 0.0726066,
        "W2_0": 140.567,
        "W2_A": 0.310661
    },
    "KDImagSurface": {
        "D1_0": 17.7068,
        "D1_asymm": 1.6909,
        "D2_0": 0.0462144,
        "D2_A": -0.0259888,
        "D2_A2": -2.18835,
        "D2_A3": -67.0081,
        "D3_0": 16.1029,
        "r_0": 1.25542,
        "r_A": 0.000901666,
        "a_0_n": 0.514803,
        "a_A_n": -0.000209554,
        "a_0_p": 0.50803,
        "a_A_p": 0.00139074
    }
}

==> anc/KDUQFederal/297/modelErrors.json <==
{
    "ECS_p": 0.31012,
    "ECS_n": 0.184935,
    "APower_p": 0.617009,
    "APower_n": 0.716656,
    "RCS_p": 0.0210017,
    "TCS_n": 0.0197084
}

==> anc/KDUQFederal/297/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.7818,
        "V1_asymm": 14.6666,
        "V1_A": 0.0106806,
        "V2_0_n": 0.00483346,
        "V2_A_n": 8.89891e-07,
        "V3_0_n": -3.16981e-06,
        "V3_A_n": -4.66565e-09,
        "V2_0_p": 0.0068637,
        "V2_A_p": 1.24372e-06,
        "V3_0_p": 1.15839e-05,
        "V3_A_p": -5.59088e-09,
        "V4_0": -2.35511e-08,
        "r_0": 1.25585,
        "r_A": 0.251203,
        "a_0": 0.638588,
        "a_A": -0.000302074
    },
    "KDCoulomb": {
        "r_C_0": 1.37044,
        "r_C_A": 0.291197,
        "r_C_A2": 16.2168
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.95394,
        "V1_A": -0.0235148,
        "V2_0": 0.00599399,
        "r_0": 1.17767,
        "r_A": 0.681193,
        "a_0": 0.645262
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.54892,
        "W2_0": 506.124
    },
    "KDImagVolume": {
        "W1_0_n": 22.5397,
        "W1_A_n": -0.00327178,
        "W1_0_p": 15.0229,
        "W1_A_p": 0.104911,
        "W2_0": 95.6495,
        "W2_A": 0.126113
    },
    "KDImagSurface": {
        "D1_0": 23.92,
        "D1_asymm": -7.09821,
        "D2_0": 0.0484589,
        "D2_A": -0.0165943,
        "D2_A2": 13.2397,
        "D2_A3": 361.521,
        "D3_0": 19.2985,
        "r_0": 1.37412,
        "r_A": 0.0222061,
        "a_0_n": 0.564688,
        "a_A_n": 0.000126757,
        "a_0_p": 0.50971,
        "a_A_p": 0.000884435
    }
}

==> anc/KDUQFederal/298/modelErrors.json <==
{
    "ECS_p": 0.267351,
    "ECS_n": 0.315255,
    "APower_p": 0.928599,
    "APower_n": 0.702396,
    "RCS_p": 0.0304799,
    "TCS_n": 0.0477665
}

==> anc/KDUQFederal/298/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.841,
        "V1_asymm": 13.8069,
        "V1_A": 0.0322413,
        "V2_0_n": 0.00559021,
        "V2_A_n": -3.46554e-06,
        "V3_0_n": 1.00062e-05,
        "V3_A_n": 2.86436e-08,
        "V2_0_p": 0.00649894,
        "V2_A_p": 1.18463e-05,
        "V3_0_p": 1.59235e-05,
        "V3_A_p": 6.36042e-08,
        "V4_0": -1.09253e-08,
        "r_0": 1.30223,
        "r_A": 0.543808,
        "a_0": 0.700528,
        "a_A": 8.89282e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.28739,
        "r_C_A": 0.346145,
        "r_C_A2": -8.95914
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.33243,
        "V1_A": 0.0428968,
        "V2_0": 0.0122208,
        "r_0": 1.22074,
        "r_A": 0.96344,
        "a_0": 0.620423
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.64432,
        "W2_0": 163.515
    },
    "KDImagVolume": {
        "W1_0_n": 18.8605,
        "W1_A_n": 0.0407333,
        "W1_0_p": 23.6096,
        "W1_A_p": -0.017315,
        "W2_0": 147.335,
        "W2_A": -0.321348
    },
    "KDImagSurface": {
        "D1_0": 18.8441,
        "D1_asymm": 17.1001,
        "D2_0": 0.0199091,
        "D2_A": 0.00695246,
        "D2_A2": 8.81541,
        "D2_A3": 216.329,
        "D3_0": 14.7015,
        "r_0": 1.29228,
        "r_A": 0.00915766,
        "a_0_n": 0.568087,
        "a_A_n": 0.0002351,
        "a_0_p": 0.524481,
        "a_A_p": 0.00165803
    }
}

==> anc/KDUQFederal/299/modelErrors.json <==
{
    "ECS_p": 0.311868,
    "ECS_n": 0.267647,
    "APower_p": 0.921347,
    "APower_n": 0.864788,
    "RCS_p": 0.0357909,
    "TCS_n": 0.0618233
}

==> anc/KDUQFederal/299/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.6971,
        "V1_asymm": 13.5172,
        "V1_A": 0.00917186,
        "V2_0_n": 0.00564917,
        "V2_A_n": -7.86681e-06,
        "V3_0_n": 8.99535e-06,
        "V3_A_n": -2.02889e-08,
        "V2_0_p": 0.00853818,
        "V2_A_p": -6.3024e-06,
        "V3_0_p": 2.3365e-05,
        "V3_A_p": -1.03361e-08,
        "V4_0": -5.01025e-09,
        "r_0": 1.20844,
        "r_A": 0.13163,
        "a_0": 0.661882,
        "a_A": -0.000377938
    },
    "KDCoulomb": {
        "r_C_0": 1.13748,
        "r_C_A": 0.139343,
        "r_C_A2": 25.4489
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.25629,
        "V1_A": 0.00463426,
        "V2_0": 0.00627858,
        "r_0": 1.20776,
        "r_A": 0.638944,
        "a_0": 0.531018
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.42557,
        "W2_0": 157.148
    },
    "KDImagVolume": {
        "W1_0_n": 20.6952,
        "W1_A_n": 0.0020199,
        "W1_0_p": 21.3834,
        "W1_A_p": 0.00056867,
        "W2_0": 114.115,
        "W2_A": -0.238298
    },
    "KDImagSurface": {
        "D1_0": 20.6048,
        "D1_asymm": -6.37893,
        "D2_0": -0.0294625,
        "D2_A": 0.0596872,
        "D2_A2": 8.89064,
        "D2_A3": 269.402,
        "D3_0": 18.6615,
        "r_0": 1.44618,
        "r_A": 0.0328614,
        "a_0_n": 0.650217,
        "a_A_n": 0.00140076,
        "a_0_p": 0.474868,
        "a_A_p": 0.0015385
    }
}

==> anc/KDUQFederal/3/modelErrors.json <==
{
    "ECS_p": 0.382032,
    "ECS_n": 0.228618,
    "APower_p": 0.820093,
    "APower_n": 0.432966,
    "RCS_p": 0.0625655,
    "TCS_n": 0.0434974
}

==> anc/KDUQFederal/3/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6143,
        "V1_asymm": 7.32497,
        "V1_A": 0.0375483,
        "V2_0_n": 0.00775727,
        "V2_A_n": 8.36193e-06,
        "V3_0_n": 2.83172e-05,
        "V3_A_n": 3.8541e-08,
        "V2_0_p": 0.00685157,
        "V2_A_p": -7.80273e-07,
        "V3_0_p": 2.70204e-05,
        "V3_A_p": -3.48289e-08,
        "V4_0": 4.96115e-08,
        "r_0": 1.27492,
        "r_A": 0.376733,
        "a_0": 0.644201,
        "a_A": -0.000623109
    },
    "KDCoulomb": {
        "r_C_0": 1.18876,
        "r_C_A": 1.11706,
        "r_C_A2": 23.3979
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.22117,
        "V1_A": -0.00128426,
        "V2_0": 0.00475892,
        "r_0": 1.19222,
        "r_A": 0.601488,
        "a_0": 0.552694
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.51892,
        "W2_0": 337.352
    },
    "KDImagVolume": {
        "W1_0_n": 21.4339,
        "W1_A_n": -0.0242443,
        "W1_0_p": 16.5595,
        "W1_A_p": 0.0441398,
        "W2_0": 141.45,
        "W2_A": -0.0450966
    },
    "KDImagSurface": {
        "D1_0": 10.6528,
        "D1_asymm": 2.92159,
        "D2_0": -0.027557,
        "D2_A": 0.0410561,
        "D2_A2": 18.621,
        "D2_A3": 358.106,
        "D3_0": 9.23167,
        "r_0": 1.36845,
        "r_A": 0.0251792,
        "a_0_n": 0.584239,
        "a_A_n": -0.000281433,
        "a_0_p": 0.529147,
        "a_A_p": 0.00123702
    }
}

==> anc/KDUQFederal/30/modelErrors.json <==
{
    "ECS_p": 0.385111,
    "ECS_n": 0.255013,
    "APower_p": 0.579909,
    "APower_n": 0.490245,
    "RCS_p": 0.0540025,
    "TCS_n": 0.0700848
}

==> anc/KDUQFederal/30/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0106,
        "V1_asymm": 14.2688,
        "V1_A": 0.0178951,
        "V2_0_n": 0.0056699,
        "V2_A_n": 6.36294e-06,
        "V3_0_n": -1.87182e-06,
        "V3_A_n": 2.40869e-08,
        "V2_0_p": 0.00606718,
        "V2_A_p": 2.88013e-07,
        "V3_0_p": 7.46986e-06,
        "V3_A_p": 1.03291e-08,
        "V4_0": -2.11809e-08,
        "r_0": 1.25898,
        "r_A": 0.288438,
        "a_0": 0.602767,
        "a_A": -0.00061061
    },
    "KDCoulomb": {
        "r_C_0": 1.09025,
        "r_C_A": 0.496719,
        "r_C_A2": 10.6119
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.06067,
        "V1_A": -0.00861123,
        "V2_0": 0.00154072,
        "r_0": 1.08011,
        "r_A": -0.0533954,
        "a_0": 0.59605
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.24419,
        "W2_0": 201.553
    },
    "KDImagVolume": {
        "W1_0_n": 24.4552,
        "W1_A_n": -0.0399691,
        "W1_0_p": 16.9377,
        "W1_A_p": 0.00916076,
        "W2_0": 115.978,
        "W2_A": -0.227934
    },
    "KDImagSurface": {
        "D1_0": 10.4608,
        "D1_asymm": 10.9482,
        "D2_0": 0.0405091,
        "D2_A": -0.0236265,
        "D2_A2": 12.2813,
        "D2_A3": 246.796,
        "D3_0": 5.3787,
        "r_0": 1.32025,
        "r_A": 0.0171751,
        "a_0_n": 0.603702,
        "a_A_n": 0.000269939,
        "a_0_p": 0.562812,
        "a_A_p": 0.00149318
    }
}

==> anc/KDUQFederal/300/modelErrors.json <==
{
    "ECS_p": 0.501715,
    "ECS_n": 0.272189,
    "APower_p": 0.770529,
    "APower_n": 0.942992,
    "RCS_p": 0.0274166,
    "TCS_n": 0.035216
}

==> anc/KDUQFederal/300/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9692,
        "V1_asymm": 9.725,
        "V1_A": 0.03514,
        "V2_0_n": 0.00576656,
        "V2_A_n": 9.79924e-06,
        "V3_0_n": 8.24937e-06,
        "V3_A_n": 4.55818e-08,
        "V2_0_p": 0.00648423,
        "V2_A_p": -1.59971e-05,
        "V3_0_p": 8.51003e-06,
        "V3_A_p": -2.83856e-08,
        "V4_0": -7.34818e-09,
        "r_0": 1.31106,
        "r_A": 0.5682,
        "a_0": 0.647202,
        "a_A": -0.000243509
    },
    "KDCoulomb": {
        "r_C_0": 0.783837,
        "r_C_A": 3.17051,
        "r_C_A2": 13.7253
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.16552,
        "V1_A": -0.0235407,
        "V2_0": 0.000534026,
        "r_0": 1.21976,
        "r_A": 0.755862,
        "a_0": 0.639091
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.580665,
        "W2_0": 183.292
    },
    "KDImagVolume": {
        "W1_0_n": 19.5018,
        "W1_A_n": 0.0305723,
        "W1_0_p": 17.3,
        "W1_A_p": 0.032867,
        "W2_0": 91.9022,
        "W2_A": 0.23678
    },
    "KDImagSurface": {
        "D1_0": 28.4523,
        "D1_asymm": 6.3582,
        "D2_0": 0.022231,
        "D2_A": 0.0112829,
        "D2_A2": 20.3572,
        "D2_A3": 229.443,
        "D3_0": 26.3489,
        "r_0": 1.43477,
        "r_A": 0.0395938,
        "a_0_n": 0.556865,
        "a_A_n": -0.000680479,
        "a_0_p": 0.484346,
        "a_A_p": 0.00236611
    }
}

==> anc/KDUQFederal/301/modelErrors.json <==
{
    "ECS_p": 0.426201,
    "ECS_n": 0.263504,
    "APower_p": 0.668601,
    "APower_n": 0.55917,
    "RCS_p": 0.0394687,
    "TCS_n": 0.0708495
}

==> anc/KDUQFederal/301/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.3476,
        "V1_asymm": 8.04049,
        "V1_A": 0.0288552,
        "V2_0_n": 0.00453411,
        "V2_A_n": 1.33773e-06,
        "V3_0_n": -7.51783e-06,
        "V3_A_n": -2.1425e-09,
        "V2_0_p": 0.00615132,
        "V2_A_p": 8.59845e-06,
        "V3_0_p": 2.72348e-06,
        "V3_A_p": 6.52135e-08,
        "V4_0": -4.23151e-08,
        "r_0": 1.3306,
        "r_A": 0.561784,
        "a_0": 0.68401,
        "a_A": 0.000114817
    },
    "KDCoulomb": {
        "r_C_0": 1.42044,
        "r_C_A": 0.916008,
        "r_C_A2": 4.04071
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.69052,
        "V1_A": -0.00207052,
        "V2_0": 0.00556807,
        "r_0": 1.27606,
        "r_A": 0.841023,
        "a_0": 0.541608
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.86485,
        "W2_0": 325.218
    },
    "KDImagVolume": {
        "W1_0_n": 20.1961,
        "W1_A_n": -0.0129029,
        "W1_0_p": 14.3233,
        "W1_A_p": 0.0192176,
        "W2_0": 74.4757,
        "W2_A": 0.0202096
    },
    "KDImagSurface": {
        "D1_0": 14.0657,
        "D1_asymm": 14.9082,
        "D2_0": 0.0354733,
        "D2_A": -0.0111706,
        "D2_A2": 7.15417,
        "D2_A3": 617.156,
        "D3_0": 11.714,
        "r_0": 1.28778,
        "r_A": 0.000126945,
        "a_0_n": 0.500642,
        "a_A_n": -0.000594889,
        "a_0_p": 0.51724,
        "a_A_p": 0.00122765
    }
}

==> anc/KDUQFederal/302/modelErrors.json <==
{
    "ECS_p": 0.350858,
    "ECS_n": 0.206271,
    "APower_p": 0.631439,
    "APower_n": 0.596109,
    "RCS_p": 0.0257625,
    "TCS_n": 0.0516195
}

==> anc/KDUQFederal/302/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.4821,
        "V1_asymm": 9.20382,
        "V1_A": 0.0322652,
        "V2_0_n": 0.00606402,
        "V2_A_n": 1.57526e-06,
        "V3_0_n": 1.17581e-06,
        "V3_A_n": -1.79824e-08,
        "V2_0_p": 0.00679262,
        "V2_A_p": 7.25823e-07,
        "V3_0_p": 7.83503e-06,
        "V3_A_p": 4.08568e-08,
        "V4_0": -2.50104e-08,
        "r_0": 1.33239,
        "r_A": 0.554777,
        "a_0": 0.682073,
        "a_A": 1.91137e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.38647,
        "r_C_A": 1.29408,
        "r_C_A2": 2.36965
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.86924,
        "V1_A": 0.000401406,
        "V2_0": 0.00382396,
        "r_0": 1.10282,
        "r_A": 0.244974,
        "a_0": 0.518401
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.52455,
        "W2_0": 193.36
    },
    "KDImagVolume": {
        "W1_0_n": 29.0605,
        "W1_A_n": -0.0968615,
        "W1_0_p": 21.1397,
        "W1_A_p": -0.0177278,
        "W2_0": 99.1794,
        "W2_A": -0.228208
    },
    "KDImagSurface": {
        "D1_0": 17.5988,
        "D1_asymm": 5.41036,
        "D2_0": 0.0321589,
        "D2_A": 0.0089228,
        "D2_A2": -1.91835,
        "D2_A3": 285.241,
        "D3_0": 11.2765,
        "r_0": 1.37993,
        "r_A": 0.024041,
        "a_0_n": 0.502785,
        "a_A_n": 0.000428822,
        "a_0_p": 0.589424,
        "a_A_p": 0.000123062
    }
}

==> anc/KDUQFederal/303/modelErrors.json <==
{
    "ECS_p": 0.296581,
    "ECS_n": 0.404063,
    "APower_p": 0.649408,
    "APower_n": 0.712494,
    "RCS_p": 0.0192283,
    "TCS_n": 0.0444308
}

==> anc/KDUQFederal/303/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.37,
        "V1_asymm": 15.6898,
        "V1_A": 0.0234068,
        "V2_0_n": 0.00741373,
        "V2_A_n": 5.56052e-06,
        "V3_0_n": 2.09889e-05,
        "V3_A_n": 2.22087e-08,
        "V2_0_p": 0.00698345,
        "V2_A_p": 7.6703e-06,
        "V3_0_p": 2.1212e-05,
        "V3_A_p": 6.54628e-08,
        "V4_0": 2.36723e-08,
        "r_0": 1.22153,
        "r_A": 0.172434,
        "a_0": 0.67924,
        "a_A": -0.00020338
    },
    "KDCoulomb": {
        "r_C_0": 1.10596,
        "r_C_A": 1.74266,
        "r_C_A2": 28.1906
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.21661,
        "V1_A": 0.0157975,
        "V2_0": 0.01272,
        "r_0": 1.23975,
        "r_A": 0.752397,
        "a_0": 0.588548
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.20365,
        "W2_0": 182.734
    },
    "KDImagVolume": {
        "W1_0_n": 17.0326,
        "W1_A_n": 0.0642036,
        "W1_0_p": 14.0961,
        "W1_A_p": 0.110629,
        "W2_0": 69.9534,
        "W2_A": 0.56026
    },
    "KDImagSurface": {
        "D1_0": 16.8278,
        "D1_asymm": 11.0099,
        "D2_0": -0.0609346,
        "D2_A": 0.086342,
        "D2_A2": -6.96074,
        "D2_A3": -57.0604,
        "D3_0": 16.2443,
        "r_0": 1.4848,
        "r_A": 0.0428448,
        "a_0_n": 0.578578,
        "a_A_n": -0.000516618,
        "a_0_p": 0.413364,
        "a_A_p": 0.00276796
    }
}

==> anc/KDUQFederal/304/modelErrors.json <==
{
    "ECS_p": 0.616243,
    "ECS_n": 0.452386,
    "APower_p": 0.768095,
    "APower_n": 0.766537,
    "RCS_p": 0.0227174,
    "TCS_n": 0.0299298
}

==> anc/KDUQFederal/304/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8274,
        "V1_asymm": 9.86509,
        "V1_A": 0.039417,
        "V2_0_n": 0.00513623,
        "V2_A_n": 4.02464e-08,
        "V3_0_n": 9.06278e-07,
        "V3_A_n": -4.41872e-09,
        "V2_0_p": 0.00536303,
        "V2_A_p": 1.3525e-05,
        "V3_0_p": 1.00959e-05,
        "V3_A_p": 1.0111e-07,
        "V4_0": -1.01192e-08,
        "r_0": 1.32063,
        "r_A": 0.540068,
        "a_0": 0.732169,
        "a_A": 0.000155505
    },
    "KDCoulomb": {
        "r_C_0": 1.10614,
        "r_C_A": 0.655427,
        "r_C_A2": 2.50511
    },
    "KDRealSpinOrbit": {
        "V1_0": 9.56777,
        "V1_A": -0.0381135,
        "V2_0": 0.0109617,
        "r_0": 1.1459,
        "r_A": 0.0555851,
        "a_0": 0.585504
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.25791,
        "W2_0": 374.547
    },
    "KDImagVolume": {
        "W1_0_n": 20.3571,
        "W1_A_n": -0.0115711,
        "W1_0_p": 17.3132,
        "W1_A_p": -0.0262423,
        "W2_0": 81.247,
        "W2_A": -0.114541
    },
    "KDImagSurface": {
        "D1_0": 10.8475,
        "D1_asymm": 7.91419,
        "D2_0": -0.00758096,
        "D2_A": 0.026781,
        "D2_A2": 1.69431,
        "D2_A3": 302.394,
        "D3_0": 7.34338,
        "r_0": 1.23406,
        "r_A": -0.00792493,
        "a_0_n": 0.61981,
        "a_A_n": 0.00122963,
        "a_0_p": 0.483632,
        "a_A_p": 0.00134536
    }
}

==> anc/KDUQFederal/305/modelErrors.json <==
{
    "ECS_p": 0.42174,
    "ECS_n": 0.298047,
    "APower_p": 0.375305,
    "APower_n": 0.482965,
    "RCS_p": 0.0450427,
    "TCS_n": 0.0329508
}

==> anc/KDUQFederal/305/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.2984,
        "V1_asymm": 11.5544,
        "V1_A": 0.05308,
        "V2_0_n": 0.00681507,
        "V2_A_n": 7.45068e-07,
        "V3_0_n": 1.3525e-05,
        "V3_A_n": -7.12747e-09,
        "V2_0_p": 0.00658228,
        "V2_A_p": 4.35888e-06,
        "V3_0_p": 1.63075e-05,
        "V3_A_p": 2.71355e-08,
        "V4_0": 1.11791e-08,
        "r_0": 1.30439,
        "r_A": 0.545256,
        "a_0": 0.663735,
        "a_A": -0.000374354
    },
    "KDCoulomb": {
        "r_C_0": 0.940962,
        "r_C_A": 1.49256,
        "r_C_A2": 20.9325
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.22037,
        "V1_A": -0.00498861,
        "V2_0": 0.00424046,
        "r_0": 1.19852,
        "r_A": 0.552451,
        "a_0": 0.596588
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.72808,
        "W2_0": 251.776
    },
    "KDImagVolume": {
        "W1_0_n": 23.4265,
        "W1_A_n": 0.0372942,
        "W1_0_p": 19.8429,
        "W1_A_p": 0.0326514,
        "W2_0": 112.819,
        "W2_A": 0.49187
    },
    "KDImagSurface": {
        "D1_0": 13.6472,
        "D1_asymm": -1.24199,
        "D2_0": 0.0156718,
        "D2_A": -0.018543,
        "D2_A2": 16.9024,
        "D2_A3": -31.9177,
        "D3_0": 12.8666,
        "r_0": 1.21739,
        "r_A": -0.00986601,
        "a_0_n": 0.598171,
        "a_A_n": 0.00012751,
        "a_0_p": 0.551901,
        "a_A_p": 0.00100982
    }
}

==> anc/KDUQFederal/306/modelErrors.json <==
{
    "ECS_p": 0.620776,
    "ECS_n": 0.238726,
    "APower_p": 0.970397,
    "APower_n": 0.551897,
    "RCS_p": 0.0391059,
    "TCS_n": 0.0373723
}

==> anc/KDUQFederal/306/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.4487,
        "V1_asymm": 16.3743,
        "V1_A": 0.0425469,
        "V2_0_n": 0.00858879,
        "V2_A_n": 5.63246e-06,
        "V3_0_n": 3.54019e-05,
        "V3_A_n": 5.59614e-08,
        "V2_0_p": 0.00804142,
        "V2_A_p": 6.79361e-06,
        "V3_0_p": 2.87233e-05,
        "V3_A_p": 5.01678e-08,
        "V4_0": 4.16637e-08,
        "r_0": 1.30091,
        "r_A": 0.450489,
        "a_0": 0.634142,
        "a_A": -0.000287102
    },
    "KDCoulomb": {
        "r_C_0": 1.21579,
        "r_C_A": 0.703491,
        "r_C_A2": 15.9706
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.86062,
        "V1_A": -0.016714,
        "V2_0": 0.000346085,
        "r_0": 1.27244,
        "r_A": 1.05834,
        "a_0": 0.570511
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.06973,
        "W2_0": 365.109
    },
    "KDImagVolume": {
        "W1_0_n": 9.26952,
        "W1_A_n": 0.0780773,
        "W1_0_p": 13.0042,
        "W1_A_p": 0.0648926,
        "W2_0": 63.3598,
        "W2_A": 0.442815
    },
    "KDImagSurface": {
        "D1_0": 24.5227,
        "D1_asymm": 1.08394,
        "D2_0": 0.0547088,
        "D2_A": -0.027814,
        "D2_A2": 10.0982,
        "D2_A3": 377.743,
        "D3_0": 25.1723,
        "r_0": 1.23419,
        "r_A": 0.00189358,
        "a_0_n": 0.556807,
        "a_A_n": -0.00124886,
        "a_0_p": 0.490608,
        "a_A_p": 0.00232623
    }
}

==> anc/KDUQFederal/307/modelErrors.json <==
{
    "ECS_p": 0.266978,
    "ECS_n": 0.249332,
    "APower_p": 0.827628,
    "APower_n": 0.372363,
    "RCS_p": 0.0253945,
    "TCS_n": 0.0285922
}

==> anc/KDUQFederal/307/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.1733,
        "V1_asymm": 13.5748,
        "V1_A": 0.0123324,
        "V2_0_n": 0.00569353,
        "V2_A_n": 8.07895e-06,
        "V3_0_n": 4.0283e-06,
        "V3_A_n": 6.59769e-08,
        "V2_0_p": 0.00522096,
        "V2_A_p": 9.61396e-06,
        "V3_0_p": 8.09428e-07,
        "V3_A_p": 7.97098e-08,
        "V4_0": -2.52504e-08,
        "r_0": 1.21154,
        "r_A": 0.0410028,
        "a_0": 0.627989,
        "a_A": -0.0006237
    },
    "KDCoulomb": {
        "r_C_0": 1.09508,
        "r_C_A": -0.606894,
        "r_C_A2": 9.92015
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.60843,
        "V1_A": 0.00870293,
        "V2_0": 0.0130797,
        "r_0": 1.13927,
        "r_A": 0.14985,
        "a_0": 0.538581
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.70421,
        "W2_0": 161.968
    },
    "KDImagVolume": {
        "W1_0_n": 21.0426,
        "W1_A_n": 0.0132521,
        "W1_0_p": 15.6538,
        "W1_A_p": 0.0342747,
        "W2_0": 106.977,
        "W2_A": 0.0939742
    },
    "KDImagSurface": {
        "D1_0": 18.1264,
        "D1_asymm": 14.8025,
        "D2_0": 0.0228421,
        "D2_A": 0.00508513,
        "D2_A2": -3.02005,
        "D2_A3": 251.895,
        "D3_0": 15.0727,
        "r_0": 1.32382,
        "r_A": 0.00681339,
        "a_0_n": 0.502643,
        "a_A_n": -0.000438244,
        "a_0_p": 0.481982,
        "a_A_p": 0.000878538
    }
}

==> anc/KDUQFederal/308/modelErrors.json <==
{
    "ECS_p": 0.384701,
    "ECS_n": 0.204847,
    "APower_p": 0.647515,
    "APower_n": 0.444281,
    "RCS_p": 0.0484745,
    "TCS_n": 0.0357415
}

==> anc/KDUQFederal/308/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0577,
        "V1_asymm": 16.9161,
        "V1_A": 0.0277425,
        "V2_0_n": 0.00476572,
        "V2_A_n": -7.71831e-06,
        "V3_0_n": 3.82013e-07,
        "V3_A_n": -1.53328e-08,
        "V2_0_p": 0.00760396,
        "V2_A_p": 9.72845e-06,
        "V3_0_p": 8.18832e-06,
        "V3_A_p": 6.61908e-08,
        "V4_0": -2.38446e-08,
        "r_0": 1.34754,
        "r_A": 0.57788,
        "a_0": 0.631618,
        "a_A": -0.000225194
    },
    "KDCoulomb": {
        "r_C_0": 1.24514,
        "r_C_A": 0.876679,
        "r_C_A2": 12.9522
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.38582,
        "V1_A": -0.00332971,
        "V2_0": 0.000481269,
        "r_0": 1.18179,
        "r_A": 0.552014,
        "a_0": 0.550899
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.121056,
        "W2_0": 51.4665
    },
    "KDImagVolume": {
        "W1_0_n": 14.6095,
        "W1_A_n": 0.0105867,
        "W1_0_p": 16.2242,
        "W1_A_p": 0.0144467,
        "W2_0": 68.4665,
        "W2_A": -0.0886625
    },
    "KDImagSurface": {
        "D1_0": 25.8079,
        "D1_asymm": 19.4541,
        "D2_0": 0.0407951,
        "D2_A": 0.00925921,
        "D2_A2": 13.8338,
        "D2_A3": -26.463,
        "D3_0": 17.2551,
        "r_0": 1.43752,
        "r_A": 0.0347511,
        "a_0_n": 0.549909,
        "a_A_n": 0.000779964,
        "a_0_p": 0.51366,
        "a_A_p": 0.000957719
    }
}

==> anc/KDUQFederal/309/modelErrors.json <==
{
    "ECS_p": 0.356599,
    "ECS_n": 0.251499,
    "APower_p": 0.713002,
    "APower_n": 0.408492,
    "RCS_p": 0.0453454,
    "TCS_n": 0.0297208
}

==> anc/KDUQFederal/309/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9456,
        "V1_asymm": 16.4165,
        "V1_A": 0.0179107,
        "V2_0_n": 0.00526239,
        "V2_A_n": -4.08033e-07,
        "V3_0_n": 1.49105e-06,
        "V3_A_n": 2.29576e-08,
        "V2_0_p": 0.00656145,
        "V2_A_p": 1.10567e-05,
        "V3_0_p": 4.91998e-06,
        "V3_A_p": 5.51338e-08,
        "V4_0": -3.27906e-08,
        "r_0": 1.32092,
        "r_A": 0.520301,
        "a_0": 0.650326,
        "a_A": -0.000379117
    },
    "KDCoulomb": {
        "r_C_0": 1.30244,
        "r_C_A": 0.901497,
        "r_C_A2": 21.19
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.55727,
        "V1_A": -0.00193038,
        "V2_0": 0.00549499,
        "r_0": 1.1739,
        "r_A": 0.415372,
        "a_0": 0.543465
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.62353,
        "W2_0": 335.162
    },
    "KDImagVolume": {
        "W1_0_n": 20.1631,
        "W1_A_n": 0.0288295,
        "W1_0_p": 14.5832,
        "W1_A_p": 0.104765,
        "W2_0": 119.525,
        "W2_A": 0.059293
    },
    "KDImagSurface": {
        "D1_0": 15.2626,
        "D1_asymm": 6.11237,
        "D2_0": 0.0713489,
        "D2_A": -0.0503199,
        "D2_A2": 6.4828,
        "D2_A3": 245.081,
        "D3_0": 11.5451,
        "r_0": 1.4752,
        "r_A": 0.0407367,
        "a_0_n": 0.488633,
        "a_A_n": 7.45149e-06,
        "a_0_p": 0.450579,
        "a_A_p": 0.0013849
    }
}

==> anc/KDUQFederal/31/modelErrors.json <==
{
    "ECS_p": 0.319724,
    "ECS_n": 0.332666,
    "APower_p": 0.653488,
    "APower_n": 0.686646,
    "RCS_p": 0.0222101,
    "TCS_n": 0.0425912
}

==> anc/KDUQFederal/31/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9707,
        "V1_asymm": 11.8595,
        "V1_A": 0.0321028,
        "V2_0_n": 0.00423718,
        "V2_A_n": 5.08225e-06,
        "V3_0_n": -8.8725e-06,
        "V3_A_n": 4.78983e-08,
        "V2_0_p": 0.00664548,
        "V2_A_p": -3.89995e-07,
        "V3_0_p": 4.13902e-06,
        "V3_A_p": -1.62546e-08,
        "V4_0": -5.72295e-08,
        "r_0": 1.28676,
        "r_A": 0.355593,
        "a_0": 0.704202,
        "a_A": 6.40028e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.18727,
        "r_C_A": 1.40684,
        "r_C_A2": 3.75216
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.3517,
        "V1_A": 0.0112759,
        "V2_0": 0.00121426,
        "r_0": 1.19495,
        "r_A": 0.71876,
        "a_0": 0.62122
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.88468,
        "W2_0": 292.982
    },
    "KDImagVolume": {
        "W1_0_n": 13.4365,
        "W1_A_n": 0.0341482,
        "W1_0_p": 11.0146,
        "W1_A_p": 0.0611851,
        "W2_0": 51.76,
        "W2_A": 0.121396
    },
    "KDImagSurface": {
        "D1_0": 32.5269,
        "D1_asymm": 18.7825,
        "D2_0": -0.00547506,
        "D2_A": 0.0498344,
        "D2_A2": 8.33727,
        "D2_A3": 247.682,
        "D3_0": 22.572,
        "r_0": 1.40881,
        "r_A": 0.024956,
        "a_0_n": 0.561322,
        "a_A_n": 4.83208e-05,
        "a_0_p": 0.461023,
        "a_A_p": 0.0011169
    }
}

==> anc/KDUQFederal/310/modelErrors.json <==
{
    "ECS_p": 0.285249,
    "ECS_n": 0.28094,
    "APower_p": 0.739103,
    "APower_n": 0.688343,
    "RCS_p": 0.0312805,
    "TCS_n": 0.0415303
}

==> anc/KDUQFederal/310/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.1478,
        "V1_asymm": 5.39213,
        "V1_A": 0.0321256,
        "V2_0_n": 0.00749662,
        "V2_A_n": 8.22895e-06,
        "V3_0_n": 1.99221e-05,
        "V3_A_n": 5.88824e-08,
        "V2_0_p": 0.00805732,
        "V2_A_p": -2.41542e-06,
        "V3_0_p": 2.62102e-05,
        "V3_A_p": 2.32403e-09,
        "V4_0": 1.06975e-08,
        "r_0": 1.28286,
        "r_A": 0.271134,
        "a_0": 0.62304,
        "a_A": -0.000403063
    },
    "KDCoulomb": {
        "r_C_0": 1.20171,
        "r_C_A": -0.123719,
        "r_C_A2": -5.65671
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.16795,
        "V1_A": -0.00241561,
        "V2_0": 0.0070138,
        "r_0": 1.20903,
        "r_A": 0.740094,
        "a_0": 0.554453
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.69468,
        "W2_0": 317.31
    },
    "KDImagVolume": {
        "W1_0_n": 20.6463,
        "W1_A_n": 0.0203217,
        "W1_0_p": 13.9454,
        "W1_A_p": 0.0358481,
        "W2_0": 73.1453,
        "W2_A": 0.324296
    },
    "KDImagSurface": {
        "D1_0": 29.617,
        "D1_asymm": -7.89263,
        "D2_0": 0.0283471,
        "D2_A": 0.0072273,
        "D2_A2": 19.0184,
        "D2_A3": 58.42,
        "D3_0": 21.4705,
        "r_0": 1.37101,
        "r_A": 0.0222723,
        "a_0_n": 0.557666,
        "a_A_n": 5.95415e-05,
        "a_0_p": 0.461888,
        "a_A_p": 0.00162693
    }
}

==> anc/KDUQFederal/311/modelErrors.json <==
{
    "ECS_p": 0.494815,
    "ECS_n": 0.437973,
    "APower_p": 0.733473,
    "APower_n": 0.557524,
    "RCS_p": 0.067768,
    "TCS_n": 0.0464739
}

==> anc/KDUQFederal/311/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.7645,
        "V1_asymm": 17.0018,
        "V1_A": 0.0248044,
        "V2_0_n": 0.00566609,
        "V2_A_n": 4.71706e-06,
        "V3_0_n": -3.97403e-06,
        "V3_A_n": 6.41454e-09,
        "V2_0_p": 0.00631342,
        "V2_A_p": 6.95088e-06,
        "V3_0_p": 5.86386e-06,
        "V3_A_p": 6.52837e-08,
        "V4_0": -3.69323e-08,
        "r_0": 1.30712,
        "r_A": 0.44589,
        "a_0": 0.70206,
        "a_A": 0.000208565
    },
    "KDCoulomb": {
        "r_C_0": 1.31365,
        "r_C_A": -0.152263,
        "r_C_A2": -0.430818
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.04455,
        "V1_A": -0.0180261,
        "V2_0": 0.00463648,
        "r_0": 1.0948,
        "r_A": 0.184655,
        "a_0": 0.532029
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.72802,
        "W2_0": 272.088
    },
    "KDImagVolume": {
        "W1_0_n": 20.0007,
        "W1_A_n": -0.00689206,
        "W1_0_p": 14.564,
        "W1_A_p": 0.00529585,
        "W2_0": 75.1492,
        "W2_A": -0.14003
    },
    "KDImagSurface": {
        "D1_0": 15.7394,
        "D1_asymm": 8.05108,
        "D2_0": 0.0968486,
        "D2_A": -0.0731626,
        "D2_A2": 13.3729,
        "D2_A3": 288.022,
        "D3_0": 11.9751,
        "r_0": 1.4019,
        "r_A": 0.027937,
        "a_0_n": 0.55633,
        "a_A_n": 0.000221735,
        "a_0_p": 0.463069,
        "a_A_p": 0.000396159
    }
}

==> anc/KDUQFederal/312/modelErrors.json <==
{
    "ECS_p": 0.363162,
    "ECS_n": 0.2253,
    "APower_p": 0.790879,
    "APower_n": 0.833112,
    "RCS_p": 0.055481,
    "TCS_n": 0.0307882
}

==> anc/KDUQFederal/312/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.2366,
        "V1_asymm": 8.38421,
        "V1_A": 0.0339462,
        "V2_0_n": 0.00546588,
        "V2_A_n": -4.21258e-06,
        "V3_0_n": -6.23181e-07,
        "V3_A_n": -8.06894e-09,
        "V2_0_p": 0.00658991,
        "V2_A_p": -1.16103e-08,
        "V3_0_p": 6.64583e-06,
        "V3_A_p": 1.87836e-08,
        "V4_0": -3.44706e-08,
        "r_0": 1.28441,
        "r_A": 0.364312,
        "a_0": 0.722547,
        "a_A": -1.07704e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.23555,
        "r_C_A": 0.975635,
        "r_C_A2": 23.0687
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.92585,
        "V1_A": -0.0037918,
        "V2_0": 0.00490153,
        "r_0": 1.19309,
        "r_A": 0.622989,
        "a_0": 0.579894
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.03464,
        "W2_0": 235.69
    },
    "KDImagVolume": {
        "W1_0_n": 17.8973,
        "W1_A_n": 0.0187643,
        "W1_0_p": 14.4994,
        "W1_A_p": 0.0227481,
        "W2_0": 78.2721,
        "W2_A": -0.0595014
    },
    "KDImagSurface": {
        "D1_0": 13.0102,
        "D1_asymm": 5.13782,
        "D2_0": -0.020339,
        "D2_A": 0.0393215,
        "D2_A2": 16.0983,
        "D2_A3": 380.867,
        "D3_0": 7.71354,
        "r_0": 1.33896,
        "r_A": 0.0182385,
        "a_0_n": 0.5216,
        "a_A_n": 0.000159511,
        "a_0_p": 0.418011,
        "a_A_p": 0.00142626
    }
}

==> anc/KDUQFederal/313/modelErrors.json <==
{
    "ECS_p": 0.343424,
    "ECS_n": 0.266087,
    "APower_p": 0.799651,
    "APower_n": 0.654182,
    "RCS_p": 0.0488542,
    "TCS_n": 0.0314841
}

==> anc/KDUQFederal/313/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1962,
        "V1_asymm": 16.6424,
        "V1_A": 0.0181009,
        "V2_0_n": 0.0053531,
        "V2_A_n": -3.01358e-06,
        "V3_0_n": 6.93247e-06,
        "V3_A_n": -3.49139e-09,
        "V2_0_p": 0.00780098,
        "V2_A_p": 8.20131e-06,
        "V3_0_p": 2.36345e-05,
        "V3_A_p": -6.96331e-09,
        "V4_0": -4.53731e-09,
        "r_0": 1.31867,
        "r_A": 0.5123,
        "a_0": 0.610887,
        "a_A": -0.000288098
    },
    "KDCoulomb": {
        "r_C_0": 1.3311,
        "r_C_A": 0.512101,
        "r_C_A2": 19.6758
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.08318,
        "V1_A": 0.014936,
        "V2_0": 0.0040657,
        "r_0": 1.2175,
        "r_A": 0.779896,
        "a_0": 0.610561
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.371015,
        "W2_0": 161.561
    },
    "KDImagVolume": {
        "W1_0_n": 24.6227,
        "W1_A_n": -0.0355876,
        "W1_0_p": 12.8593,
        "W1_A_p": 0.0624256,
        "W2_0": 99.3851,
        "W2_A": -0.0304519
    },
    "KDImagSurface": {
        "D1_0": 28.3327,
        "D1_asymm": 2.78659,
        "D2_0": 0.0470911,
        "D2_A": -0.0144149,
        "D2_A2": 7.63635,
        "D2_A3": 290.704,
        "D3_0": 25.0697,
        "r_0": 1.41975,
        "r_A": 0.041123,
        "a_0_n": 0.575568,
        "a_A_n": -0.000834192,
        "a_0_p": 0.551771,
        "a_A_p": 0.00214429
    }
}

==> anc/KDUQFederal/314/modelErrors.json <==
{
    "ECS_p": 0.363539,
    "ECS_n": 0.282938,
    "APower_p": 0.854911,
    "APower_n": 0.625517,
    "RCS_p": 0.0336355,
    "TCS_n": 0.0524811
}

==> anc/KDUQFederal/314/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.4623,
        "V1_asymm": 3.51451,
        "V1_A": 0.0444086,
        "V2_0_n": 0.00766471,
        "V2_A_n": -3.6946e-06,
        "V3_0_n": 2.77308e-05,
        "V3_A_n": -2.21333e-08,
        "V2_0_p": 0.00949963,
        "V2_A_p": -9.83515e-06,
        "V3_0_p": 4.53041e-05,
        "V3_A_p": -5.68617e-08,
        "V4_0": 5.53276e-08,
        "r_0": 1.27135,
        "r_A": 0.376046,
        "a_0": 0.668179,
        "a_A": -0.000211348
    },
    "KDCoulomb": {
        "r_C_0": 1.21995,
        "r_C_A": 1.72296,
        "r_C_A2": -8.60861
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.55619,
        "V1_A": -0.0243126,
        "V2_0": 0.00691255,
        "r_0": 1.24269,
        "r_A": 0.896866,
        "a_0": 0.646601
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.537887,
        "W2_0": 48.3662
    },
    "KDImagVolume": {
        "W1_0_n": 15.8098,
        "W1_A_n": 0.0359479,
        "W1_0_p": 13.2519,
        "W1_A_p": 0.0279939,
        "W2_0": 52.2852,
        "W2_A": 0.284499
    },
    "KDImagSurface": {
        "D1_0": 21.5795,
        "D1_asymm": 23.8476,
        "D2_0": 0.0328198,
        "D2_A": -0.0039179,
        "D2_A2": 23.839,
        "D2_A3": 475.313,
        "D3_0": 17.2865,
        "r_0": 1.3697,
        "r_A": 0.00550932,
        "a_0_n": 0.550175,
        "a_A_n": 0.00058364,
        "a_0_p": 0.387038,
        "a_A_p": 0.0010127
    }
}

==> anc/KDUQFederal/315/modelErrors.json <==
{
    "ECS_p": 0.490906,
    "ECS_n": 0.23397,
    "APower_p": 0.839076,
    "APower_n": 0.734064,
    "RCS_p": 0.034375,
    "TCS_n": 0.0418803
}

==> anc/KDUQFederal/315/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.6299,
        "V1_asymm": 13.955,
        "V1_A": 0.0356097,
        "V2_0_n": 0.006871,
        "V2_A_n": 1.29689e-05,
        "V3_0_n": 8.08664e-06,
        "V3_A_n": 4.84576e-08,
        "V2_0_p": 0.00456735,
        "V2_A_p": 9.10489e-06,
        "V3_0_p": 1.62343e-06,
        "V3_A_p": 1.01415e-07,
        "V4_0": -1.21986e-08,
        "r_0": 1.21851,
        "r_A": 0.276532,
        "a_0": 0.735112,
        "a_A": -0.000206277
    },
    "KDCoulomb": {
        "r_C_0": 1.2281,
        "r_C_A": -0.18961,
        "r_C_A2": 15.7842
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.22711,
        "V1_A": -0.00284518,
        "V2_0": 0.0163725,
        "r_0": 1.1009,
        "r_A": 0.150041,
        "a_0": 0.483674
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.14407,
        "W2_0": 162.399
    },
    "KDImagVolume": {
        "W1_0_n": 26.9146,
        "W1_A_n": 0.0185757,
        "W1_0_p": 19.1315,
        "W1_A_p": 0.0759199,
        "W2_0": 136.924,
        "W2_A": 0.0820055
    },
    "KDImagSurface": {
        "D1_0": 29.2121,
        "D1_asymm": 17.1111,
        "D2_0": 0.0257267,
        "D2_A": 0.00345461,
        "D2_A2": 1.13232,
        "D2_A3": 391.341,
        "D3_0": 20.8124,
        "r_0": 1.15599,
        "r_A": -0.0256164,
        "a_0_n": 0.550768,
        "a_A_n": 0.000173186,
        "a_0_p": 0.500884,
        "a_A_p": 0.000405012
    }
}

==> anc/KDUQFederal/316/modelErrors.json <==
{
    "ECS_p": 0.33858,
    "ECS_n": 0.169083,
    "APower_p": 0.840534,
    "APower_n": 0.735008,
    "RCS_p": 0.0459508,
    "TCS_n": 0.0473847
}

==> anc/KDUQFederal/316/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.4376,
        "V1_asymm": 16.2617,
        "V1_A": 0.0107515,
        "V2_0_n": 0.00393427,
        "V2_A_n": -9.54241e-06,
        "V3_0_n": -1.81304e-06,
        "V3_A_n": -3.22357e-08,
        "V2_0_p": 0.00218202,
        "V2_A_p": 4.36287e-05,
        "V3_0_p": -6.30146e-06,
        "V3_A_p": 1.97901e-07,
        "V4_0": -1.20409e-08,
        "r_0": 1.33286,
        "r_A": 0.499523,
        "a_0": 0.658199,
        "a_A": -0.000154204
    },
    "KDCoulomb": {
        "r_C_0": 1.25936,
        "r_C_A": 0.550706,
        "r_C_A2": 20.9939
    },
    "KDRealSpinOrbit": {
        "V1_0": 10.8809,
        "V1_A": 0.00355986,
        "V2_0": 0.0370029,
        "r_0": 1.2917,
        "r_A": 0.956432,
        "a_0": 0.511535
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.94597,
        "W2_0": 213.243
    },
    "KDImagVolume": {
        "W1_0_n": 23.1986,
        "W1_A_n": -0.0294053,
        "W1_0_p": 10.4419,
        "W1_A_p": 0.111855,
        "W2_0": 108.334,
        "W2_A": -0.234943
    },
    "KDImagSurface": {
        "D1_0": 14.9325,
        "D1_asymm": 9.82164,
        "D2_0": 0.0223988,
        "D2_A": -0.00181432,
        "D2_A2": 5.7446,
        "D2_A3": 239.743,
        "D3_0": 11.0107,
        "r_0": 1.35674,
        "r_A": 0.0116683,
        "a_0_n": 0.537769,
        "a_A_n": 0.000129889,
        "a_0_p": 0.481577,
        "a_A_p": -0.000475859
    }
}

==> anc/KDUQFederal/317/modelErrors.json <==
{
    "ECS_p": 0.448138,
    "ECS_n": 0.191658,
    "APower_p": 0.589339,
    "APower_n": 0.639988,
    "RCS_p": 0.00877522,
    "TCS_n": 0.0393129
}

==> anc/KDUQFederal/317/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.7047,
        "V1_asymm": 15.6477,
        "V1_A": 0.0448519,
        "V2_0_n": 0.00550304,
        "V2_A_n": 7.71163e-06,
        "V3_0_n": 6.53769e-06,
        "V3_A_n": 3.78554e-08,
        "V2_0_p": 0.0057646,
        "V2_A_p": 3.48529e-06,
        "V3_0_p": 1.01622e-05,
        "V3_A_p": 4.57087e-08,
        "V4_0": 1.53953e-09,
        "r_0": 1.27438,
        "r_A": 0.451048,
        "a_0": 0.630439,
        "a_A": -0.000744924
    },
    "KDCoulomb": {
        "r_C_0": 1.18036,
        "r_C_A": 1.11723,
        "r_C_A2": -5.10296
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.62933,
        "V1_A": 0.00701827,
        "V2_0": 0.0167204,
        "r_0": 1.22636,
        "r_A": 0.644617,
        "a_0": 0.57309
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.34281,
        "W2_0": 187.446
    },
    "KDImagVolume": {
        "W1_0_n": 24.0042,
        "W1_A_n": 0.00487334,
        "W1_0_p": 19.9213,
        "W1_A_p": -0.00514789,
        "W2_0": 118.012,
        "W2_A": 0.0229843
    },
    "KDImagSurface": {
        "D1_0": 13.8831,
        "D1_asymm": 13.2406,
        "D2_0": 0.0432931,
        "D2_A": -0.0255824,
        "D2_A2": 14.7359,
        "D2_A3": 330.103,
        "D3_0": 13.0812,
        "r_0": 1.36292,
        "r_A": 0.0251177,
        "a_0_n": 0.486661,
        "a_A_n": -0.00120783,
        "a_0_p": 0.478721,
        "a_A_p": 0.00183729
    }
}

==> anc/KDUQFederal/318/modelErrors.json <==
{
    "ECS_p": 0.328011,
    "ECS_n": 0.232923,
    "APower_p": 0.917144,
    "APower_n": 0.70227,
    "RCS_p": 0.0655271,
    "TCS_n": 0.0336863
}

==> anc/KDUQFederal/318/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.1598,
        "V1_asymm": 21.8931,
        "V1_A": 0.0244836,
        "V2_0_n": 0.00708566,
        "V2_A_n": 1.97412e-06,
        "V3_0_n": 2.08464e-05,
        "V3_A_n": 2.35028e-08,
        "V2_0_p": 0.00649565,
        "V2_A_p": 1.19008e-05,
        "V3_0_p": 1.12015e-05,
        "V3_A_p": 7.70947e-08,
        "V4_0": 6.19074e-09,
        "r_0": 1.32676,
        "r_A": 0.690683,
        "a_0": 0.69955,
        "a_A": -0.000309579
    },
    "KDCoulomb": {
        "r_C_0": 1.32709,
        "r_C_A": 0.984894,
        "r_C_A2": 27.7882
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.71388,
        "V1_A": -0.0211703,
        "V2_0": 0.00255145,
        "r_0": 1.31799,
        "r_A": 1.30421,
        "a_0": 0.653111
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.88985,
        "W2_0": 395.414
    },
    "KDImagVolume": {
        "W1_0_n": 8.28051,
        "W1_A_n": 0.022521,
        "W1_0_p": 23.7677,
        "W1_A_p": -0.0283522,
        "W2_0": 82.7718,
        "W2_A": -0.127288
    },
    "KDImagSurface": {
        "D1_0": 43.7263,
        "D1_asymm": 8.38336,
        "D2_0": 0.0140077,
        "D2_A": 0.0320064,
        "D2_A2": 6.65171,
        "D2_A3": 230.431,
        "D3_0": 23.6809,
        "r_0": 1.36301,
        "r_A": 0.016766,
        "a_0_n": 0.50471,
        "a_A_n": -0.00037313,
        "a_0_p": 0.455561,
        "a_A_p": 0.000457908
    }
}

==> anc/KDUQFederal/319/modelErrors.json <==
{
    "ECS_p": 0.392508,
    "ECS_n": 0.232384,
    "APower_p": 0.576735,
    "APower_n": 0.565218,
    "RCS_p": 0.0282074,
    "TCS_n": 0.0690969
}

==> anc/KDUQFederal/319/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.209,
        "V1_asymm": 15.2291,
        "V1_A": 0.0198218,
        "V2_0_n": 0.00654385,
        "V2_A_n": 2.78139e-06,
        "V3_0_n": 1.5789e-05,
        "V3_A_n": 2.02781e-08,
        "V2_0_p": 0.00963009,
        "V2_A_p": 5.40462e-07,
        "V3_0_p": 3.34706e-05,
        "V3_A_p": -1.65283e-08,
        "V4_0": 1.2376e-08,
        "r_0": 1.34635,
        "r_A": 0.563179,
        "a_0": 0.672662,
        "a_A": 0.000434398
    },
    "KDCoulomb": {
        "r_C_0": 1.33642,
        "r_C_A": 0.797888,
        "r_C_A2": 11.153
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.67548,
        "V1_A": 0.00374617,
        "V2_0": 0.00251968,
        "r_0": 1.25385,
        "r_A": 0.947172,
        "a_0": 0.617596
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.46822,
        "W2_0": 192.539
    },
    "KDImagVolume": {
        "W1_0_n": 25.7969,
        "W1_A_n": -0.0534513,
        "W1_0_p": 22.4923,
        "W1_A_p": -0.0394499,
        "W2_0": 118.429,
        "W2_A": -0.358487
    },
    "KDImagSurface": {
        "D1_0": 32.0505,
        "D1_asymm": 11.5058,
        "D2_0": 0.0336477,
        "D2_A": 0.00563158,
        "D2_A2": 2.88412,
        "D2_A3": 224.695,
        "D3_0": 20.7116,
        "r_0": 1.40377,
        "r_A": 0.0238995,
        "a_0_n": 0.47268,
        "a_A_n": 0.000278749,
        "a_0_p": 0.481399,
        "a_A_p": 0.00157268
    }
}

==> anc/KDUQFederal/32/modelErrors.json <==
{
    "ECS_p": 0.33826,
    "ECS_n": 0.281137,
    "APower_p": 0.668437,
    "APower_n": 0.464455,
    "RCS_p": 0.0392435,
    "TCS_n": 0.0234537
}

==> anc/KDUQFederal/32/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.2799,
        "V1_asymm": 5.29705,
        "V1_A": 0.0454722,
        "V2_0_n": 0.00590603,
        "V2_A_n": -8.27266e-06,
        "V3_0_n": 8.62492e-06,
        "V3_A_n": -4.7145e-08,
        "V2_0_p": 0.00698935,
        "V2_A_p": -1.56688e-06,
        "V3_0_p": 1.78986e-05,
        "V3_A_p": -2.867e-08,
        "V4_0": 9.00549e-10,
        "r_0": 1.32088,
        "r_A": 0.507434,
        "a_0": 0.66802,
        "a_A": 0.000146192
    },
    "KDCoulomb": {
        "r_C_0": 1.2817,
        "r_C_A": 0.262584,
        "r_C_A2": 18.6794
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.99103,
        "V1_A": 0.00366387,
        "V2_0": 0.00940351,
        "r_0": 1.11815,
        "r_A": 0.302396,
        "a_0": 0.547685
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.19736,
        "W2_0": 200.627
    },
    "KDImagVolume": {
        "W1_0_n": 25.2411,
        "W1_A_n": -0.0261172,
        "W1_0_p": 14.0175,
        "W1_A_p": 0.137139,
        "W2_0": 98.5429,
        "W2_A": 0.115737
    },
    "KDImagSurface": {
        "D1_0": 33.7616,
        "D1_asymm": 25.7588,
        "D2_0": 0.0347752,
        "D2_A": -0.000109141,
        "D2_A2": 5.03105,
        "D2_A3": 246.713,
        "D3_0": 24.1687,
        "r_0": 1.31036,
        "r_A": 0.0113128,
        "a_0_n": 0.582892,
        "a_A_n": -0.000329582,
        "a_0_p": 0.472794,
        "a_A_p": 0.00152648
    }
}

==> anc/KDUQFederal/320/modelErrors.json <==
{
    "ECS_p": 0.61345,
    "ECS_n": 0.28283,
    "APower_p": 0.86824,
    "APower_n": 0.517034,
    "RCS_p": 0.0352087,
    "TCS_n": 0.0543799
}

==> anc/KDUQFederal/320/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.9212,
        "V1_asymm": 12.1172,
        "V1_A": 0.0451193,
        "V2_0_n": 0.00660335,
        "V2_A_n": 7.03377e-06,
        "V3_0_n": 1.17004e-05,
        "V3_A_n": 8.58517e-08,
        "V2_0_p": 0.00535142,
        "V2_A_p": 1.21445e-05,
        "V3_0_p": 2.25512e-06,
        "V3_A_p": 8.22087e-08,
        "V4_0": -3.1011e-08,
        "r_0": 1.32103,
        "r_A": 0.602354,
        "a_0": 0.661045,
        "a_A": -0.000251611
    },
    "KDCoulomb": {
        "r_C_0": 1.30625,
        "r_C_A": 1.60426,
        "r_C_A2": -12.1313
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.45133,
        "V1_A": 0.00772544,
        "V2_0": 0.00791105,
        "r_0": 1.17566,
        "r_A": 0.705606,
        "a_0": 0.644229
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.28937,
        "W2_0": 105.225
    },
    "KDImagVolume": {
        "W1_0_n": 17.6643,
        "W1_A_n": 0.0248028,
        "W1_0_p": 18.8338,
        "W1_A_p": -0.0190596,
        "W2_0": 111.703,
        "W2_A": -0.15605
    },
    "KDImagSurface": {
        "D1_0": 30.0198,
        "D1_asymm": 10.5287,
        "D2_0": 0.00144728,
        "D2_A": 0.0265703,
        "D2_A2": 10.3267,
        "D2_A3": 371.997,
        "D3_0": 23.2871,
        "r_0": 1.17692,
        "r_A": -0.023134,
        "a_0_n": 0.591981,
        "a_A_n": 0.000532004,
        "a_0_p": 0.505448,
        "a_A_p": 0.000531106
    }
}

==> anc/KDUQFederal/321/modelErrors.json <==
{
    "ECS_p": 0.387384,
    "ECS_n": 0.279767,
    "APower_p": 0.556309,
    "APower_n": 0.665226,
    "RCS_p": 0.044263,
    "TCS_n": 0.0539826
}

==> anc/KDUQFederal/321/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2781,
        "V1_asymm": 11.1056,
        "V1_A": 0.0184687,
        "V2_0_n": 0.0076851,
        "V2_A_n": 3.99609e-06,
        "V3_0_n": 2.49621e-05,
        "V3_A_n": 2.29918e-08,
        "V2_0_p": 0.0070234,
        "V2_A_p": 7.34016e-06,
        "V3_0_p": 2.1048e-05,
        "V3_A_p": 6.68988e-08,
        "V4_0": 3.29601e-08,
        "r_0": 1.21759,
        "r_A": 0.206172,
        "a_0": 0.697043,
        "a_A": -0.000427999
    },
    "KDCoulomb": {
        "r_C_0": 1.15615,
        "r_C_A": 0.723786,
        "r_C_A2": 2.50862
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.77872,
        "V1_A": 0.0090813,
        "V2_0": 0.00952842,
        "r_0": 1.17335,
        "r_A": 0.435411,
        "a_0": 0.584389
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.81976,
        "W2_0": 334.102
    },
    "KDImagVolume": {
        "W1_0_n": 20.0694,
        "W1_A_n": 0.00877094,
        "W1_0_p": 11.8737,
        "W1_A_p": 0.0299432,
        "W2_0": 73.7943,
        "W2_A": -0.0604025
    },
    "KDImagSurface": {
        "D1_0": 32.1215,
        "D1_asymm": 10.44,
        "D2_0": -0.0315261,
        "D2_A": 0.0706976,
        "D2_A2": 2.68103,
        "D2_A3": 282.16,
        "D3_0": 25.7365,
        "r_0": 1.40968,
        "r_A": 0.0155661,
        "a_0_n": 0.55637,
        "a_A_n": -3.88502e-05,
        "a_0_p": 0.478539,
        "a_A_p": 0.00119236
    }
}

==> anc/KDUQFederal/322/modelErrors.json <==
{
    "ECS_p": 0.380758,
    "ECS_n": 0.268831,
    "APower_p": 0.676669,
    "APower_n": 0.574949,
    "RCS_p": 0.0324872,
    "TCS_n": 0.0424495
}

==> anc/KDUQFederal/322/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.0795,
        "V1_asymm": 15.2127,
        "V1_A": 0.0259256,
        "V2_0_n": 0.00531839,
        "V2_A_n": 2.25435e-06,
        "V3_0_n": 5.99251e-06,
        "V3_A_n": 1.35457e-08,
        "V2_0_p": 0.00643431,
        "V2_A_p": 1.3593e-05,
        "V3_0_p": 1.23723e-05,
        "V3_A_p": 5.38304e-08,
        "V4_0": 4.91144e-09,
        "r_0": 1.32634,
        "r_A": 0.479908,
        "a_0": 0.66405,
        "a_A": -8.80061e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.07011,
        "r_C_A": 1.17997,
        "r_C_A2": 16.4109
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.30485,
        "V1_A": 0.00371973,
        "V2_0": -0.00254542,
        "r_0": 1.26038,
        "r_A": 0.99194,
        "a_0": 0.614986
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.729203,
        "W2_0": 91.821
    },
    "KDImagVolume": {
        "W1_0_n": 16.0608,
        "W1_A_n": 0.0160979,
        "W1_0_p": 17.065,
        "W1_A_p": 0.00174237,
        "W2_0": 97.0645,
        "W2_A": -0.18824
    },
    "KDImagSurface": {
        "D1_0": 31.8435,
        "D1_asymm": -4.62836,
        "D2_0": 0.109629,
        "D2_A": -0.070237,
        "D2_A2": -0.801971,
        "D2_A3": -130.126,
        "D3_0": 19.108,
        "r_0": 1.33307,
        "r_A": 0.0165105,
        "a_0_n": 0.527793,
        "a_A_n": -0.000118329,
        "a_0_p": 0.491121,
        "a_A_p": 0.00108608
    }
}

==> anc/KDUQFederal/323/modelErrors.json <==
{
    "ECS_p": 0.48882,
    "ECS_n": 0.254908,
    "APower_p": 0.6951,
    "APower_n": 0.842873,
    "RCS_p": 0.0524334,
    "TCS_n": 0.0375583
}

==> anc/KDUQFederal/323/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.5437,
        "V1_asymm": 12.4675,
        "V1_A": 0.0372864,
        "V2_0_n": 0.00609935,
        "V2_A_n": 1.07276e-06,
        "V3_0_n": 1.08277e-05,
        "V3_A_n": 1.39486e-08,
        "V2_0_p": 0.00544487,
        "V2_A_p": 1.08474e-05,
        "V3_0_p": 1.06179e-05,
        "V3_A_p": 1.37799e-08,
        "V4_0": -4.4397e-09,
        "r_0": 1.28681,
        "r_A": 0.487137,
        "a_0": 0.665943,
        "a_A": -0.000660645
    },
    "KDCoulomb": {
        "r_C_0": 1.33665,
        "r_C_A": 1.41226,
        "r_C_A2": 8.00932
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.10606,
        "V1_A": 0.000715317,
        "V2_0": 0.00147061,
        "r_0": 1.15976,
        "r_A": 0.510998,
        "a_0": 0.638779
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.23067,
        "W2_0": 324.149
    },
    "KDImagVolume": {
        "W1_0_n": 16.3868,
        "W1_A_n": -0.0101086,
        "W1_0_p": 9.96284,
        "W1_A_p": 0.0984088,
        "W2_0": 37.4734,
        "W2_A": 0.263151
    },
    "KDImagSurface": {
        "D1_0": 36.2286,
        "D1_asymm": -5.1189,
        "D2_0": 0.0355564,
        "D2_A": 0.0113007,
        "D2_A2": 4.99297,
        "D2_A3": 70.5206,
        "D3_0": 23.2246,
        "r_0": 1.42151,
        "r_A": 0.016131,
        "a_0_n": 0.544295,
        "a_A_n": 0.000572528,
        "a_0_p": 0.516207,
        "a_A_p": -0.00108385
    }
}

==> anc/KDUQFederal/324/modelErrors.json <==
{
    "ECS_p": 0.520667,
    "ECS_n": 0.301373,
    "APower_p": 0.6561,
    "APower_n": 0.569868,
    "RCS_p": 0.0451159,
    "TCS_n": 0.0422337
}

==> anc/KDUQFederal/324/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.3137,
        "V1_asymm": -6.96451,
        "V1_A": 0.0554664,
        "V2_0_n": 0.00777435,
        "V2_A_n": 1.21147e-06,
        "V3_0_n": 2.7551e-05,
        "V3_A_n": 2.69112e-08,
        "V2_0_p": 0.00471348,
        "V2_A_p": -4.23061e-06,
        "V3_0_p": 5.22283e-06,
        "V3_A_p": 3.74277e-08,
        "V4_0": 2.40785e-08,
        "r_0": 1.30658,
        "r_A": 0.594192,
        "a_0": 0.702882,
        "a_A": -1.51515e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.18854,
        "r_C_A": 0.592327,
        "r_C_A2": 11.2123
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.12029,
        "V1_A": -0.0249779,
        "V2_0": 0.00291143,
        "r_0": 1.19754,
        "r_A": 0.636228,
        "a_0": 0.644344
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.52521,
        "W2_0": 382.826
    },
    "KDImagVolume": {
        "W1_0_n": 21.2269,
        "W1_A_n": 0.0539088,
        "W1_0_p": 27.5658,
        "W1_A_p": 0.0889765,
        "W2_0": 208.745,
        "W2_A": 0.328946
    },
    "KDImagSurface": {
        "D1_0": 10.6256,
        "D1_asymm": -0.134177,
        "D2_0": 0.0135061,
        "D2_A": 0.000851034,
        "D2_A2": 7.47108,
        "D2_A3": 117.808,
        "D3_0": 8.38778,
        "r_0": 1.37065,
        "r_A": 0.0235973,
        "a_0_n": 0.536457,
        "a_A_n": -0.00048877,
        "a_0_p": 0.497644,
        "a_A_p": 0.00220228
    }
}

==> anc/KDUQFederal/325/modelErrors.json <==
{
    "ECS_p": 0.253686,
    "ECS_n": 0.248477,
    "APower_p": 0.708086,
    "APower_n": 0.754837,
    "RCS_p": 0.0358406,
    "TCS_n": 0.0519282
}

==> anc/KDUQFederal/325/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.4377,
        "V1_asymm": 7.07438,
        "V1_A": 0.0369519,
        "V2_0_n": 0.00573971,
        "V2_A_n": -5.0484e-06,
        "V3_0_n": 1.39528e-05,
        "V3_A_n": 8.56523e-09,
        "V2_0_p": 0.0075448,
        "V2_A_p": -2.16311e-06,
        "V3_0_p": 2.07772e-05,
        "V3_A_p": -2.70643e-08,
        "V4_0": 8.44867e-09,
        "r_0": 1.31457,
        "r_A": 0.571522,
        "a_0": 0.694743,
        "a_A": -0.000112118
    },
    "KDCoulomb": {
        "r_C_0": 1.28343,
        "r_C_A": 1.42118,
        "r_C_A2": 7.00865
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.39727,
        "V1_A": 0.0132865,
        "V2_0": 0.00258861,
        "r_0": 1.26118,
        "r_A": 0.816472,
        "a_0": 0.540098
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.11925,
        "W2_0": 116.651
    },
    "KDImagVolume": {
        "W1_0_n": 21.0508,
        "W1_A_n": -0.0430654,
        "W1_0_p": 23.785,
        "W1_A_p": -0.0440468,
        "W2_0": 147.842,
        "W2_A": -0.509828
    },
    "KDImagSurface": {
        "D1_0": 20.2729,
        "D1_asymm": 11.9791,
        "D2_0": -0.0521063,
        "D2_A": 0.0805419,
        "D2_A2": 15.1796,
        "D2_A3": 302.408,
        "D3_0": 12.4338,
        "r_0": 1.41586,
        "r_A": 0.0272007,
        "a_0_n": 0.573113,
        "a_A_n": 0.000518029,
        "a_0_p": 0.500906,
        "a_A_p": 0.000356807
    }
}

==> anc/KDUQFederal/326/modelErrors.json <==
{
    "ECS_p": 0.506137,
    "ECS_n": 0.265774,
    "APower_p": 1.15912,
    "APower_n": 0.931407,
    "RCS_p": 0.0316061,
    "TCS_n": 0.0648747
}

==> anc/KDUQFederal/326/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.9437,
        "V1_asymm": -2.78737,
        "V1_A": 0.0325549,
        "V2_0_n": 0.00663812,
        "V2_A_n": 2.97434e-06,
        "V3_0_n": 1.80242e-05,
        "V3_A_n": 4.59342e-08,
        "V2_0_p": 0.00487699,
        "V2_A_p": 3.94187e-06,
        "V3_0_p": -4.23394e-06,
        "V3_A_p": 9.82989e-08,
        "V4_0": -2.45997e-10,
        "r_0": 1.28257,
        "r_A": 0.2562,
        "a_0": 0.650862,
        "a_A": -0.000131984
    },
    "KDCoulomb": {
        "r_C_0": 1.41513,
        "r_C_A": 1.04463,
        "r_C_A2": 2.35495
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.66429,
        "V1_A": 0.000908513,
        "V2_0": 0.00728527,
        "r_0": 1.16796,
        "r_A": 0.455845,
        "a_0": 0.544452
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.2877,
        "W2_0": 233.954
    },
    "KDImagVolume": {
        "W1_0_n": 16.1347,
        "W1_A_n": 0.00567944,
        "W1_0_p": 18.3539,
        "W1_A_p": 0.0161612,
        "W2_0": 97.9757,
        "W2_A": 0.0655682
    },
    "KDImagSurface": {
        "D1_0": 19.2754,
        "D1_asymm": 33.7767,
        "D2_0": 0.0316554,
        "D2_A": -0.0024487,
        "D2_A2": 2.30534,
        "D2_A3": 286.677,
        "D3_0": 11.6282,
        "r_0": 1.32885,
        "r_A": 0.023468,
        "a_0_n": 0.50717,
        "a_A_n": -0.000658665,
        "a_0_p": 0.517492,
        "a_A_p": 0.00113802
    }
}

==> anc/KDUQFederal/327/modelErrors.json <==
{
    "ECS_p": 0.468686,
    "ECS_n": 0.341605,
    "APower_p": 0.595434,
    "APower_n": 0.619823,
    "RCS_p": 0.0326039,
    "TCS_n": 0.0541382
}

==> anc/KDUQFederal/327/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.4043,
        "V1_asymm": 3.81386,
        "V1_A": 0.038041,
        "V2_0_n": 0.00793982,
        "V2_A_n": -5.08959e-07,
        "V3_0_n": 2.84701e-05,
        "V3_A_n": 9.02556e-09,
        "V2_0_p": 0.00700071,
        "V2_A_p": -1.73576e-06,
        "V3_0_p": 1.73518e-05,
        "V3_A_p": 1.61516e-08,
        "V4_0": 4.19205e-08,
        "r_0": 1.27681,
        "r_A": 0.370857,
        "a_0": 0.67207,
        "a_A": 6.17594e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.28243,
        "r_C_A": 0.80823,
        "r_C_A2": -4.26924
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.44896,
        "V1_A": 0.00817274,
        "V2_0": 0.00268951,
        "r_0": 1.28952,
        "r_A": 0.975285,
        "a_0": 0.602489
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.53204,
        "W2_0": 263.33
    },
    "KDImagVolume": {
        "W1_0_n": 24.9251,
        "W1_A_n": 0.040479,
        "W1_0_p": 23.0248,
        "W1_A_p": 0.0814848,
        "W2_0": 137.271,
        "W2_A": 0.430123
    },
    "KDImagSurface": {
        "D1_0": 19.5896,
        "D1_asymm": 5.13973,
        "D2_0": 0.040531,
        "D2_A": -0.0163627,
        "D2_A2": 9.81068,
        "D2_A3": 367.339,
        "D3_0": 17.1231,
        "r_0": 1.3008,
        "r_A": 0.00768705,
        "a_0_n": 0.63001,
        "a_A_n": 7.33337e-05,
        "a_0_p": 0.484994,
        "a_A_p": 0.00172467
    }
}

==> anc/KDUQFederal/328/modelErrors.json <==
{
    "ECS_p": 0.42988,
    "ECS_n": 0.355431,
    "APower_p": 0.62607,
    "APower_n": 0.665113,
    "RCS_p": 0.0355197,
    "TCS_n": 0.0570815
}

==> anc/KDUQFederal/328/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.4219,
        "V1_asymm": 28.457,
        "V1_A": -0.00566656,
        "V2_0_n": 0.00594807,
        "V2_A_n": 7.51282e-06,
        "V3_0_n": -1.17193e-06,
        "V3_A_n": 8.31558e-09,
        "V2_0_p": 0.00523879,
        "V2_A_p": 2.11973e-05,
        "V3_0_p": -2.89648e-06,
        "V3_A_p": 1.47754e-07,
        "V4_0": -3.67687e-08,
        "r_0": 1.24437,
        "r_A": 0.184302,
        "a_0": 0.634256,
        "a_A": -4.65621e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.00738,
        "r_C_A": -0.79781,
        "r_C_A2": 15.7215
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.80747,
        "V1_A": -0.00820533,
        "V2_0": 0.00286882,
        "r_0": 1.24622,
        "r_A": 0.749029,
        "a_0": 0.541078
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.07761,
        "W2_0": 333.527
    },
    "KDImagVolume": {
        "W1_0_n": 22.9108,
        "W1_A_n": -0.0377526,
        "W1_0_p": 17.0889,
        "W1_A_p": 0.00899167,
        "W2_0": 99.951,
        "W2_A": -0.268307
    },
    "KDImagSurface": {
        "D1_0": 28.9179,
        "D1_asymm": 41.6446,
        "D2_0": -0.00758883,
        "D2_A": 0.0459107,
        "D2_A2": 0.634837,
        "D2_A3": 343.733,
        "D3_0": 17.3881,
        "r_0": 1.3719,
        "r_A": 0.0248935,
        "a_0_n": 0.567757,
        "a_A_n": 0.000149764,
        "a_0_p": 0.495861,
        "a_A_p": 0.000422029
    }
}

==> anc/KDUQFederal/329/modelErrors.json <==
{
    "ECS_p": 0.511244,
    "ECS_n": 0.301426,
    "APower_p": 0.720289,
    "APower_n": 0.905152,
    "RCS_p": 0.0465541,
    "TCS_n": 0.0271606
}

==> anc/KDUQFederal/329/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 53.3981,
        "V1_asymm": 13.1387,
        "V1_A": 0.0087821,
        "V2_0_n": 0.00426065,
        "V2_A_n": 1.67921e-06,
        "V3_0_n": -9.02476e-06,
        "V3_A_n": 1.9749e-08,
        "V2_0_p": 0.00434883,
        "V2_A_p": 1.24656e-05,
        "V3_0_p": 2.79137e-07,
        "V3_A_p": 2.40963e-08,
        "V4_0": -5.00474e-08,
        "r_0": 1.23769,
        "r_A": 0.138538,
        "a_0": 0.637005,
        "a_A": -0.000633039
    },
    "KDCoulomb": {
        "r_C_0": 1.27921,
        "r_C_A": 0.295716,
        "r_C_A2": 5.53627
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.32257,
        "V1_A": 0.000821301,
        "V2_0": 0.000419901,
        "r_0": 1.10595,
        "r_A": 0.0875616,
        "a_0": 0.672688
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.52765,
        "W2_0": 339.117
    },
    "KDImagVolume": {
        "W1_0_n": 21.9119,
        "W1_A_n": 0.00624078,
        "W1_0_p": 20.6195,
        "W1_A_p": 0.0135489,
        "W2_0": 123.89,
        "W2_A": -0.0675232
    },
    "KDImagSurface": {
        "D1_0": 25.9055,
        "D1_asymm": 4.88589,
        "D2_0": 0.0575921,
        "D2_A": -0.0293949,
        "D2_A2": 23.0366,
        "D2_A3": 495.368,
        "D3_0": 18.6579,
        "r_0": 1.26106,
        "r_A": 0.003645,
        "a_0_n": 0.550865,
        "a_A_n": 0.000190803,
        "a_0_p": 0.483782,
        "a_A_p": 0.00147741
    }
}

==> anc/KDUQFederal/33/modelErrors.json <==
{
    "ECS_p": 0.305147,
    "ECS_n": 0.319024,
    "APower_p": 0.649395,
    "APower_n": 0.867881,
    "RCS_p": 0.0369988,
    "TCS_n": 0.0489495
}

==> anc/KDUQFederal/33/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.4629,
        "V1_asymm": 17.3005,
        "V1_A": 0.0125951,
        "V2_0_n": 0.00354831,
        "V2_A_n": -1.09759e-05,
        "V3_0_n": -9.0632e-06,
        "V3_A_n": -5.72879e-08,
        "V2_0_p": 0.00529005,
        "V2_A_p": 9.24798e-06,
        "V3_0_p": 1.20781e-06,
        "V3_A_p": 5.57536e-08,
        "V4_0": -2.25239e-08,
        "r_0": 1.27488,
        "r_A": 0.375244,
        "a_0": 0.648017,
        "a_A": -0.000156853
    },
    "KDCoulomb": {
        "r_C_0": 1.1377,
        "r_C_A": 0.80047,
        "r_C_A2": 28.7173
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.02077,
        "V1_A": -0.0151946,
        "V2_0": 0.00123321,
        "r_0": 1.22074,
        "r_A": 0.730859,
        "a_0": 0.609133
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.734197,
        "W2_0": 55.498
    },
    "KDImagVolume": {
        "W1_0_n": 13.9271,
        "W1_A_n": 0.099237,
        "W1_0_p": 17.1693,
        "W1_A_p": 0.0476865,
        "W2_0": 53.6906,
        "W2_A": 0.508706
    },
    "KDImagSurface": {
        "D1_0": 24.2253,
        "D1_asymm": 6.15895,
        "D2_0": 0.0619889,
        "D2_A": -0.0291869,
        "D2_A2": 17.8011,
        "D2_A3": 451.162,
        "D3_0": 22.2421,
        "r_0": 1.3435,
        "r_A": 0.009027,
        "a_0_n": 0.49444,
        "a_A_n": -0.000635619,
        "a_0_p": 0.465592,
        "a_A_p": 0.00201684
    }
}

==> anc/KDUQFederal/330/modelErrors.json <==
{
    "ECS_p": 0.329655,
    "ECS_n": 0.54727,
    "APower_p": 0.861154,
    "APower_n": 0.637904,
    "RCS_p": 0.0132545,
    "TCS_n": 0.0352041
}

==> anc/KDUQFederal/330/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.2231,
        "V1_asymm": 2.5627,
        "V1_A": 0.038303,
        "V2_0_n": 0.00709267,
        "V2_A_n": 6.07329e-06,
        "V3_0_n": 2.40904e-05,
        "V3_A_n": 3.71072e-08,
        "V2_0_p": 0.00698616,
        "V2_A_p": -5.17476e-06,
        "V3_0_p": 2.55761e-05,
        "V3_A_p": -8.24282e-09,
        "V4_0": 4.2552e-08,
        "r_0": 1.28623,
        "r_A": 0.465313,
        "a_0": 0.662765,
        "a_A": -0.000294743
    },
    "KDCoulomb": {
        "r_C_0": 1.06754,
        "r_C_A": -1.28102,
        "r_C_A2": 9.50048
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.83043,
        "V1_A": -0.00979745,
        "V2_0": 0.00874456,
        "r_0": 1.22498,
        "r_A": 0.76145,
        "a_0": 0.557603
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.87254,
        "W2_0": 101.804
    },
    "KDImagVolume": {
        "W1_0_n": 20.8867,
        "W1_A_n": 0.0121848,
        "W1_0_p": 19.5453,
        "W1_A_p": -0.0107264,
        "W2_0": 107.257,
        "W2_A": -0.205901
    },
    "KDImagSurface": {
        "D1_0": 13.2531,
        "D1_asymm": 21.2838,
        "D2_0": 0.0930415,
        "D2_A": -0.0709843,
        "D2_A2": 25.6879,
        "D2_A3": 349.946,
        "D3_0": 11.2338,
        "r_0": 1.50185,
        "r_A": 0.0478387,
        "a_0_n": 0.574138,
        "a_A_n": -0.000196254,
        "a_0_p": 0.476123,
        "a_A_p": 0.0015241
    }
}

==> anc/KDUQFederal/331/modelErrors.json <==
{
    "ECS_p": 0.245736,
    "ECS_n": 0.317084,
    "APower_p": 0.83482,
    "APower_n": 0.324615,
    "RCS_p": 0.0402048,
    "TCS_n": 0.0776395
}

==> anc/KDUQFederal/331/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8248,
        "V1_asymm": 3.9884,
        "V1_A": 0.0404814,
        "V2_0_n": 0.00583999,
        "V2_A_n": -5.19676e-06,
        "V3_0_n": 5.88208e-06,
        "V3_A_n": -1.82524e-08,
        "V2_0_p": 0.00167819,
        "V2_A_p": 3.16589e-05,
        "V3_0_p": -2.53203e-05,
        "V3_A_p": 2.52001e-07,
        "V4_0": -8.58295e-09,
        "r_0": 1.33996,
        "r_A": 0.621195,
        "a_0": 0.729342,
        "a_A": -2.02944e-07
    },
    "KDCoulomb": {
        "r_C_0": 1.19112,
        "r_C_A": 0.0221015,
        "r_C_A2": 0.247734
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.30012,
        "V1_A": -0.0146704,
        "V2_0": 0.0036388,
        "r_0": 1.27657,
        "r_A": 0.88402,
        "a_0": 0.653643
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.92144,
        "W2_0": 264.475
    },
    "KDImagVolume": {
        "W1_0_n": 21.7718,
        "W1_A_n": -0.0247815,
        "W1_0_p": 18.1911,
        "W1_A_p": -0.0102298,
        "W2_0": 82.5893,
        "W2_A": -0.233187
    },
    "KDImagSurface": {
        "D1_0": 20.0331,
        "D1_asymm": 34.7193,
        "D2_0": 0.0330215,
        "D2_A": -6.83511e-05,
        "D2_A2": 3.55112,
        "D2_A3": 165.233,
        "D3_0": 13.2371,
        "r_0": 1.39449,
        "r_A": 0.014787,
        "a_0_n": 0.598173,
        "a_A_n": 0.00128144,
        "a_0_p": 0.478057,
        "a_A_p": -0.000835159
    }
}

==> anc/KDUQFederal/332/modelErrors.json <==
{
    "ECS_p": 0.440821,
    "ECS_n": 0.148869,
    "APower_p": 0.785804,
    "APower_n": 0.694055,
    "RCS_p": 0.0371577,
    "TCS_n": 0.0313409
}

==> anc/KDUQFederal/332/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.4078,
        "V1_asymm": 16.1068,
        "V1_A": 0.040106,
        "V2_0_n": 0.00806457,
        "V2_A_n": 1.34591e-05,
        "V3_0_n": 2.90792e-05,
        "V3_A_n": 6.40586e-08,
        "V2_0_p": 0.00740392,
        "V2_A_p": 6.99491e-06,
        "V3_0_p": 2.54112e-05,
        "V3_A_p": 6.36177e-08,
        "V4_0": 4.37444e-08,
        "r_0": 1.27154,
        "r_A": 0.362458,
        "a_0": 0.64399,
        "a_A": -0.000192356
    },
    "KDCoulomb": {
        "r_C_0": 1.25069,
        "r_C_A": 0.134649,
        "r_C_A2": 19.2079
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.8105,
        "V1_A": -0.00375085,
        "V2_0": 0.00495387,
        "r_0": 1.1624,
        "r_A": 0.506386,
        "a_0": 0.559042
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.26678,
        "W2_0": 264.111
    },
    "KDImagVolume": {
        "W1_0_n": 25.774,
        "W1_A_n": -0.0259303,
        "W1_0_p": 23.0612,
        "W1_A_p": 0.00655965,
        "W2_0": 156.949,
        "W2_A": -0.0810863
    },
    "KDImagSurface": {
        "D1_0": 12.0689,
        "D1_asymm": -4.72412,
        "D2_0": 0.00112382,
        "D2_A": 0.0142671,
        "D2_A2": 23.7558,
        "D2_A3": 296.367,
        "D3_0": 11.161,
        "r_0": 1.27543,
        "r_A": 0.000560083,
        "a_0_n": 0.625146,
        "a_A_n": 0.000727123,
        "a_0_p": 0.486876,
        "a_A_p": 0.00240384
    }
}

==> anc/KDUQFederal/333/modelErrors.json <==
{
    "ECS_p": 0.416009,
    "ECS_n": 0.451138,
    "APower_p": 0.76906,
    "APower_n": 0.577788,
    "RCS_p": 0.0412266,
    "TCS_n": 0.0597274
}

==> anc/KDUQFederal/333/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.5653,
        "V1_asymm": 7.42324,
        "V1_A": 0.0266623,
        "V2_0_n": 0.00559127,
        "V2_A_n": 9.96052e-06,
        "V3_0_n": 9.06978e-06,
        "V3_A_n": 9.37778e-08,
        "V2_0_p": 0.00605249,
        "V2_A_p": -4.11939e-06,
        "V3_0_p": 5.72094e-06,
        "V3_A_p": -2.55601e-08,
        "V4_0": -2.14487e-08,
        "r_0": 1.29459,
        "r_A": 0.362367,
        "a_0": 0.718571,
        "a_A": 0.000258771
    },
    "KDCoulomb": {
        "r_C_0": 1.3473,
        "r_C_A": 0.0955273,
        "r_C_A2": 24.3297
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.69979,
        "V1_A": -0.010354,
        "V2_0": 0.000196066,
        "r_0": 1.2424,
        "r_A": 0.731665,
        "a_0": 0.621065
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.82175,
        "W2_0": 407.303
    },
    "KDImagVolume": {
        "W1_0_n": 4.30549,
        "W1_A_n": 0.0727964,
        "W1_0_p": 12.0355,
        "W1_A_p": 0.0168993,
        "W2_0": 44.406,
        "W2_A": 0.0982273
    },
    "KDImagSurface": {
        "D1_0": 25.8169,
        "D1_asymm": 0.930659,
        "D2_0": 0.0373089,
        "D2_A": -0.0203986,
        "D2_A2": -8.12022,
        "D2_A3": 255.365,
        "D3_0": 12.7302,
        "r_0": 1.33703,
        "r_A": 0.0298843,
        "a_0_n": 0.622054,
        "a_A_n": 0.000507539,
        "a_0_p": 0.39436,
        "a_A_p": 0.00196924
    }
}

==> anc/KDUQFederal/334/modelErrors.json <==
{
    "ECS_p": 0.326952,
    "ECS_n": 0.477673,
    "APower_p": 0.769605,
    "APower_n": 0.678745,
    "RCS_p": 0.00891693,
    "TCS_n": 0.0207917
}

==> anc/KDUQFederal/334/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.2771,
        "V1_asymm": 21.3571,
        "V1_A": 0.0259349,
        "V2_0_n": 0.00508962,
        "V2_A_n": 4.06733e-06,
        "V3_0_n": -1.96321e-06,
        "V3_A_n": 2.60404e-08,
        "V2_0_p": 0.00517913,
        "V2_A_p": 1.17854e-05,
        "V3_0_p": -6.37588e-06,
        "V3_A_p": 8.79304e-08,
        "V4_0": -4.12933e-08,
        "r_0": 1.25083,
        "r_A": 0.404452,
        "a_0": 0.664001,
        "a_A": -0.000469621
    },
    "KDCoulomb": {
        "r_C_0": 1.14032,
        "r_C_A": 0.47542,
        "r_C_A2": 4.3043
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.28845,
        "V1_A": -0.00266588,
        "V2_0": 0.000346941,
        "r_0": 1.25521,
        "r_A": 0.847782,
        "a_0": 0.590751
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.20686,
        "W2_0": 307.15
    },
    "KDImagVolume": {
        "W1_0_n": 16.8367,
        "W1_A_n": 0.0128232,
        "W1_0_p": 15.2756,
        "W1_A_p": 0.0628089,
        "W2_0": 74.5928,
        "W2_A": 0.150974
    },
    "KDImagSurface": {
        "D1_0": 19.0393,
        "D1_asymm": 16.3662,
        "D2_0": 0.0310595,
        "D2_A": 0.00289074,
        "D2_A2": 7.68767,
        "D2_A3": -165.924,
        "D3_0": 16.0935,
        "r_0": 1.42856,
        "r_A": 0.0419322,
        "a_0_n": 0.558237,
        "a_A_n": -0.00104334,
        "a_0_p": 0.518744,
        "a_A_p": 0.0019225
    }
}

==> anc/KDUQFederal/335/modelErrors.json <==
{
    "ECS_p": 0.453924,
    "ECS_n": 0.298896,
    "APower_p": 0.743085,
    "APower_n": 0.61257,
    "RCS_p": 0.0612622,
    "TCS_n": 0.0369378
}

==> anc/KDUQFederal/335/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4459,
        "V1_asymm": 20.4716,
        "V1_A": 0.022616,
        "V2_0_n": 0.00471889,
        "V2_A_n": -8.91681e-07,
        "V3_0_n": -1.13744e-06,
        "V3_A_n": 3.14549e-08,
        "V2_0_p": 0.00650156,
        "V2_A_p": 1.16439e-05,
        "V3_0_p": 2.66067e-06,
        "V3_A_p": 5.59643e-08,
        "V4_0": -4.24293e-08,
        "r_0": 1.32431,
        "r_A": 0.568425,
        "a_0": 0.680691,
        "a_A": -0.000318785
    },
    "KDCoulomb": {
        "r_C_0": 1.22222,
        "r_C_A": 0.795776,
        "r_C_A2": 12.8514
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.2929,
        "V1_A": -0.0111732,
        "V2_0": 0.00438582,
        "r_0": 1.21168,
        "r_A": 0.559082,
        "a_0": 0.539777
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.96765,
        "W2_0": 614.385
    },
    "KDImagVolume": {
        "W1_0_n": 14.8195,
        "W1_A_n": 0.0317907,
        "W1_0_p": 19.8103,
        "W1_A_p": 0.0442792,
        "W2_0": 110.339,
        "W2_A": 0.0805048
    },
    "KDImagSurface": {
        "D1_0": 23.052,
        "D1_asymm": 27.9469,
        "D2_0": 0.0368821,
        "D2_A": -0.00295268,
        "D2_A2": 17.3568,
        "D2_A3": 349.774,
        "D3_0": 15.1692,
        "r_0": 1.43435,
        "r_A": 0.0299411,
        "a_0_n": 0.589125,
        "a_A_n": 0.000280497,
        "a_0_p": 0.498337,
        "a_A_p": 0.000572426
    }
}

==> anc/KDUQFederal/336/modelErrors.json <==
{
    "ECS_p": 0.399749,
    "ECS_n": 0.255815,
    "APower_p": 0.679437,
    "APower_n": 0.625207,
    "RCS_p": 0.0380285,
    "TCS_n": 0.0395418
}

==> anc/KDUQFederal/336/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8047,
        "V1_asymm": 12.2356,
        "V1_A": 0.0508715,
        "V2_0_n": 0.00646414,
        "V2_A_n": 7.60851e-07,
        "V3_0_n": 7.86034e-06,
        "V3_A_n": 1.02544e-08,
        "V2_0_p": 0.00794947,
        "V2_A_p": 1.85148e-06,
        "V3_0_p": 1.84809e-05,
        "V3_A_p": 6.43595e-08,
        "V4_0": -1.45357e-08,
        "r_0": 1.32279,
        "r_A": 0.446765,
        "a_0": 0.636468,
        "a_A": -4.6968e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.11035,
        "r_C_A": 0.733022,
        "r_C_A2": 9.1374
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.4005,
        "V1_A": -0.0229027,
        "V2_0": 0.00826741,
        "r_0": 1.13998,
        "r_A": 0.387201,
        "a_0": 0.504385
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.51593,
        "W2_0": 205.673
    },
    "KDImagVolume": {
        "W1_0_n": 19.2507,
        "W1_A_n": 0.0689628,
        "W1_0_p": 17.1996,
        "W1_A_p": 0.0263032,
        "W2_0": 100.149,
        "W2_A": 0.285391
    },
    "KDImagSurface": {
        "D1_0": 15.0693,
        "D1_asymm": -10.1763,
        "D2_0": -0.00282774,
        "D2_A": 0.0228435,
        "D2_A2": 16.1821,
        "D2_A3": 280.889,
        "D3_0": 15.1513,
        "r_0": 1.40065,
        "r_A": 0.0248245,
        "a_0_n": 0.506662,
        "a_A_n": -0.000239144,
        "a_0_p": 0.428735,
        "a_A_p": 0.00251082
    }
}

==> anc/KDUQFederal/337/modelErrors.json <==
{
    "ECS_p": 0.481666,
    "ECS_n": 0.435562,
    "APower_p": 0.637514,
    "APower_n": 0.768808,
    "RCS_p": 0.0527878,
    "TCS_n": 0.0278414
}

==> anc/KDUQFederal/337/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.8587,
        "V1_asymm": 4.56204,
        "V1_A": 0.0583391,
        "V2_0_n": 0.00726536,
        "V2_A_n": 8.60952e-06,
        "V3_0_n": 1.65896e-05,
        "V3_A_n": 1.65895e-08,
        "V2_0_p": 0.00791184,
        "V2_A_p": -9.62567e-06,
        "V3_0_p": 2.14452e-05,
        "V3_A_p": -5.53035e-09,
        "V4_0": 1.85973e-08,
        "r_0": 1.2886,
        "r_A": 0.449879,
        "a_0": 0.70367,
        "a_A": 0.000181745
    },
    "KDCoulomb": {
        "r_C_0": 1.16823,
        "r_C_A": 1.38212,
        "r_C_A2": 18.0576
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.27989,
        "V1_A": -0.0261549,
        "V2_0": 0.00542648,
        "r_0": 1.16325,
        "r_A": 0.592262,
        "a_0": 0.577406
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.19733,
        "W2_0": 243.299
    },
    "KDImagVolume": {
        "W1_0_n": 27.588,
        "W1_A_n": -0.0159068,
        "W1_0_p": 18.6134,
        "W1_A_p": 0.0367416,
        "W2_0": 140.07,
        "W2_A": 0.158575
    },
    "KDImagSurface": {
        "D1_0": 13.4186,
        "D1_asymm": 13.7616,
        "D2_0": 0.0229473,
        "D2_A": -0.0071173,
        "D2_A2": 12.1686,
        "D2_A3": 207.436,
        "D3_0": 6.89276,
        "r_0": 1.3356,
        "r_A": 0.0154312,
        "a_0_n": 0.498624,
        "a_A_n": -0.000106445,
        "a_0_p": 0.455766,
        "a_A_p": 0.00166347
    }
}

==> anc/KDUQFederal/338/modelErrors.json <==
{
    "ECS_p": 0.305911,
    "ECS_n": 0.423132,
    "APower_p": 0.691311,
    "APower_n": 0.738698,
    "RCS_p": 0.0393386,
    "TCS_n": 0.0258761
}

==> anc/KDUQFederal/338/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3583,
        "V1_asymm": 3.57875,
        "V1_A": 0.042903,
        "V2_0_n": 0.00476257,
        "V2_A_n": -4.59359e-06,
        "V3_0_n": -5.47219e-06,
        "V3_A_n": -2.61067e-08,
        "V2_0_p": 0.00417141,
        "V2_A_p": 3.42643e-06,
        "V3_0_p": -7.9422e-06,
        "V3_A_p": 2.81432e-08,
        "V4_0": -4.19444e-08,
        "r_0": 1.29654,
        "r_A": 0.465937,
        "a_0": 0.712241,
        "a_A": 0.000210857
    },
    "KDCoulomb": {
        "r_C_0": 1.39199,
        "r_C_A": 0.808407,
        "r_C_A2": -4.06168
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.7263,
        "V1_A": 0.0195884,
        "V2_0": 0.00621339,
        "r_0": 1.18174,
        "r_A": 0.660151,
        "a_0": 0.657299
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.51766,
        "W2_0": 227.421
    },
    "KDImagVolume": {
        "W1_0_n": 24.4102,
        "W1_A_n": -0.0587353,
        "W1_0_p": 21.9342,
        "W1_A_p": -0.0397122,
        "W2_0": 107.154,
        "W2_A": -0.232059
    },
    "KDImagSurface": {
        "D1_0": 19.4817,
        "D1_asymm": 37.5659,
        "D2_0": 0.0252877,
        "D2_A": 0.00625552,
        "D2_A2": -1.03603,
        "D2_A3": 167.532,
        "D3_0": 12.3894,
        "r_0": 1.30006,
        "r_A": -3.01165e-05,
        "a_0_n": 0.48868,
        "a_A_n": -0.000173194,
        "a_0_p": 0.430561,
        "a_A_p": 0.00108707
    }
}

==> anc/KDUQFederal/339/modelErrors.json <==
{
    "ECS_p": 0.346343,
    "ECS_n": 0.286204,
    "APower_p": 0.902062,
    "APower_n": 0.697436,
    "RCS_p": 0.0335767,
    "TCS_n": 0.0483988
}

==> anc/KDUQFederal/339/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7883,
        "V1_asymm": 18.3406,
        "V1_A": 0.0292903,
        "V2_0_n": 0.00487762,
        "V2_A_n": 2.62401e-07,
        "V3_0_n": -3.2878e-07,
        "V3_A_n": 2.15738e-08,
        "V2_0_p": 0.00614686,
        "V2_A_p": -4.80823e-07,
        "V3_0_p": 4.56662e-06,
        "V3_A_p": 3.25265e-08,
        "V4_0": -1.81346e-08,
        "r_0": 1.2992,
        "r_A": 0.489113,
        "a_0": 0.680378,
        "a_A": -0.000322861
    },
    "KDCoulomb": {
        "r_C_0": 1.04987,
        "r_C_A": 3.14172,
        "r_C_A2": 11.6439
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.37685,
        "V1_A": -0.0239253,
        "V2_0": 0.00292571,
        "r_0": 1.36059,
        "r_A": 1.26868,
        "a_0": 0.550724
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.35279,
        "W2_0": 257.412
    },
    "KDImagVolume": {
        "W1_0_n": 16.1829,
        "W1_A_n": 0.0844006,
        "W1_0_p": 18.5652,
        "W1_A_p": 0.0367417,
        "W2_0": 55.547,
        "W2_A": 0.466074
    },
    "KDImagSurface": {
        "D1_0": 29.6519,
        "D1_asymm": 22.4313,
        "D2_0": 0.0141136,
        "D2_A": 0.0284227,
        "D2_A2": 2.18383,
        "D2_A3": 208.28,
        "D3_0": 18.0253,
        "r_0": 1.2704,
        "r_A": 0.000348712,
        "a_0_n": 0.600664,
        "a_A_n": -0.000278626,
        "a_0_p": 0.577984,
        "a_A_p": 0.00029145
    }
}

==> anc/KDUQFederal/34/modelErrors.json <==
{
    "ECS_p": 0.337159,
    "ECS_n": 0.244437,
    "APower_p": 0.815956,
    "APower_n": 0.681014,
    "RCS_p": 0.0348099,
    "TCS_n": 0.0281305
}

==> anc/KDUQFederal/34/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7683,
        "V1_asymm": 20.0776,
        "V1_A": 0.0223786,
        "V2_0_n": 0.00446089,
        "V2_A_n": -5.57395e-06,
        "V3_0_n": -6.87303e-06,
        "V3_A_n": -1.85768e-08,
        "V2_0_p": 0.00466051,
        "V2_A_p": 2.20411e-05,
        "V3_0_p": -1.32657e-05,
        "V3_A_p": 1.50153e-07,
        "V4_0": -4.36629e-08,
        "r_0": 1.34214,
        "r_A": 0.553636,
        "a_0": 0.671597,
        "a_A": -5.67832e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.12545,
        "r_C_A": -0.218183,
        "r_C_A2": 10.6352
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.29869,
        "V1_A": -0.00637896,
        "V2_0": 0.00276834,
        "r_0": 1.33484,
        "r_A": 0.992612,
        "a_0": 0.519614
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.44116,
        "W2_0": 110.671
    },
    "KDImagVolume": {
        "W1_0_n": 20.8523,
        "W1_A_n": -0.021502,
        "W1_0_p": 22.5717,
        "W1_A_p": -0.0550924,
        "W2_0": 124.464,
        "W2_A": -0.19477
    },
    "KDImagSurface": {
        "D1_0": 13.9205,
        "D1_asymm": 10.5909,
        "D2_0": 0.0180559,
        "D2_A": 0.000687214,
        "D2_A2": -7.814,
        "D2_A3": 324.901,
        "D3_0": 8.12398,
        "r_0": 1.43664,
        "r_A": 0.039121,
        "a_0_n": 0.516396,
        "a_A_n": -0.000103281,
        "a_0_p": 0.463012,
        "a_A_p": 0.00061642
    }
}

==> anc/KDUQFederal/340/modelErrors.json <==
{
    "ECS_p": 0.474596,
    "ECS_n": 0.240368,
    "APower_p": 0.916119,
    "APower_n": 0.525877,
    "RCS_p": 0.0193159,
    "TCS_n": 0.0545513
}

==> anc/KDUQFederal/340/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1103,
        "V1_asymm": 13.3846,
        "V1_A": 0.0270538,
        "V2_0_n": 0.00769777,
        "V2_A_n": 3.80667e-06,
        "V3_0_n": 2.56285e-05,
        "V3_A_n": 2.30419e-08,
        "V2_0_p": 0.00699442,
        "V2_A_p": 1.83357e-05,
        "V3_0_p": 2.17499e-05,
        "V3_A_p": 1.10119e-07,
        "V4_0": 3.95438e-08,
        "r_0": 1.33049,
        "r_A": 0.552862,
        "a_0": 0.700099,
        "a_A": 6.913e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.17333,
        "r_C_A": 0.767455,
        "r_C_A2": -4.88003
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.09068,
        "V1_A": -0.00524607,
        "V2_0": 0.00395111,
        "r_0": 1.26578,
        "r_A": 0.991267,
        "a_0": 0.651651
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.77236,
        "W2_0": 231.567
    },
    "KDImagVolume": {
        "W1_0_n": 17.1565,
        "W1_A_n": -0.00922656,
        "W1_0_p": 15.4514,
        "W1_A_p": -0.00216215,
        "W2_0": 65.5735,
        "W2_A": -0.126517
    },
    "KDImagSurface": {
        "D1_0": 27.9823,
        "D1_asymm": 18.8469,
        "D2_0": 0.0926556,
        "D2_A": -0.0472678,
        "D2_A2": 17.4908,
        "D2_A3": 366.799,
        "D3_0": 20.6174,
        "r_0": 1.48704,
        "r_A": 0.0438894,
        "a_0_n": 0.55979,
        "a_A_n": -0.00019453,
        "a_0_p": 0.498369,
        "a_A_p": 0.00176201
    }
}

==> anc/KDUQFederal/341/modelErrors.json <==
{
    "ECS_p": 0.344337,
    "ECS_n": 0.204074,
    "APower_p": 0.898129,
    "APower_n": 0.575856,
    "RCS_p": 0.0548706,
    "TCS_n": 0.0330222
}

==> anc/KDUQFederal/341/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1643,
        "V1_asymm": 14.2215,
        "V1_A": 0.0206418,
        "V2_0_n": 0.00648117,
        "V2_A_n": -1.25731e-06,
        "V3_0_n": 1.67104e-05,
        "V3_A_n": 5.58328e-09,
        "V2_0_p": 0.00770206,
        "V2_A_p": 4.33178e-06,
        "V3_0_p": 2.43079e-05,
        "V3_A_p": 6.37323e-08,
        "V4_0": 2.09386e-08,
        "r_0": 1.24537,
        "r_A": 0.280791,
        "a_0": 0.628195,
        "a_A": -0.000572269
    },
    "KDCoulomb": {
        "r_C_0": 1.17593,
        "r_C_A": 1.40211,
        "r_C_A2": 16.2333
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.58834,
        "V1_A": -0.000550546,
        "V2_0": 0.00902623,
        "r_0": 1.08717,
        "r_A": 0.193756,
        "a_0": 0.55942
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.23876,
        "W2_0": 204.35
    },
    "KDImagVolume": {
        "W1_0_n": 26.1331,
        "W1_A_n": -0.0179128,
        "W1_0_p": 24.2607,
        "W1_A_p": 0.0175637,
        "W2_0": 129.364,
        "W2_A": -0.0147049
    },
    "KDImagSurface": {
        "D1_0": 16.7262,
        "D1_asymm": 8.53871,
        "D2_0": 0.0322775,
        "D2_A": -0.0101851,
        "D2_A2": 3.16835,
        "D2_A3": 256.357,
        "D3_0": 16.5936,
        "r_0": 1.5119,
        "r_A": 0.0502407,
        "a_0_n": 0.51121,
        "a_A_n": -0.000897791,
        "a_0_p": 0.445739,
        "a_A_p": 0.00216438
    }
}

==> anc/KDUQFederal/342/modelErrors.json <==
{
    "ECS_p": 0.451251,
    "ECS_n": 0.220859,
    "APower_p": 0.785183,
    "APower_n": 0.700734,
    "RCS_p": 0.0451437,
    "TCS_n": 0.057229
}

==> anc/KDUQFederal/342/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3718,
        "V1_asymm": 30.2068,
        "V1_A": 0.00184888,
        "V2_0_n": 0.00663694,
        "V2_A_n": -8.64236e-06,
        "V3_0_n": 2.65197e-05,
        "V3_A_n": -1.09566e-08,
        "V2_0_p": 0.00736586,
        "V2_A_p": 1.8646e-05,
        "V3_0_p": 2.83155e-05,
        "V3_A_p": 1.43386e-07,
        "V4_0": 5.24674e-08,
        "r_0": 1.29036,
        "r_A": 0.404339,
        "a_0": 0.687955,
        "a_A": 0.00049536
    },
    "KDCoulomb": {
        "r_C_0": 1.13642,
        "r_C_A": 0.43725,
        "r_C_A2": 2.73435
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.55806,
        "V1_A": -0.0274607,
        "V2_0": 0.00479751,
        "r_0": 1.1061,
        "r_A": 0.401681,
        "a_0": 0.585193
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.8356,
        "W2_0": 177.272
    },
    "KDImagVolume": {
        "W1_0_n": 20.9584,
        "W1_A_n": 0.061177,
        "W1_0_p": 16.9639,
        "W1_A_p": 0.0863727,
        "W2_0": 102.048,
        "W2_A": 0.515945
    },
    "KDImagSurface": {
        "D1_0": 20.9188,
        "D1_asymm": 4.12534,
        "D2_0": -0.00343566,
        "D2_A": 0.0270283,
        "D2_A2": 14.9911,
        "D2_A3": 453.324,
        "D3_0": 19.6542,
        "r_0": 1.3623,
        "r_A": 0.0225611,
        "a_0_n": 0.59801,
        "a_A_n": -0.000193134,
        "a_0_p": 0.429969,
        "a_A_p": 0.00259442
    }
}

==> anc/KDUQFederal/343/modelErrors.json <==
{
    "ECS_p": 0.641439,
    "ECS_n": 0.241835,
    "APower_p": 0.482374,
    "APower_n": 0.573524,
    "RCS_p": 0.0372405,
    "TCS_n": 0.0281391
}

==> anc/KDUQFederal/343/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.347,
        "V1_asymm": 13.0217,
        "V1_A": 0.0215661,
        "V2_0_n": 0.00598144,
        "V2_A_n": -3.06553e-06,
        "V3_0_n": 1.08171e-05,
        "V3_A_n": -1.24421e-08,
        "V2_0_p": 0.00626295,
        "V2_A_p": 6.87747e-06,
        "V3_0_p": -1.23524e-05,
        "V3_A_p": 1.31146e-07,
        "V4_0": -3.54738e-09,
        "r_0": 1.26758,
        "r_A": 0.458949,
        "a_0": 0.711794,
        "a_A": -0.000138703
    },
    "KDCoulomb": {
        "r_C_0": 0.990716,
        "r_C_A": 0.442357,
        "r_C_A2": 18.8455
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.87831,
        "V1_A": -0.00485091,
        "V2_0": -0.000171269,
        "r_0": 1.16061,
        "r_A": 0.538197,
        "a_0": 0.548656
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.915503,
        "W2_0": 145.438
    },
    "KDImagVolume": {
        "W1_0_n": 12.8315,
        "W1_A_n": 0.00361603,
        "W1_0_p": 12.9465,
        "W1_A_p": 0.0717914,
        "W2_0": 64.6592,
        "W2_A": 0.0975062
    },
    "KDImagSurface": {
        "D1_0": 21.215,
        "D1_asymm": -10.1203,
        "D2_0": 0.034301,
        "D2_A": 0.00581901,
        "D2_A2": -7.26956,
        "D2_A3": 203.679,
        "D3_0": 16.0276,
        "r_0": 1.55117,
        "r_A": 0.0625927,
        "a_0_n": 0.587037,
        "a_A_n": 3.08025e-06,
        "a_0_p": 0.4084,
        "a_A_p": 0.00329837
    }
}

==> anc/KDUQFederal/344/modelErrors.json <==
{
    "ECS_p": 0.362305,
    "ECS_n": 0.327146,
    "APower_p": 0.674336,
    "APower_n": 0.602972,
    "RCS_p": 0.0257551,
    "TCS_n": 0.0275335
}

==> anc/KDUQFederal/344/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.3397,
        "V1_asymm": 20.2144,
        "V1_A": 0.054936,
        "V2_0_n": 0.00521598,
        "V2_A_n": 1.02609e-05,
        "V3_0_n": 2.02906e-06,
        "V3_A_n": 5.00627e-08,
        "V2_0_p": 0.00637246,
        "V2_A_p": 2.76888e-06,
        "V3_0_p": 9.62943e-06,
        "V3_A_p": 1.41697e-08,
        "V4_0": -1.55131e-08,
        "r_0": 1.31264,
        "r_A": 0.729836,
        "a_0": 0.711577,
        "a_A": -0.000187246
    },
    "KDCoulomb": {
        "r_C_0": 1.21767,
        "r_C_A": -0.489676,
        "r_C_A2": 23.4455
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.33364,
        "V1_A": 0.00399853,
        "V2_0": 0.00497269,
        "r_0": 1.17509,
        "r_A": 0.584548,
        "a_0": 0.613679
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.71193,
        "W2_0": 200.692
    },
    "KDImagVolume": {
        "W1_0_n": 25.1043,
        "W1_A_n": -0.0225069,
        "W1_0_p": 18.811,
        "W1_A_p": 0.0449846,
        "W2_0": 84.1901,
        "W2_A": -0.00271822
    },
    "KDImagSurface": {
        "D1_0": 32.7564,
        "D1_asymm": 35.4599,
        "D2_0": 0.0513533,
        "D2_A": -0.0111365,
        "D2_A2": 2.98665,
        "D2_A3": 367.011,
        "D3_0": 24.768,
        "r_0": 1.40169,
        "r_A": 0.01823,
        "a_0_n": 0.504454,
        "a_A_n": -0.00122257,
        "a_0_p": 0.499982,
        "a_A_p": 0.000965266
    }
}

==> anc/KDUQFederal/345/modelErrors.json <==
{
    "ECS_p": 0.427242,
    "ECS_n": 0.259764,
    "APower_p": 0.74139,
    "APower_n": 0.579474,
    "RCS_p": 0.0381665,
    "TCS_n": 0.0362572
}

==> anc/KDUQFederal/345/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.0511,
        "V1_asymm": 16.417,
        "V1_A": 0.0311964,
        "V2_0_n": 0.00586272,
        "V2_A_n": -4.08123e-06,
        "V3_0_n": 1.12519e-05,
        "V3_A_n": -2.48199e-08,
        "V2_0_p": 0.00431521,
        "V2_A_p": 2.08678e-05,
        "V3_0_p": 6.01251e-06,
        "V3_A_p": 1.08398e-07,
        "V4_0": 1.78751e-08,
        "r_0": 1.27289,
        "r_A": 0.387991,
        "a_0": 0.683528,
        "a_A": -0.000309719
    },
    "KDCoulomb": {
        "r_C_0": 0.997647,
        "r_C_A": 1.35062,
        "r_C_A2": 24.7029
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.28845,
        "V1_A": 0.0173601,
        "V2_0": 0.00451494,
        "r_0": 1.24988,
        "r_A": 0.866289,
        "a_0": 0.630632
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.58176,
        "W2_0": 138.073
    },
    "KDImagVolume": {
        "W1_0_n": 20.5006,
        "W1_A_n": -0.0173894,
        "W1_0_p": 15.1331,
        "W1_A_p": 0.0109854,
        "W2_0": 68.5152,
        "W2_A": -0.0210108
    },
    "KDImagSurface": {
        "D1_0": 22.4363,
        "D1_asymm": 35.069,
        "D2_0": 0.0211928,
        "D2_A": 0.0093703,
        "D2_A2": 9.27462,
        "D2_A3": 418.696,
        "D3_0": 15.1556,
        "r_0": 1.34935,
        "r_A": 0.0116632,
        "a_0_n": 0.545415,
        "a_A_n": -0.00024864,
        "a_0_p": 0.388357,
        "a_A_p": 0.00131536
    }
}

==> anc/KDUQFederal/346/modelErrors.json <==
{
    "ECS_p": 0.31677,
    "ECS_n": 0.374317,
    "APower_p": 0.668041,
    "APower_n": 0.797707,
    "RCS_p": 0.0163036,
    "TCS_n": 0.0384651
}

==> anc/KDUQFederal/346/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.9298,
        "V1_asymm": 29.0438,
        "V1_A": 0.0231247,
        "V2_0_n": 0.00645506,
        "V2_A_n": 3.30782e-06,
        "V3_0_n": 1.33623e-05,
        "V3_A_n": 2.53667e-08,
        "V2_0_p": 0.00838865,
        "V2_A_p": 3.66847e-06,
        "V3_0_p": 2.28182e-05,
        "V3_A_p": 5.71178e-08,
        "V4_0": 3.60894e-09,
        "r_0": 1.19812,
        "r_A": 0.116603,
        "a_0": 0.6257,
        "a_A": -0.000774097
    },
    "KDCoulomb": {
        "r_C_0": 1.11588,
        "r_C_A": 2.09732,
        "r_C_A2": 15.6466
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.30313,
        "V1_A": -0.00903724,
        "V2_0": 0.00425554,
        "r_0": 1.17132,
        "r_A": 0.573323,
        "a_0": 0.566277
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.29266,
        "W2_0": 285.96
    },
    "KDImagVolume": {
        "W1_0_n": 19.6259,
        "W1_A_n": 0.0455953,
        "W1_0_p": 13.7973,
        "W1_A_p": 0.065213,
        "W2_0": 73.7768,
        "W2_A": 0.37679
    },
    "KDImagSurface": {
        "D1_0": 12.931,
        "D1_asymm": 9.53863,
        "D2_0": -0.0459814,
        "D2_A": 0.0709424,
        "D2_A2": 5.62031,
        "D2_A3": 313.793,
        "D3_0": 13.6861,
        "r_0": 1.23556,
        "r_A": -0.00518183,
        "a_0_n": 0.591229,
        "a_A_n": -0.00035379,
        "a_0_p": 0.594875,
        "a_A_p": 0.00144571
    }
}

==> anc/KDUQFederal/347/modelErrors.json <==
{
    "ECS_p": 0.486477,
    "ECS_n": 0.24554,
    "APower_p": 0.671576,
    "APower_n": 0.668761,
    "RCS_p": 0.0551732,
    "TCS_n": 0.0558505
}

==> anc/KDUQFederal/347/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.4585,
        "V1_asymm": 22.1153,
        "V1_A": 0.0116141,
        "V2_0_n": 0.00622619,
        "V2_A_n": -1.08988e-06,
        "V3_0_n": 1.02701e-05,
        "V3_A_n": 6.92559e-09,
        "V2_0_p": 0.00681214,
        "V2_A_p": 1.51711e-05,
        "V3_0_p": 1.46435e-05,
        "V3_A_p": 1.08678e-07,
        "V4_0": 2.94619e-09,
        "r_0": 1.29887,
        "r_A": 0.415221,
        "a_0": 0.659295,
        "a_A": -0.000320925
    },
    "KDCoulomb": {
        "r_C_0": 1.31595,
        "r_C_A": 0.340437,
        "r_C_A2": -16.1277
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.11704,
        "V1_A": -0.0283578,
        "V2_0": 0.0041298,
        "r_0": 1.2656,
        "r_A": 0.869544,
        "a_0": 0.557195
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.87164,
        "W2_0": 234.854
    },
    "KDImagVolume": {
        "W1_0_n": 21.9696,
        "W1_A_n": 0.0458017,
        "W1_0_p": 17.5198,
        "W1_A_p": 0.0483318,
        "W2_0": 85.868,
        "W2_A": 0.622526
    },
    "KDImagSurface": {
        "D1_0": 16.3531,
        "D1_asymm": -10.7132,
        "D2_0": -0.0166744,
        "D2_A": 0.0378371,
        "D2_A2": 20.7387,
        "D2_A3": 331.475,
        "D3_0": 14.8186,
        "r_0": 1.28678,
        "r_A": 0.00941206,
        "a_0_n": 0.508676,
        "a_A_n": 0.000211739,
        "a_0_p": 0.50759,
        "a_A_p": 0.00210321
    }
}

==> anc/KDUQFederal/348/modelErrors.json <==
{
    "ECS_p": 0.353544,
    "ECS_n": 0.254542,
    "APower_p": 0.801654,
    "APower_n": 0.491323,
    "RCS_p": 0.0326782,
    "TCS_n": 0.0391122
}

==> anc/KDUQFederal/348/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.6791,
        "V1_asymm": 17.3235,
        "V1_A": 0.0364224,
        "V2_0_n": 0.00738039,
        "V2_A_n": 1.79526e-06,
        "V3_0_n": 2.09519e-05,
        "V3_A_n": 7.45933e-09,
        "V2_0_p": 0.00865281,
        "V2_A_p": 1.379e-06,
        "V3_0_p": 3.14606e-05,
        "V3_A_p": 3.76147e-08,
        "V4_0": 2.17129e-08,
        "r_0": 1.29783,
        "r_A": 0.467591,
        "a_0": 0.68659,
        "a_A": -0.00012611
    },
    "KDCoulomb": {
        "r_C_0": 1.26558,
        "r_C_A": 1.13226,
        "r_C_A2": 7.13628
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.00089,
        "V1_A": -0.00548315,
        "V2_0": 0.00835934,
        "r_0": 1.15701,
        "r_A": 0.44602,
        "a_0": 0.465458
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.23019,
        "W2_0": 192.034
    },
    "KDImagVolume": {
        "W1_0_n": 17.262,
        "W1_A_n": 0.0728985,
        "W1_0_p": 12.2506,
        "W1_A_p": 0.125118,
        "W2_0": 57.9286,
        "W2_A": 0.860548
    },
    "KDImagSurface": {
        "D1_0": 18.5021,
        "D1_asymm": 9.92319,
        "D2_0": 0.0205324,
        "D2_A": 0.000623424,
        "D2_A2": 14.9384,
        "D2_A3": 256.219,
        "D3_0": 15.9587,
        "r_0": 1.11991,
        "r_A": -0.0221228,
        "a_0_n": 0.596655,
        "a_A_n": 0.000122335,
        "a_0_p": 0.508557,
        "a_A_p": 0.00163285
    }
}

==> anc/KDUQFederal/349/modelErrors.json <==
{
    "ECS_p": 0.405315,
    "ECS_n": 0.136629,
    "APower_p": 0.85824,
    "APower_n": 0.519054,
    "RCS_p": 0.0266734,
    "TCS_n": 0.0321471
}

==> anc/KDUQFederal/349/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.1664,
        "V1_asymm": 12.9399,
        "V1_A": 0.0192281,
        "V2_0_n": 0.00555401,
        "V2_A_n": -6.59097e-06,
        "V3_0_n": 5.95124e-06,
        "V3_A_n": -3.42385e-08,
        "V2_0_p": 0.00502797,
        "V2_A_p": 1.58724e-05,
        "V3_0_p": 7.02292e-06,
        "V3_A_p": 7.10533e-08,
        "V4_0": -1.20563e-08,
        "r_0": 1.30181,
        "r_A": 0.400777,
        "a_0": 0.664135,
        "a_A": -6.09364e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.3036,
        "r_C_A": 0.575111,
        "r_C_A2": 31.3774
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.19238,
        "V1_A": 0.000434406,
        "V2_0": 0.00766363,
        "r_0": 1.12797,
        "r_A": 0.155828,
        "a_0": 0.62687
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.93312,
        "W2_0": 401.119
    },
    "KDImagVolume": {
        "W1_0_n": 22.0552,
        "W1_A_n": -0.0675818,
        "W1_0_p": 15.999,
        "W1_A_p": 0.00289085,
        "W2_0": 100.615,
        "W2_A": -0.0790928
    },
    "KDImagSurface": {
        "D1_0": 22.5843,
        "D1_asymm": -1.26627,
        "D2_0": 0.0320205,
        "D2_A": -0.0034438,
        "D2_A2": 48.2022,
        "D2_A3": -38.6708,
        "D3_0": 17.8798,
        "r_0": 1.31265,
        "r_A": 0.00347051,
        "a_0_n": 0.547852,
        "a_A_n": -0.000152819,
        "a_0_p": 0.480211,
        "a_A_p": 0.0010938
    }
}

==> anc/KDUQFederal/35/modelErrors.json <==
{
    "ECS_p": 0.4216,
    "ECS_n": 0.29018,
    "APower_p": 0.66168,
    "APower_n": 0.549503,
    "RCS_p": 0.0511964,
    "TCS_n": 0.0435728
}

==> anc/KDUQFederal/35/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.706,
        "V1_asymm": 10.2491,
        "V1_A": 0.0289949,
        "V2_0_n": 0.00707606,
        "V2_A_n": 3.34827e-06,
        "V3_0_n": 2.05263e-05,
        "V3_A_n": 3.2598e-08,
        "V2_0_p": 0.00801113,
        "V2_A_p": 2.99906e-06,
        "V3_0_p": 2.53046e-05,
        "V3_A_p": 2.50905e-08,
        "V4_0": 2.46963e-08,
        "r_0": 1.24989,
        "r_A": 0.264491,
        "a_0": 0.632117,
        "a_A": -0.00089665
    },
    "KDCoulomb": {
        "r_C_0": 1.41861,
        "r_C_A": 0.814973,
        "r_C_A2": 10.7261
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.74673,
        "V1_A": 0.000635431,
        "V2_0": 0.00602362,
        "r_0": 1.23645,
        "r_A": 0.712246,
        "a_0": 0.565981
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.03224,
        "W2_0": 143.963
    },
    "KDImagVolume": {
        "W1_0_n": 20.9493,
        "W1_A_n": -0.0223817,
        "W1_0_p": 19.8838,
        "W1_A_p": -0.00867447,
        "W2_0": 102.703,
        "W2_A": -0.0438989
    },
    "KDImagSurface": {
        "D1_0": 15.5815,
        "D1_asymm": 5.3817,
        "D2_0": 0.0642451,
        "D2_A": -0.0430001,
        "D2_A2": 18.5494,
        "D2_A3": 308.604,
        "D3_0": 15.2374,
        "r_0": 1.25779,
        "r_A": -0.00067214,
        "a_0_n": 0.537869,
        "a_A_n": -0.000514252,
        "a_0_p": 0.525274,
        "a_A_p": 0.0012334
    }
}

==> anc/KDUQFederal/350/modelErrors.json <==
{
    "ECS_p": 0.385759,
    "ECS_n": 0.524931,
    "APower_p": 0.772003,
    "APower_n": 0.5788,
    "RCS_p": 0.00149894,
    "TCS_n": 0.0584937
}

==> anc/KDUQFederal/350/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8449,
        "V1_asymm": 14.7807,
        "V1_A": 0.0189994,
        "V2_0_n": 0.00733487,
        "V2_A_n": 9.3677e-06,
        "V3_0_n": 2.05595e-05,
        "V3_A_n": 4.56146e-08,
        "V2_0_p": 0.00522247,
        "V2_A_p": 1.57786e-05,
        "V3_0_p": 1.1738e-05,
        "V3_A_p": 7.04703e-08,
        "V4_0": 1.56033e-08,
        "r_0": 1.25241,
        "r_A": 0.331843,
        "a_0": 0.641947,
        "a_A": -0.000365702
    },
    "KDCoulomb": {
        "r_C_0": 1.19931,
        "r_C_A": 1.34969,
        "r_C_A2": 2.66841
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.48658,
        "V1_A": 0.0204829,
        "V2_0": 0.00680196,
        "r_0": 1.16533,
        "r_A": 0.465689,
        "a_0": 0.591259
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.98452,
        "W2_0": 209.647
    },
    "KDImagVolume": {
        "W1_0_n": 18.881,
        "W1_A_n": 0.0430012,
        "W1_0_p": 21.3988,
        "W1_A_p": 0.0250314,
        "W2_0": 128.537,
        "W2_A": 0.0781464
    },
    "KDImagSurface": {
        "D1_0": 15.244,
        "D1_asymm": 12.7137,
        "D2_0": 0.0497328,
        "D2_A": -0.0293782,
        "D2_A2": 3.99266,
        "D2_A3": 283.803,
        "D3_0": 11.9424,
        "r_0": 1.27181,
        "r_A": -0.00571419,
        "a_0_n": 0.637821,
        "a_A_n": 0.00138958,
        "a_0_p": 0.48116,
        "a_A_p": 0.00124812
    }
}

==> anc/KDUQFederal/351/modelErrors.json <==
{
    "ECS_p": 0.413868,
    "ECS_n": 0.240253,
    "APower_p": 0.649016,
    "APower_n": 0.607226,
    "RCS_p": 0.0321048,
    "TCS_n": 0.0342559
}

==> anc/KDUQFederal/351/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.8549,
        "V1_asymm": 29.1319,
        "V1_A": 0.0117239,
        "V2_0_n": 0.00591629,
        "V2_A_n": 1.82528e-06,
        "V3_0_n": 6.11228e-06,
        "V3_A_n": 2.8307e-08,
        "V2_0_p": 0.00743436,
        "V2_A_p": 9.92098e-06,
        "V3_0_p": 1.05366e-05,
        "V3_A_p": 9.62713e-08,
        "V4_0": -1.89961e-08,
        "r_0": 1.32873,
        "r_A": 0.55776,
        "a_0": 0.718602,
        "a_A": 0.000217608
    },
    "KDCoulomb": {
        "r_C_0": 1.25748,
        "r_C_A": -0.209125,
        "r_C_A2": 16.0967
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.65297,
        "V1_A": 0.00516593,
        "V2_0": 0.0109699,
        "r_0": 1.20242,
        "r_A": 0.610938,
        "a_0": 0.552771
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.49909,
        "W2_0": 151.124
    },
    "KDImagVolume": {
        "W1_0_n": 17.6481,
        "W1_A_n": 0.00475327,
        "W1_0_p": 13.4293,
        "W1_A_p": 0.0184866,
        "W2_0": 68.8162,
        "W2_A": -0.0434127
    },
    "KDImagSurface": {
        "D1_0": 11.8702,
        "D1_asymm": 10.4589,
        "D2_0": 0.0183606,
        "D2_A": 0.000950474,
        "D2_A2": 13.3858,
        "D2_A3": 140.225,
        "D3_0": 8.76103,
        "r_0": 1.33059,
        "r_A": 0.0175507,
        "a_0_n": 0.585747,
        "a_A_n": 1.26604e-05,
        "a_0_p": 0.518873,
        "a_A_p": -0.000214382
    }
}

==> anc/KDUQFederal/352/modelErrors.json <==
{
    "ECS_p": 0.624028,
    "ECS_n": 0.320957,
    "APower_p": 1.07464,
    "APower_n": 0.892403,
    "RCS_p": 0.0562844,
    "TCS_n": 0.0213829
}

==> anc/KDUQFederal/352/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.2527,
        "V1_asymm": 11.3487,
        "V1_A": 0.0201713,
        "V2_0_n": 0.00531333,
        "V2_A_n": 4.46985e-06,
        "V3_0_n": 7.82578e-07,
        "V3_A_n": 3.2641e-08,
        "V2_0_p": 0.0036977,
        "V2_A_p": 1.36412e-05,
        "V3_0_p": -8.43792e-06,
        "V3_A_p": 6.74611e-08,
        "V4_0": -3.55048e-08,
        "r_0": 1.26607,
        "r_A": 0.358845,
        "a_0": 0.705895,
        "a_A": 0.000231092
    },
    "KDCoulomb": {
        "r_C_0": 1.25755,
        "r_C_A": 0.774877,
        "r_C_A2": 1.64698
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.47653,
        "V1_A": -0.0337996,
        "V2_0": 0.00178734,
        "r_0": 1.22019,
        "r_A": 0.791336,
        "a_0": 0.594793
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.308629,
        "W2_0": 297.85
    },
    "KDImagVolume": {
        "W1_0_n": 14.6821,
        "W1_A_n": 0.0301939,
        "W1_0_p": 15.0803,
        "W1_A_p": 0.0256618,
        "W2_0": 69.9678,
        "W2_A": 0.195072
    },
    "KDImagSurface": {
        "D1_0": 15.6105,
        "D1_asymm": 2.29574,
        "D2_0": 0.0277175,
        "D2_A": -0.0154527,
        "D2_A2": 11.4096,
        "D2_A3": -121.952,
        "D3_0": 10.3931,
        "r_0": 1.26202,
        "r_A": -0.0108628,
        "a_0_n": 0.533171,
        "a_A_n": 0.000636989,
        "a_0_p": 0.4836,
        "a_A_p": 0.000868161
    }
}

==> anc/KDUQFederal/353/modelErrors.json <==
{
    "ECS_p": 0.249378,
    "ECS_n": 0.242238,
    "APower_p": 0.609871,
    "APower_n": 0.555328,
    "RCS_p": 0.0564906,
    "TCS_n": 0.0565323
}

==> anc/KDUQFederal/353/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.097,
        "V1_asymm": 6.4102,
        "V1_A": 0.0333853,
        "V2_0_n": 0.00748318,
        "V2_A_n": -7.7861e-06,
        "V3_0_n": 2.98498e-05,
        "V3_A_n": -2.61832e-08,
        "V2_0_p": 0.00846984,
        "V2_A_p": -3.34741e-06,
        "V3_0_p": 2.79781e-05,
        "V3_A_p": 1.18542e-08,
        "V4_0": 5.84261e-08,
        "r_0": 1.32005,
        "r_A": 0.658648,
        "a_0": 0.724117,
        "a_A": -4.10459e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.278,
        "r_C_A": 0.055747,
        "r_C_A2": 0.282442
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.43966,
        "V1_A": -0.00226177,
        "V2_0": 0.00335789,
        "r_0": 1.15876,
        "r_A": 0.446511,
        "a_0": 0.587008
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.93114,
        "W2_0": 251.83
    },
    "KDImagVolume": {
        "W1_0_n": 22.3977,
        "W1_A_n": 0.0480321,
        "W1_0_p": 20.9031,
        "W1_A_p": 0.0251961,
        "W2_0": 76.6029,
        "W2_A": 0.154078
    },
    "KDImagSurface": {
        "D1_0": 13.7951,
        "D1_asymm": 15.2404,
        "D2_0": 0.00563205,
        "D2_A": 0.0205555,
        "D2_A2": 2.78671,
        "D2_A3": 275.251,
        "D3_0": 10.8857,
        "r_0": 1.44501,
        "r_A": 0.0276657,
        "a_0_n": 0.563234,
        "a_A_n": 0.000196892,
        "a_0_p": 0.456845,
        "a_A_p": 0.00173278
    }
}

==> anc/KDUQFederal/354/modelErrors.json <==
{
    "ECS_p": 0.391626,
    "ECS_n": 0.259072,
    "APower_p": 0.591981,
    "APower_n": 0.60291,
    "RCS_p": 0.0344503,
    "TCS_n": 0.03196
}

==> anc/KDUQFederal/354/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.0739,
        "V1_asymm": 3.71798,
        "V1_A": 0.0253191,
        "V2_0_n": 0.00598974,
        "V2_A_n": 2.79388e-06,
        "V3_0_n": 1.15548e-05,
        "V3_A_n": 1.65323e-08,
        "V2_0_p": 0.00508119,
        "V2_A_p": 7.97487e-06,
        "V3_0_p": 9.57894e-06,
        "V3_A_p": 1.66542e-08,
        "V4_0": 8.93553e-09,
        "r_0": 1.26081,
        "r_A": 0.241,
        "a_0": 0.654521,
        "a_A": -0.000349561
    },
    "KDCoulomb": {
        "r_C_0": 1.23983,
        "r_C_A": 0.732145,
        "r_C_A2": 16.9157
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.77654,
        "V1_A": -0.0130732,
        "V2_0": 0.00428708,
        "r_0": 1.25382,
        "r_A": 0.788062,
        "a_0": 0.574601
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.94179,
        "W2_0": 386.276
    },
    "KDImagVolume": {
        "W1_0_n": 20.0805,
        "W1_A_n": 0.0733968,
        "W1_0_p": 20.6651,
        "W1_A_p": 0.0426297,
        "W2_0": 133.219,
        "W2_A": 0.411032
    },
    "KDImagSurface": {
        "D1_0": 21.8183,
        "D1_asymm": 4.10047,
        "D2_0": -0.0437335,
        "D2_A": 0.0709681,
        "D2_A2": 4.04373,
        "D2_A3": 221.21,
        "D3_0": 15.3716,
        "r_0": 1.36345,
        "r_A": 0.0157498,
        "a_0_n": 0.519892,
        "a_A_n": -3.77079e-05,
        "a_0_p": 0.462969,
        "a_A_p": 0.00193943
    }
}

==> anc/KDUQFederal/355/modelErrors.json <==
{
    "ECS_p": 0.391677,
    "ECS_n": 0.350999,
    "APower_p": 0.813032,
    "APower_n": 0.775588,
    "RCS_p": 0.0209657,
    "TCS_n": 0.0311297
}

==> anc/KDUQFederal/355/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.9053,
        "V1_asymm": 21.844,
        "V1_A": 0.0202973,
        "V2_0_n": 0.00677988,
        "V2_A_n": 4.81272e-06,
        "V3_0_n": 1.95446e-05,
        "V3_A_n": 3.02946e-08,
        "V2_0_p": 0.00928726,
        "V2_A_p": -4.84929e-06,
        "V3_0_p": 2.66873e-05,
        "V3_A_p": 2.75858e-08,
        "V4_0": 1.12682e-08,
        "r_0": 1.2118,
        "r_A": 0.199964,
        "a_0": 0.604838,
        "a_A": -0.000646216
    },
    "KDCoulomb": {
        "r_C_0": 1.06062,
        "r_C_A": -0.173397,
        "r_C_A2": 4.15268
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.63562,
        "V1_A": -0.0172191,
        "V2_0": 0.00412111,
        "r_0": 1.1973,
        "r_A": 0.621097,
        "a_0": 0.572571
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.13265,
        "W2_0": 514.997
    },
    "KDImagVolume": {
        "W1_0_n": 17.4893,
        "W1_A_n": -0.00709005,
        "W1_0_p": 18.7383,
        "W1_A_p": 0.0599508,
        "W2_0": 89.4051,
        "W2_A": 0.14727
    },
    "KDImagSurface": {
        "D1_0": 31.3916,
        "D1_asymm": 30.341,
        "D2_0": 0.0293346,
        "D2_A": 0.00935987,
        "D2_A2": 18.4849,
        "D2_A3": 352.43,
        "D3_0": 19.7839,
        "r_0": 1.46354,
        "r_A": 0.0515593,
        "a_0_n": 0.505543,
        "a_A_n": -0.00121521,
        "a_0_p": 0.476377,
        "a_A_p": 0.00209733
    }
}

==> anc/KDUQFederal/356/modelErrors.json <==
{
    "ECS_p": 0.500672,
    "ECS_n": 0.20801,
    "APower_p": 0.924323,
    "APower_n": 1.0845,
    "RCS_p": 0.0254988,
    "TCS_n": 0.042419
}

==> anc/KDUQFederal/356/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.2565,
        "V1_asymm": 35.0698,
        "V1_A": 0.00083655,
        "V2_0_n": 0.00948113,
        "V2_A_n": 8.91713e-06,
        "V3_0_n": 4.15063e-05,
        "V3_A_n": 2.79291e-08,
        "V2_0_p": 0.0101592,
        "V2_A_p": -5.42033e-07,
        "V3_0_p": 4.4733e-05,
        "V3_A_p": 3.19191e-08,
        "V4_0": 7.29179e-08,
        "r_0": 1.16564,
        "r_A": -0.015692,
        "a_0": 0.632577,
        "a_A": -0.000368707
    },
    "KDCoulomb": {
        "r_C_0": 1.27687,
        "r_C_A": 1.01494,
        "r_C_A2": 6.62757
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.52172,
        "V1_A": -0.0350267,
        "V2_0": 0.00555804,
        "r_0": 1.11907,
        "r_A": 0.368163,
        "a_0": 0.613543
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.25764,
        "W2_0": 180.84
    },
    "KDImagVolume": {
        "W1_0_n": 24.4492,
        "W1_A_n": 0.0158642,
        "W1_0_p": 16.4688,
        "W1_A_p": 0.0699013,
        "W2_0": 95.4959,
        "W2_A": 0.484717
    },
    "KDImagSurface": {
        "D1_0": 19.7954,
        "D1_asymm": 23.0912,
        "D2_0": 0.0219434,
        "D2_A": 0.00271421,
        "D2_A2": 10.3691,
        "D2_A3": 449.666,
        "D3_0": 19.8575,
        "r_0": 1.2776,
        "r_A": 0.0131731,
        "a_0_n": 0.583936,
        "a_A_n": -0.000955915,
        "a_0_p": 0.506515,
        "a_A_p": 0.00205501
    }
}

==> anc/KDUQFederal/357/modelErrors.json <==
{
    "ECS_p": 0.385852,
    "ECS_n": 0.23112,
    "APower_p": 0.650459,
    "APower_n": 0.549409,
    "RCS_p": 0.0216318,
    "TCS_n": 0.03768
}

==> anc/KDUQFederal/357/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.8796,
        "V1_asymm": 23.5754,
        "V1_A": 0.0120143,
        "V2_0_n": 0.0045736,
        "V2_A_n": 1.38711e-05,
        "V3_0_n": -1.17668e-05,
        "V3_A_n": 7.5856e-08,
        "V2_0_p": 0.00577756,
        "V2_A_p": 1.54047e-05,
        "V3_0_p": -2.18328e-06,
        "V3_A_p": 1.16645e-07,
        "V4_0": -6.37905e-08,
        "r_0": 1.25549,
        "r_A": 0.256073,
        "a_0": 0.652085,
        "a_A": -0.00042122
    },
    "KDCoulomb": {
        "r_C_0": 1.35572,
        "r_C_A": -0.838697,
        "r_C_A2": 13.6283
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.18691,
        "V1_A": -0.003947,
        "V2_0": 0.00433327,
        "r_0": 1.19801,
        "r_A": 0.714336,
        "a_0": 0.538722
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.16891,
        "W2_0": 174.713
    },
    "KDImagVolume": {
        "W1_0_n": 21.1869,
        "W1_A_n": -0.0151756,
        "W1_0_p": 17.2721,
        "W1_A_p": 0.00114083,
        "W2_0": 74.8379,
        "W2_A": 0.0446599
    },
    "KDImagSurface": {
        "D1_0": 22.4506,
        "D1_asymm": 6.0452,
        "D2_0": 0.00554926,
        "D2_A": 0.0262434,
        "D2_A2": 0.623941,
        "D2_A3": 218.936,
        "D3_0": 16.5909,
        "r_0": 1.44493,
        "r_A": 0.0323313,
        "a_0_n": 0.477501,
        "a_A_n": -0.000657473,
        "a_0_p": 0.439036,
        "a_A_p": 0.00161021
    }
}

==> anc/KDUQFederal/358/modelErrors.json <==
{
    "ECS_p": 0.447692,
    "ECS_n": 0.268423,
    "APower_p": 0.70789,
    "APower_n": 0.50457,
    "RCS_p": 0.026586,
    "TCS_n": 0.0279821
}

==> anc/KDUQFederal/358/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.8379,
        "V1_asymm": 18.3292,
        "V1_A": 0.0152106,
        "V2_0_n": 0.0054892,
        "V2_A_n": 4.51883e-06,
        "V3_0_n": 9.31052e-07,
        "V3_A_n": 4.40874e-08,
        "V2_0_p": 0.00704101,
        "V2_A_p": 4.12576e-06,
        "V3_0_p": 9.14394e-06,
        "V3_A_p": 4.50226e-09,
        "V4_0": -2.72036e-08,
        "r_0": 1.28287,
        "r_A": 0.329875,
        "a_0": 0.662999,
        "a_A": -9.28769e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.21416,
        "r_C_A": 1.60436,
        "r_C_A2": 16.6983
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.40049,
        "V1_A": 0.0111688,
        "V2_0": -0.00236053,
        "r_0": 1.14663,
        "r_A": 0.692629,
        "a_0": 0.603922
    },
    "KDImagSpinOrbit": {
        "W1_0": -9.44966,
        "W2_0": 277.586
    },
    "KDImagVolume": {
        "W1_0_n": 18.9434,
        "W1_A_n": -0.0351152,
        "W1_0_p": 18.6771,
        "W1_A_p": 0.0398986,
        "W2_0": 109.941,
        "W2_A": -0.177131
    },
    "KDImagSurface": {
        "D1_0": 19.0813,
        "D1_asymm": -10.163,
        "D2_0": 0.0281547,
        "D2_A": 0.0139954,
        "D2_A2": -1.63077,
        "D2_A3": 382.604,
        "D3_0": 13.5856,
        "r_0": 1.35164,
        "r_A": 0.0176837,
        "a_0_n": 0.551302,
        "a_A_n": 0.000671664,
        "a_0_p": 0.499688,
        "a_A_p": 0.000873456
    }
}

==> anc/KDUQFederal/359/modelErrors.json <==
{
    "ECS_p": 0.394759,
    "ECS_n": 0.375692,
    "APower_p": 0.757508,
    "APower_n": 0.719186,
    "RCS_p": 0.0417281,
    "TCS_n": 0.061642
}

==> anc/KDUQFederal/359/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9254,
        "V1_asymm": 17.2283,
        "V1_A": 0.0261094,
        "V2_0_n": 0.00706717,
        "V2_A_n": -2.22122e-06,
        "V3_0_n": 2.76331e-05,
        "V3_A_n": -1.48602e-08,
        "V2_0_p": 0.00722587,
        "V2_A_p": 8.11591e-06,
        "V3_0_p": 2.92381e-05,
        "V3_A_p": 6.54916e-08,
        "V4_0": 6.79145e-08,
        "r_0": 1.23844,
        "r_A": 0.176287,
        "a_0": 0.631034,
        "a_A": -0.000545295
    },
    "KDCoulomb": {
        "r_C_0": 1.30623,
        "r_C_A": -0.285156,
        "r_C_A2": 8.24506
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.27611,
        "V1_A": -0.00885103,
        "V2_0": 0.000592659,
        "r_0": 1.20431,
        "r_A": 0.630342,
        "a_0": 0.565029
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.13011,
        "W2_0": 316.378
    },
    "KDImagVolume": {
        "W1_0_n": 19.4171,
        "W1_A_n": 0.0241482,
        "W1_0_p": 20.4748,
        "W1_A_p": 0.014226,
        "W2_0": 71.3524,
        "W2_A": 0.103165
    },
    "KDImagSurface": {
        "D1_0": 24.605,
        "D1_asymm": 24.3459,
        "D2_0": 0.0198281,
        "D2_A": 0.0190954,
        "D2_A2": 4.91504,
        "D2_A3": 302.562,
        "D3_0": 19.3832,
        "r_0": 1.3129,
        "r_A": 0.0206282,
        "a_0_n": 0.574153,
        "a_A_n": -0.000890958,
        "a_0_p": 0.543714,
        "a_A_p": 0.000791037
    }
}

==> anc/KDUQFederal/36/modelErrors.json <==
{
    "ECS_p": 0.490081,
    "ECS_n": 0.285475,
    "APower_p": 0.688923,
    "APower_n": 0.865548,
    "RCS_p": 0.027145,
    "TCS_n": 0.0229642
}

==> anc/KDUQFederal/36/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.0854,
        "V1_asymm": 17.1722,
        "V1_A": 0.011882,
        "V2_0_n": 0.00523226,
        "V2_A_n": -1.02542e-06,
        "V3_0_n": 4.62028e-06,
        "V3_A_n": -1.43069e-09,
        "V2_0_p": 0.00807163,
        "V2_A_p": 3.14986e-06,
        "V3_0_p": 2.22878e-05,
        "V3_A_p": 2.10523e-08,
        "V4_0": -4.03264e-09,
        "r_0": 1.29786,
        "r_A": 0.380058,
        "a_0": 0.651075,
        "a_A": -0.000107038
    },
    "KDCoulomb": {
        "r_C_0": 1.20808,
        "r_C_A": -0.750722,
        "r_C_A2": 29.2366
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.28502,
        "V1_A": 0.00477262,
        "V2_0": 0.00580963,
        "r_0": 1.3034,
        "r_A": 1.00471,
        "a_0": 0.554343
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.68673,
        "W2_0": 344.782
    },
    "KDImagVolume": {
        "W1_0_n": 20.1839,
        "W1_A_n": 0.0253636,
        "W1_0_p": 16.1119,
        "W1_A_p": 0.0372371,
        "W2_0": 83.7504,
        "W2_A": 0.305609
    },
    "KDImagSurface": {
        "D1_0": 16.1813,
        "D1_asymm": 4.20695,
        "D2_0": 0.0251503,
        "D2_A": -8.40185e-05,
        "D2_A2": 10.7918,
        "D2_A3": 129.15,
        "D3_0": 11.9904,
        "r_0": 1.33387,
        "r_A": 0.0215083,
        "a_0_n": 0.61446,
        "a_A_n": 0.000696813,
        "a_0_p": 0.509531,
        "a_A_p": 0.00167001
    }
}

==> anc/KDUQFederal/360/modelErrors.json <==
{
    "ECS_p": 0.371688,
    "ECS_n": 0.255239,
    "APower_p": 0.777377,
    "APower_n": 0.554539,
    "RCS_p": 0.0164224,
    "TCS_n": 0.0511969
}

==> anc/KDUQFederal/360/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.0985,
        "V1_asymm": -1.50951,
        "V1_A": 0.0386557,
        "V2_0_n": 0.00620237,
        "V2_A_n": -7.98587e-06,
        "V3_0_n": 1.83734e-05,
        "V3_A_n": 1.88155e-08,
        "V2_0_p": 0.00688756,
        "V2_A_p": -5.27791e-06,
        "V3_0_p": 2.52908e-05,
        "V3_A_p": -7.44562e-08,
        "V4_0": 9.65533e-09,
        "r_0": 1.3563,
        "r_A": 0.534495,
        "a_0": 0.693304,
        "a_A": 6.56549e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.19514,
        "r_C_A": 1.19695,
        "r_C_A2": -7.08571
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.98072,
        "V1_A": 0.0119563,
        "V2_0": 0.00227496,
        "r_0": 1.25912,
        "r_A": 0.801437,
        "a_0": 0.63333
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.2136,
        "W2_0": 305.524
    },
    "KDImagVolume": {
        "W1_0_n": 11.3698,
        "W1_A_n": 0.127866,
        "W1_0_p": 19.7576,
        "W1_A_p": 0.000308465,
        "W2_0": 158.951,
        "W2_A": -0.0310674
    },
    "KDImagSurface": {
        "D1_0": 19.4658,
        "D1_asymm": 17.975,
        "D2_0": 0.00869113,
        "D2_A": 0.0125537,
        "D2_A2": 5.67226,
        "D2_A3": 328.7,
        "D3_0": 13.9856,
        "r_0": 1.28786,
        "r_A": -0.00181813,
        "a_0_n": 0.52339,
        "a_A_n": 0.000318524,
        "a_0_p": 0.444189,
        "a_A_p": 0.00100371
    }
}

==> anc/KDUQFederal/361/modelErrors.json <==
{
    "ECS_p": 0.343693,
    "ECS_n": 0.255689,
    "APower_p": 0.755733,
    "APower_n": 0.53429,
    "RCS_p": 0.0299809,
    "TCS_n": 0.0355816
}

==> anc/KDUQFederal/361/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.4801,
        "V1_asymm": 16.471,
        "V1_A": 0.0588134,
        "V2_0_n": 0.00745234,
        "V2_A_n": 4.06969e-06,
        "V3_0_n": 2.76443e-05,
        "V3_A_n": 2.34872e-08,
        "V2_0_p": 0.00930239,
        "V2_A_p": -3.66973e-06,
        "V3_0_p": 4.04899e-05,
        "V3_A_p": -4.5296e-08,
        "V4_0": 5.15155e-08,
        "r_0": 1.29373,
        "r_A": 0.505656,
        "a_0": 0.648554,
        "a_A": -0.000694596
    },
    "KDCoulomb": {
        "r_C_0": 1.16083,
        "r_C_A": 2.62724,
        "r_C_A2": -11.6896
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.64727,
        "V1_A": -0.00809108,
        "V2_0": 0.00170631,
        "r_0": 1.29486,
        "r_A": 1.02064,
        "a_0": 0.542021
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.95278,
        "W2_0": 208.495
    },
    "KDImagVolume": {
        "W1_0_n": 19.7138,
        "W1_A_n": 0.0161973,
        "W1_0_p": 23.0165,
        "W1_A_p": 0.0270499,
        "W2_0": 132.846,
        "W2_A": 0.121547
    },
    "KDImagSurface": {
        "D1_0": 19.3401,
        "D1_asymm": -5.6512,
        "D2_0": 0.021132,
        "D2_A": 0.00220716,
        "D2_A2": 10.3626,
        "D2_A3": 321.79,
        "D3_0": 16.7711,
        "r_0": 1.20877,
        "r_A": -0.0119341,
        "a_0_n": 0.610574,
        "a_A_n": 0.000174639,
        "a_0_p": 0.508876,
        "a_A_p": 0.00148097
    }
}

==> anc/KDUQFederal/362/modelErrors.json <==
{
    "ECS_p": 0.440231,
    "ECS_n": 0.386712,
    "APower_p": 0.664604,
    "APower_n": 0.780783,
    "RCS_p": 0.0531101,
    "TCS_n": 0.0269308
}

==> anc/KDUQFederal/362/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2379,
        "V1_asymm": 7.93851,
        "V1_A": 0.0389304,
        "V2_0_n": 0.00496525,
        "V2_A_n": -1.85775e-06,
        "V3_0_n": -2.67347e-06,
        "V3_A_n": -1.42668e-08,
        "V2_0_p": 0.00544625,
        "V2_A_p": 9.12879e-06,
        "V3_0_p": 3.76235e-06,
        "V3_A_p": 4.18995e-08,
        "V4_0": -2.26544e-08,
        "r_0": 1.32619,
        "r_A": 0.513914,
        "a_0": 0.646093,
        "a_A": 6.41161e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.11964,
        "r_C_A": 0.647045,
        "r_C_A2": 11.7824
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.15291,
        "V1_A": 0.00723628,
        "V2_0": 0.00186878,
        "r_0": 1.21238,
        "r_A": 0.705352,
        "a_0": 0.606703
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.77424,
        "W2_0": 284.288
    },
    "KDImagVolume": {
        "W1_0_n": 22.119,
        "W1_A_n": -0.0189999,
        "W1_0_p": 17.5593,
        "W1_A_p": 0.0196658,
        "W2_0": 73.1696,
        "W2_A": 0.0797002
    },
    "KDImagSurface": {
        "D1_0": 26.3574,
        "D1_asymm": 22.4389,
        "D2_0": 0.0298973,
        "D2_A": 0.0112032,
        "D2_A2": 20.7733,
        "D2_A3": -2.4232,
        "D3_0": 20.6705,
        "r_0": 1.25757,
        "r_A": 0.0149921,
        "a_0_n": 0.634335,
        "a_A_n": -0.0002071,
        "a_0_p": 0.466703,
        "a_A_p": 0.00207969
    }
}

==> anc/KDUQFederal/363/modelErrors.json <==
{
    "ECS_p": 0.320295,
    "ECS_n": 0.215478,
    "APower_p": 0.714317,
    "APower_n": 0.805871,
    "RCS_p": 0.0328947,
    "TCS_n": 0.0346782
}

==> anc/KDUQFederal/363/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.3571,
        "V1_asymm": 18.4887,
        "V1_A": 0.00208492,
        "V2_0_n": 0.0055713,
        "V2_A_n": 9.33573e-07,
        "V3_0_n": 1.90519e-06,
        "V3_A_n": -3.57833e-09,
        "V2_0_p": 0.00728968,
        "V2_A_p": 1.96973e-06,
        "V3_0_p": 6.94858e-06,
        "V3_A_p": 5.74585e-08,
        "V4_0": -2.67983e-08,
        "r_0": 1.23194,
        "r_A": 0.101957,
        "a_0": 0.650627,
        "a_A": -0.000243449
    },
    "KDCoulomb": {
        "r_C_0": 1.16731,
        "r_C_A": 0.643001,
        "r_C_A2": -23.0351
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.5627,
        "V1_A": -0.00980213,
        "V2_0": 0.0023213,
        "r_0": 1.16909,
        "r_A": 0.546347,
        "a_0": 0.564536
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.32678,
        "W2_0": 178.599
    },
    "KDImagVolume": {
        "W1_0_n": 22.0167,
        "W1_A_n": -0.0430913,
        "W1_0_p": 17.8978,
        "W1_A_p": 0.0126154,
        "W2_0": 127.18,
        "W2_A": -0.224729
    },
    "KDImagSurface": {
        "D1_0": 19.9718,
        "D1_asymm": -1.16431,
        "D2_0": 0.0644231,
        "D2_A": -0.0392633,
        "D2_A2": 20.9349,
        "D2_A3": 410.624,
        "D3_0": 17.1161,
        "r_0": 1.49549,
        "r_A": 0.0542892,
        "a_0_n": 0.539851,
        "a_A_n": -0.000153083,
        "a_0_p": 0.468591,
        "a_A_p": 0.00101747
    }
}

==> anc/KDUQFederal/364/modelErrors.json <==
{
    "ECS_p": 0.455007,
    "ECS_n": 0.317154,
    "APower_p": 0.762664,
    "APower_n": 0.668858,
    "RCS_p": 0.0453743,
    "TCS_n": 0.0391813
}

==> anc/KDUQFederal/364/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0041,
        "V1_asymm": 4.30721,
        "V1_A": 0.0340874,
        "V2_0_n": 0.0060503,
        "V2_A_n": 3.12875e-06,
        "V3_0_n": 6.44476e-06,
        "V3_A_n": 1.39064e-08,
        "V2_0_p": 0.00551089,
        "V2_A_p": 3.04288e-06,
        "V3_0_p": 5.13328e-06,
        "V3_A_p": 3.76608e-08,
        "V4_0": -1.67427e-08,
        "r_0": 1.25775,
        "r_A": 0.266358,
        "a_0": 0.66517,
        "a_A": -0.000108071
    },
    "KDCoulomb": {
        "r_C_0": 1.18084,
        "r_C_A": 0.448557,
        "r_C_A2": 3.50486
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.86814,
        "V1_A": 0.00115089,
        "V2_0": 0.00541869,
        "r_0": 1.29119,
        "r_A": 0.864778,
        "a_0": 0.531247
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.93738,
        "W2_0": 335.459
    },
    "KDImagVolume": {
        "W1_0_n": 19.3752,
        "W1_A_n": 0.030032,
        "W1_0_p": 15.8812,
        "W1_A_p": 0.0677534,
        "W2_0": 96.8216,
        "W2_A": 0.432145
    },
    "KDImagSurface": {
        "D1_0": 21.7892,
        "D1_asymm": -14.3769,
        "D2_0": 0.0193252,
        "D2_A": 0.00260169,
        "D2_A2": 18.2939,
        "D2_A3": 230.709,
        "D3_0": 21.5799,
        "r_0": 1.10368,
        "r_A": -0.026181,
        "a_0_n": 0.586085,
        "a_A_n": 7.78375e-05,
        "a_0_p": 0.487539,
        "a_A_p": 0.00281607
    }
}

==> anc/KDUQFederal/365/modelErrors.json <==
{
    "ECS_p": 0.422326,
    "ECS_n": 0.253894,
    "APower_p": 0.721479,
    "APower_n": 0.510185,
    "RCS_p": 0.0486537,
    "TCS_n": 0.0489667
}

==> anc/KDUQFederal/365/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5923,
        "V1_asymm": 20.1575,
        "V1_A": 0.0139035,
        "V2_0_n": 0.00701655,
        "V2_A_n": 2.56883e-06,
        "V3_0_n": 1.79045e-05,
        "V3_A_n": 1.37402e-08,
        "V2_0_p": 0.00612273,
        "V2_A_p": 1.5637e-05,
        "V3_0_p": 1.30106e-05,
        "V3_A_p": 1.15595e-07,
        "V4_0": 2.55078e-08,
        "r_0": 1.25408,
        "r_A": 0.269205,
        "a_0": 0.663992,
        "a_A": -0.000515593
    },
    "KDCoulomb": {
        "r_C_0": 1.39588,
        "r_C_A": 0.936725,
        "r_C_A2": 16.4247
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.55115,
        "V1_A": 0.0234407,
        "V2_0": 0.00740005,
        "r_0": 1.21061,
        "r_A": 0.598387,
        "a_0": 0.613041
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.27231,
        "W2_0": 155.713
    },
    "KDImagVolume": {
        "W1_0_n": 22.7255,
        "W1_A_n": 0.00758304,
        "W1_0_p": 13.9924,
        "W1_A_p": 0.065364,
        "W2_0": 81.5907,
        "W2_A": 0.229102
    },
    "KDImagSurface": {
        "D1_0": 15.5311,
        "D1_asymm": 18.9311,
        "D2_0": 0.0160005,
        "D2_A": 0.00639323,
        "D2_A2": 1.91038,
        "D2_A3": 362.618,
        "D3_0": 11.1112,
        "r_0": 1.25313,
        "r_A": 0.000916023,
        "a_0_n": 0.572322,
        "a_A_n": 1.22404e-05,
        "a_0_p": 0.506049,
        "a_A_p": 0.000820037
    }
}

==> anc/KDUQFederal/366/modelErrors.json <==
{
    "ECS_p": 0.420772,
    "ECS_n": 0.385701,
    "APower_p": 0.941463,
    "APower_n": 0.522807,
    "RCS_p": 0.0360506,
    "TCS_n": 0.0256976
}

==> anc/KDUQFederal/366/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.4044,
        "V1_asymm": 23.6103,
        "V1_A": 0.00843857,
        "V2_0_n": 0.00414201,
        "V2_A_n": 7.40804e-06,
        "V3_0_n": -1.33839e-05,
        "V3_A_n": 5.03707e-08,
        "V2_0_p": 0.00544743,
        "V2_A_p": 1.32293e-05,
        "V3_0_p": -7.18899e-06,
        "V3_A_p": 9.51734e-08,
        "V4_0": -6.19291e-08,
        "r_0": 1.29872,
        "r_A": 0.401768,
        "a_0": 0.709316,
        "a_A": 0.000231204
    },
    "KDCoulomb": {
        "r_C_0": 1.00562,
        "r_C_A": 1.35741,
        "r_C_A2": 8.30493
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.46127,
        "V1_A": -0.0160296,
        "V2_0": 0.00247397,
        "r_0": 1.28144,
        "r_A": 0.83254,
        "a_0": 0.566711
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.46404,
        "W2_0": 161.097
    },
    "KDImagVolume": {
        "W1_0_n": 18.3809,
        "W1_A_n": 0.0161823,
        "W1_0_p": 18.9352,
        "W1_A_p": -0.0340205,
        "W2_0": 89.5609,
        "W2_A": -0.176754
    },
    "KDImagSurface": {
        "D1_0": 17.4431,
        "D1_asymm": 22.6795,
        "D2_0": 0.0373698,
        "D2_A": -0.00751335,
        "D2_A2": 12.7219,
        "D2_A3": 264.658,
        "D3_0": 9.10353,
        "r_0": 1.4482,
        "r_A": 0.050158,
        "a_0_n": 0.562689,
        "a_A_n": -0.000304948,
        "a_0_p": 0.418886,
        "a_A_p": 0.00212213
    }
}

==> anc/KDUQFederal/367/modelErrors.json <==
{
    "ECS_p": 0.380511,
    "ECS_n": 0.217518,
    "APower_p": 0.661887,
    "APower_n": 0.618173,
    "RCS_p": 0.0432416,
    "TCS_n": 0.0502058
}

==> anc/KDUQFederal/367/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.9786,
        "V1_asymm": 4.69371,
        "V1_A": 0.0241058,
        "V2_0_n": 0.0071956,
        "V2_A_n": -5.13527e-07,
        "V3_0_n": 1.96389e-05,
        "V3_A_n": -1.98248e-08,
        "V2_0_p": 0.00679641,
        "V2_A_p": 7.30599e-06,
        "V3_0_p": 2.02294e-05,
        "V3_A_p": 5.39836e-08,
        "V4_0": 2.26136e-08,
        "r_0": 1.33348,
        "r_A": 0.4309,
        "a_0": 0.667542,
        "a_A": 0.00031703
    },
    "KDCoulomb": {
        "r_C_0": 1.02925,
        "r_C_A": 1.35356,
        "r_C_A2": 36.3938
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.54903,
        "V1_A": -0.0169259,
        "V2_0": 0.0054094,
        "r_0": 1.14124,
        "r_A": 0.555429,
        "a_0": 0.593861
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.219,
        "W2_0": 325.901
    },
    "KDImagVolume": {
        "W1_0_n": 18.8408,
        "W1_A_n": -0.0529811,
        "W1_0_p": 19.4889,
        "W1_A_p": -0.0240595,
        "W2_0": 99.2231,
        "W2_A": -0.361918
    },
    "KDImagSurface": {
        "D1_0": 31.6618,
        "D1_asymm": 19.6486,
        "D2_0": 0.0688605,
        "D2_A": -0.0280749,
        "D2_A2": 4.6434,
        "D2_A3": 184.101,
        "D3_0": 24.8199,
        "r_0": 1.494,
        "r_A": 0.0407848,
        "a_0_n": 0.53096,
        "a_A_n": -0.000214451,
        "a_0_p": 0.416655,
        "a_A_p": 0.00206541
    }
}

==> anc/KDUQFederal/368/modelErrors.json <==
{
    "ECS_p": 0.368826,
    "ECS_n": 0.370774,
    "APower_p": 0.659406,
    "APower_n": 0.57785,
    "RCS_p": 0.0392892,
    "TCS_n": 0.0348665
}

==> anc/KDUQFederal/368/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.1008,
        "V1_asymm": 16.2363,
        "V1_A": 0.0149727,
        "V2_0_n": 0.00522842,
        "V2_A_n": 3.86524e-06,
        "V3_0_n": 2.03863e-06,
        "V3_A_n": 5.82495e-08,
        "V2_0_p": 0.00461829,
        "V2_A_p": 1.8316e-05,
        "V3_0_p": -6.49989e-06,
        "V3_A_p": 1.25246e-07,
        "V4_0": -4.11385e-08,
        "r_0": 1.28318,
        "r_A": 0.384723,
        "a_0": 0.703361,
        "a_A": -0.000360288
    },
    "KDCoulomb": {
        "r_C_0": 1.2631,
        "r_C_A": 0.416628,
        "r_C_A2": 27.7789
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.43711,
        "V1_A": -0.0114333,
        "V2_0": 0.00279984,
        "r_0": 1.22303,
        "r_A": 0.656352,
        "a_0": 0.562177
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.8202,
        "W2_0": 253.956
    },
    "KDImagVolume": {
        "W1_0_n": 10.1723,
        "W1_A_n": 0.0837101,
        "W1_0_p": 16.4302,
        "W1_A_p": 0.0123644,
        "W2_0": 56.0553,
        "W2_A": 0.488399
    },
    "KDImagSurface": {
        "D1_0": 26.6349,
        "D1_asymm": 5.62435,
        "D2_0": 0.02427,
        "D2_A": 0.00811829,
        "D2_A2": 11.415,
        "D2_A3": 63.0662,
        "D3_0": 21.6246,
        "r_0": 1.31866,
        "r_A": 0.0142519,
        "a_0_n": 0.55504,
        "a_A_n": 0.000390799,
        "a_0_p": 0.442165,
        "a_A_p": 0.00144815
    }
}

==> anc/KDUQFederal/369/modelErrors.json <==
{
    "ECS_p": 0.296899,
    "ECS_n": 0.214221,
    "APower_p": 0.74841,
    "APower_n": 0.63897,
    "RCS_p": 0.0404548,
    "TCS_n": 0.0350714
}

==> anc/KDUQFederal/369/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1463,
        "V1_asymm": 13.4724,
        "V1_A": 0.0348592,
        "V2_0_n": 0.00570727,
        "V2_A_n": 2.63598e-06,
        "V3_0_n": -1.28492e-08,
        "V3_A_n": -3.36765e-09,
        "V2_0_p": 0.00845512,
        "V2_A_p": -7.76684e-06,
        "V3_0_p": 1.97556e-05,
        "V3_A_p": 1.00253e-09,
        "V4_0": -2.88092e-08,
        "r_0": 1.27083,
        "r_A": 0.286189,
        "a_0": 0.655814,
        "a_A": -0.000443715
    },
    "KDCoulomb": {
        "r_C_0": 1.20622,
        "r_C_A": 1.48879,
        "r_C_A2": 19.005
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.82008,
        "V1_A": -0.000232074,
        "V2_0": 0.0152795,
        "r_0": 1.13646,
        "r_A": 0.277179,
        "a_0": 0.540473
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.95557,
        "W2_0": 211.163
    },
    "KDImagVolume": {
        "W1_0_n": 20.9407,
        "W1_A_n": -0.00409104,
        "W1_0_p": 11.0273,
        "W1_A_p": 0.0544313,
        "W2_0": 72.5363,
        "W2_A": 0.280182
    },
    "KDImagSurface": {
        "D1_0": 30.2251,
        "D1_asymm": 19.3583,
        "D2_0": 0.0299629,
        "D2_A": 0.00848511,
        "D2_A2": 23.2608,
        "D2_A3": 186.615,
        "D3_0": 17.951,
        "r_0": 1.27257,
        "r_A": -0.00561733,
        "a_0_n": 0.548972,
        "a_A_n": 0.000742332,
        "a_0_p": 0.53179,
        "a_A_p": 0.000755427
    }
}

==> anc/KDUQFederal/37/modelErrors.json <==
{
    "ECS_p": 0.28168,
    "ECS_n": 0.338716,
    "APower_p": 1.0188,
    "APower_n": 0.56821,
    "RCS_p": 0.0240355,
    "TCS_n": 0.0447965
}

==> anc/KDUQFederal/37/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.8651,
        "V1_asymm": 14.4776,
        "V1_A": 0.0221199,
        "V2_0_n": 0.008568,
        "V2_A_n": -4.72698e-06,
        "V3_0_n": 3.63289e-05,
        "V3_A_n": -2.97798e-08,
        "V2_0_p": 0.00951825,
        "V2_A_p": 1.31721e-06,
        "V3_0_p": 4.57546e-05,
        "V3_A_p": -1.53693e-09,
        "V4_0": 6.81622e-08,
        "r_0": 1.2579,
        "r_A": 0.279233,
        "a_0": 0.671609,
        "a_A": -0.000339346
    },
    "KDCoulomb": {
        "r_C_0": 1.27955,
        "r_C_A": 1.43387,
        "r_C_A2": 9.12494
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.08243,
        "V1_A": -0.0249956,
        "V2_0": 0.0104033,
        "r_0": 1.25778,
        "r_A": 0.853134,
        "a_0": 0.535355
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.03179,
        "W2_0": 248.607
    },
    "KDImagVolume": {
        "W1_0_n": 25.3605,
        "W1_A_n": -0.0271683,
        "W1_0_p": 20.5527,
        "W1_A_p": 0.00612059,
        "W2_0": 129.777,
        "W2_A": -0.166513
    },
    "KDImagSurface": {
        "D1_0": 30.454,
        "D1_asymm": 22.4029,
        "D2_0": 0.0320597,
        "D2_A": 0.00202169,
        "D2_A2": 8.29893,
        "D2_A3": 299.135,
        "D3_0": 23.7755,
        "r_0": 1.35645,
        "r_A": 0.0258914,
        "a_0_n": 0.554442,
        "a_A_n": -0.00107158,
        "a_0_p": 0.491514,
        "a_A_p": 0.00145773
    }
}

==> anc/KDUQFederal/370/modelErrors.json <==
{
    "ECS_p": 0.321698,
    "ECS_n": 0.31454,
    "APower_p": 0.547764,
    "APower_n": 0.598302,
    "RCS_p": 0.0287936,
    "TCS_n": 0.0403746
}

==> anc/KDUQFederal/370/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.0852,
        "V1_asymm": 14.7176,
        "V1_A": 0.0238893,
        "V2_0_n": 0.00570476,
        "V2_A_n": -2.12061e-06,
        "V3_0_n": 1.35464e-05,
        "V3_A_n": 3.45117e-08,
        "V2_0_p": 0.00560037,
        "V2_A_p": 1.42818e-05,
        "V3_0_p": 9.18107e-06,
        "V3_A_p": 4.83236e-08,
        "V4_0": -7.00251e-09,
        "r_0": 1.29037,
        "r_A": 0.430358,
        "a_0": 0.679901,
        "a_A": -8.11372e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.31039,
        "r_C_A": 0.799262,
        "r_C_A2": 8.06737
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.23647,
        "V1_A": 0.00199995,
        "V2_0": 0.00365624,
        "r_0": 1.1797,
        "r_A": 0.576114,
        "a_0": 0.555381
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.81446,
        "W2_0": 267.079
    },
    "KDImagVolume": {
        "W1_0_n": 4.33437,
        "W1_A_n": 0.0889468,
        "W1_0_p": 17.3505,
        "W1_A_p": 0.0216889,
        "W2_0": 81.2698,
        "W2_A": 0.0873933
    },
    "KDImagSurface": {
        "D1_0": 17.8228,
        "D1_asymm": 19.3616,
        "D2_0": -0.0200269,
        "D2_A": 0.0435392,
        "D2_A2": 1.22924,
        "D2_A3": 225.675,
        "D3_0": 16.9111,
        "r_0": 1.30522,
        "r_A": 0.00903704,
        "a_0_n": 0.558809,
        "a_A_n": -0.000711248,
        "a_0_p": 0.470855,
        "a_A_p": 0.0015045
    }
}

==> anc/KDUQFederal/371/modelErrors.json <==
{
    "ECS_p": 0.485156,
    "ECS_n": 0.294275,
    "APower_p": 0.586014,
    "APower_n": 0.666319,
    "RCS_p": 0.0260812,
    "TCS_n": 0.0458943
}

==> anc/KDUQFederal/371/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2035,
        "V1_asymm": -0.869689,
        "V1_A": 0.0385236,
        "V2_0_n": 0.00720003,
        "V2_A_n": 5.55292e-07,
        "V3_0_n": 2.22131e-05,
        "V3_A_n": 1.62973e-08,
        "V2_0_p": 0.00669366,
        "V2_A_p": 3.02358e-06,
        "V3_0_p": 1.86883e-05,
        "V3_A_p": 2.8323e-08,
        "V4_0": 1.91888e-08,
        "r_0": 1.30528,
        "r_A": 0.444825,
        "a_0": 0.633272,
        "a_A": -0.000165091
    },
    "KDCoulomb": {
        "r_C_0": 1.47511,
        "r_C_A": -0.272339,
        "r_C_A2": -0.862367
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.72587,
        "V1_A": -0.00236719,
        "V2_0": 0.00440297,
        "r_0": 1.26245,
        "r_A": 0.93437,
        "a_0": 0.595335
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.81867,
        "W2_0": 174.702
    },
    "KDImagVolume": {
        "W1_0_n": 17.1362,
        "W1_A_n": -0.00449606,
        "W1_0_p": 20.2233,
        "W1_A_p": -0.0289596,
        "W2_0": 105.023,
        "W2_A": -0.168199
    },
    "KDImagSurface": {
        "D1_0": 20.5692,
        "D1_asymm": -2.84445,
        "D2_0": 0.0296449,
        "D2_A": -0.0220036,
        "D2_A2": 16.9292,
        "D2_A3": -138.908,
        "D3_0": 13.1324,
        "r_0": 1.35074,
        "r_A": 0.0150708,
        "a_0_n": 0.568896,
        "a_A_n": 0.000829537,
        "a_0_p": 0.441263,
        "a_A_p": 0.00185604
    }
}

==> anc/KDUQFederal/372/modelErrors.json <==
{
    "ECS_p": 0.407535,
    "ECS_n": 0.366556,
    "APower_p": 0.741242,
    "APower_n": 0.654315,
    "RCS_p": 0.0425095,
    "TCS_n": 0.0405831
}

==> anc/KDUQFederal/372/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2454,
        "V1_asymm": 14.6597,
        "V1_A": 0.0205247,
        "V2_0_n": 0.00503778,
        "V2_A_n": -2.49715e-07,
        "V3_0_n": 4.26014e-06,
        "V3_A_n": 9.15938e-10,
        "V2_0_p": 0.00757557,
        "V2_A_p": -5.02179e-06,
        "V3_0_p": 2.15256e-05,
        "V3_A_p": -2.69927e-08,
        "V4_0": -6.20301e-09,
        "r_0": 1.24374,
        "r_A": 0.282119,
        "a_0": 0.634488,
        "a_A": -0.000420688
    },
    "KDCoulomb": {
        "r_C_0": 1.05589,
        "r_C_A": 2.42616,
        "r_C_A2": -3.39575
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.87346,
        "V1_A": 0.000271183,
        "V2_0": 0.00608721,
        "r_0": 1.19565,
        "r_A": 0.692314,
        "a_0": 0.547258
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.95841,
        "W2_0": 245.365
    },
    "KDImagVolume": {
        "W1_0_n": 22.6387,
        "W1_A_n": 0.0664739,
        "W1_0_p": 21.6765,
        "W1_A_p": 0.0531657,
        "W2_0": 106.363,
        "W2_A": 0.291697
    },
    "KDImagSurface": {
        "D1_0": 22.8958,
        "D1_asymm": 25.2719,
        "D2_0": 0.0512805,
        "D2_A": -0.0242554,
        "D2_A2": 5.19231,
        "D2_A3": 339.205,
        "D3_0": 16.3013,
        "r_0": 1.41826,
        "r_A": 0.0349036,
        "a_0_n": 0.535951,
        "a_A_n": -0.000280596,
        "a_0_p": 0.399637,
        "a_A_p": 0.00234759
    }
}

==> anc/KDUQFederal/373/modelErrors.json <==
{
    "ECS_p": 0.313637,
    "ECS_n": 0.216883,
    "APower_p": 0.532123,
    "APower_n": 0.406212,
    "RCS_p": 0.0339246,
    "TCS_n": 0.0330565
}

==> anc/KDUQFederal/373/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1548,
        "V1_asymm": 10.5717,
        "V1_A": 0.011217,
        "V2_0_n": 0.00418198,
        "V2_A_n": -1.53155e-05,
        "V3_0_n": -4.1915e-06,
        "V3_A_n": -6.72548e-08,
        "V2_0_p": 0.00543005,
        "V2_A_p": 1.18642e-05,
        "V3_0_p": 1.89202e-06,
        "V3_A_p": 8.22146e-08,
        "V4_0": -2.74347e-08,
        "r_0": 1.27154,
        "r_A": 0.411281,
        "a_0": 0.669312,
        "a_A": -0.000109085
    },
    "KDCoulomb": {
        "r_C_0": 1.12227,
        "r_C_A": 0.860759,
        "r_C_A2": -7.29167
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.88085,
        "V1_A": 0.0031488,
        "V2_0": 0.00446132,
        "r_0": 1.18897,
        "r_A": 0.651297,
        "a_0": 0.612485
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.37429,
        "W2_0": 177.499
    },
    "KDImagVolume": {
        "W1_0_n": 23.5252,
        "W1_A_n": -0.0451471,
        "W1_0_p": 19.0926,
        "W1_A_p": 0.00360691,
        "W2_0": 98.4488,
        "W2_A": -0.20567
    },
    "KDImagSurface": {
        "D1_0": 25.7118,
        "D1_asymm": 21.4978,
        "D2_0": 0.0664273,
        "D2_A": -0.0313937,
        "D2_A2": 3.12782,
        "D2_A3": 224.817,
        "D3_0": 19.5807,
        "r_0": 1.44628,
        "r_A": 0.0352284,
        "a_0_n": 0.592764,
        "a_A_n": 0.00022121,
        "a_0_p": 0.500987,
        "a_A_p": 0.00161363
    }
}

==> anc/KDUQFederal/374/modelErrors.json <==
{
    "ECS_p": 0.438982,
    "ECS_n": 0.392069,
    "APower_p": 0.643433,
    "APower_n": 0.469693,
    "RCS_p": 0.0278598,
    "TCS_n": 0.0398945
}

==> anc/KDUQFederal/374/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4421,
        "V1_asymm": 18.4629,
        "V1_A": 0.0207488,
        "V2_0_n": 0.00409269,
        "V2_A_n": -4.14926e-06,
        "V3_0_n": -7.57508e-06,
        "V3_A_n": 1.896e-08,
        "V2_0_p": 0.00459299,
        "V2_A_p": 1.29661e-05,
        "V3_0_p": -1.49671e-06,
        "V3_A_p": 9.05342e-08,
        "V4_0": -4.35716e-08,
        "r_0": 1.28589,
        "r_A": 0.472033,
        "a_0": 0.724169,
        "a_A": 0.0001545
    },
    "KDCoulomb": {
        "r_C_0": 1.16637,
        "r_C_A": 1.44196,
        "r_C_A2": 21.5583
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.87658,
        "V1_A": 0.0109215,
        "V2_0": 0.0160229,
        "r_0": 1.28126,
        "r_A": 0.861666,
        "a_0": 0.450044
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.6186,
        "W2_0": 202.291
    },
    "KDImagVolume": {
        "W1_0_n": 24.8857,
        "W1_A_n": -0.014782,
        "W1_0_p": 21.9433,
        "W1_A_p": -0.00959586,
        "W2_0": 111.272,
        "W2_A": -0.253856
    },
    "KDImagSurface": {
        "D1_0": 32.4727,
        "D1_asymm": -5.809,
        "D2_0": 0.0429489,
        "D2_A": -0.00482785,
        "D2_A2": 14.5459,
        "D2_A3": 230.018,
        "D3_0": 21.9087,
        "r_0": 1.31579,
        "r_A": 0.0157657,
        "a_0_n": 0.612405,
        "a_A_n": -6.165e-05,
        "a_0_p": 0.486355,
        "a_A_p": 0.00194699
    }
}

==> anc/KDUQFederal/375/modelErrors.json <==
{
    "ECS_p": 0.375511,
    "ECS_n": 0.276039,
    "APower_p": 0.63872,
    "APower_n": 0.450973,
    "RCS_p": 0.0572208,
    "TCS_n": 0.0284878
}

==> anc/KDUQFederal/375/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.765,
        "V1_asymm": 8.86774,
        "V1_A": 0.039103,
        "V2_0_n": 0.00677085,
        "V2_A_n": -5.22922e-06,
        "V3_0_n": 2.11143e-05,
        "V3_A_n": 1.89815e-09,
        "V2_0_p": 0.008347,
        "V2_A_p": -7.62173e-06,
        "V3_0_p": 2.8668e-05,
        "V3_A_p": -6.88954e-08,
        "V4_0": 2.24928e-08,
        "r_0": 1.29534,
        "r_A": 0.496032,
        "a_0": 0.665003,
        "a_A": -0.000284681
    },
    "KDCoulomb": {
        "r_C_0": 1.27433,
        "r_C_A": 1.11124,
        "r_C_A2": 15.2267
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.76169,
        "V1_A": 0.0081621,
        "V2_0": 0.00175417,
        "r_0": 1.1767,
        "r_A": 0.575488,
        "a_0": 0.595954
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.87902,
        "W2_0": 425.515
    },
    "KDImagVolume": {
        "W1_0_n": 22.3745,
        "W1_A_n": 0.00533442,
        "W1_0_p": 25.663,
        "W1_A_p": 0.0257548,
        "W2_0": 164.99,
        "W2_A": -0.213255
    },
    "KDImagSurface": {
        "D1_0": 17.5903,
        "D1_asymm": 5.37887,
        "D2_0": 0.0228497,
        "D2_A": 0.0186,
        "D2_A2": 5.13723,
        "D2_A3": -101.476,
        "D3_0": 14.4128,
        "r_0": 1.3239,
        "r_A": 0.0153516,
        "a_0_n": 0.596883,
        "a_A_n": -7.58115e-06,
        "a_0_p": 0.530351,
        "a_A_p": 0.0015275
    }
}

==> anc/KDUQFederal/376/modelErrors.json <==
{
    "ECS_p": 0.499231,
    "ECS_n": 0.201287,
    "APower_p": 0.854206,
    "APower_n": 0.684745,
    "RCS_p": 0.0480769,
    "TCS_n": 0.0357418
}

==> anc/KDUQFederal/376/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9122,
        "V1_asymm": 19.5492,
        "V1_A": 0.0296013,
        "V2_0_n": 0.00672718,
        "V2_A_n": 2.64233e-06,
        "V3_0_n": 1.43349e-05,
        "V3_A_n": 1.86808e-08,
        "V2_0_p": 0.00878687,
        "V2_A_p": 2.00805e-06,
        "V3_0_p": 3.27261e-05,
        "V3_A_p": -1.54912e-08,
        "V4_0": -2.41727e-09,
        "r_0": 1.33851,
        "r_A": 0.567563,
        "a_0": 0.712696,
        "a_A": 0.000389385
    },
    "KDCoulomb": {
        "r_C_0": 1.15635,
        "r_C_A": 1.33282,
        "r_C_A2": 45.7839
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.29167,
        "V1_A": 0.024478,
        "V2_0": 0.0081114,
        "r_0": 1.20287,
        "r_A": 0.502923,
        "a_0": 0.545741
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.09569,
        "W2_0": 107.415
    },
    "KDImagVolume": {
        "W1_0_n": 20.4261,
        "W1_A_n": -0.0198759,
        "W1_0_p": 17.4342,
        "W1_A_p": -0.0280236,
        "W2_0": 124.6,
        "W2_A": -0.456704
    },
    "KDImagSurface": {
        "D1_0": 14.7802,
        "D1_asymm": 11.1012,
        "D2_0": 0.0227603,
        "D2_A": 0.0176105,
        "D2_A2": 1.87917,
        "D2_A3": 8.16892,
        "D3_0": 13.306,
        "r_0": 1.47997,
        "r_A": 0.0436583,
        "a_0_n": 0.548572,
        "a_A_n": 0.0003179,
        "a_0_p": 0.496858,
        "a_A_p": 0.00102382
    }
}

==> anc/KDUQFederal/377/modelErrors.json <==
{
    "ECS_p": 0.364972,
    "ECS_n": 0.305344,
    "APower_p": 0.802203,
    "APower_n": 0.398639,
    "RCS_p": 0.0585602,
    "TCS_n": 0.0350248
}

==> anc/KDUQFederal/377/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.3057,
        "V1_asymm": 11.5549,
        "V1_A": 0.0360161,
        "V2_0_n": 0.00545916,
        "V2_A_n": -9.24102e-06,
        "V3_0_n": 7.5414e-06,
        "V3_A_n": -5.88088e-08,
        "V2_0_p": 0.00670185,
        "V2_A_p": 2.9416e-06,
        "V3_0_p": 1.5449e-05,
        "V3_A_p": 7.16702e-08,
        "V4_0": 9.3681e-09,
        "r_0": 1.33894,
        "r_A": 0.642867,
        "a_0": 0.668327,
        "a_A": -0.000112255
    },
    "KDCoulomb": {
        "r_C_0": 1.04185,
        "r_C_A": 1.16629,
        "r_C_A2": 17.0363
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.14492,
        "V1_A": -0.0135889,
        "V2_0": 0.0116747,
        "r_0": 1.16237,
        "r_A": 0.434606,
        "a_0": 0.526533
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.86944,
        "W2_0": 182.221
    },
    "KDImagVolume": {
        "W1_0_n": 22.3414,
        "W1_A_n": 0.0440691,
        "W1_0_p": 18.0122,
        "W1_A_p": 0.0745788,
        "W2_0": 86.2274,
        "W2_A": 0.696011
    },
    "KDImagSurface": {
        "D1_0": 17.9837,
        "D1_asymm": 29.8332,
        "D2_0": 0.0123146,
        "D2_A": 0.0107481,
        "D2_A2": 6.15234,
        "D2_A3": 217.997,
        "D3_0": 12.0524,
        "r_0": 1.37845,
        "r_A": 0.0337878,
        "a_0_n": 0.496677,
        "a_A_n": -0.00140169,
        "a_0_p": 0.479377,
        "a_A_p": 0.000961008
    }
}

==> anc/KDUQFederal/378/modelErrors.json <==
{
    "ECS_p": 0.346928,
    "ECS_n": 0.251903,
    "APower_p": 0.716178,
    "APower_n": 0.597714,
    "RCS_p": 0.0506892,
    "TCS_n": 0.0189917
}

==> anc/KDUQFederal/378/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.3344,
        "V1_asymm": 25.3584,
        "V1_A": 0.0268856,
        "V2_0_n": 0.00515742,
        "V2_A_n": -1.54831e-06,
        "V3_0_n": -6.66159e-07,
        "V3_A_n": -1.9846e-08,
        "V2_0_p": 0.0069934,
        "V2_A_p": 1.13254e-05,
        "V3_0_p": 2.05312e-05,
        "V3_A_p": 3.44766e-08,
        "V4_0": -2.72946e-08,
        "r_0": 1.29049,
        "r_A": 0.517817,
        "a_0": 0.741289,
        "a_A": -0.000129264
    },
    "KDCoulomb": {
        "r_C_0": 1.0692,
        "r_C_A": 0.23968,
        "r_C_A2": 27.889
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.1246,
        "V1_A": 0.0218024,
        "V2_0": 0.00784163,
        "r_0": 1.15996,
        "r_A": 0.323129,
        "a_0": 0.539828
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.46929,
        "W2_0": 320.791
    },
    "KDImagVolume": {
        "W1_0_n": 22.6159,
        "W1_A_n": -0.0504518,
        "W1_0_p": 17.2247,
        "W1_A_p": -0.000959195,
        "W2_0": 89.7905,
        "W2_A": -0.144807
    },
    "KDImagSurface": {
        "D1_0": 29.6163,
        "D1_asymm": 25.6849,
        "D2_0": 0.0754405,
        "D2_A": -0.0397062,
        "D2_A2": 0.691954,
        "D2_A3": 227.026,
        "D3_0": 16.6423,
        "r_0": 1.32635,
        "r_A": 0.0122885,
        "a_0_n": 0.471778,
        "a_A_n": -0.000185184,
        "a_0_p": 0.475245,
        "a_A_p": 0.00055445
    }
}

==> anc/KDUQFederal/379/modelErrors.json <==
{
    "ECS_p": 0.489245,
    "ECS_n": 0.351525,
    "APower_p": 1.0086,
    "APower_n": 0.733627,
    "RCS_p": 0.0158524,
    "TCS_n": 0.0392084
}

==> anc/KDUQFederal/379/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9206,
        "V1_asymm": 17.6252,
        "V1_A": 0.0113834,
        "V2_0_n": 0.00699463,
        "V2_A_n": 4.02745e-06,
        "V3_0_n": 1.96804e-05,
        "V3_A_n": 1.70464e-08,
        "V2_0_p": 0.00598946,
        "V2_A_p": 1.13666e-05,
        "V3_0_p": 1.37514e-05,
        "V3_A_p": 8.19713e-08,
        "V4_0": 1.93731e-08,
        "r_0": 1.25244,
        "r_A": 0.331792,
        "a_0": 0.671684,
        "a_A": -0.000108639
    },
    "KDCoulomb": {
        "r_C_0": 1.33636,
        "r_C_A": 0.845916,
        "r_C_A2": 11.7011
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.42723,
        "V1_A": 0.0122873,
        "V2_0": 0.00566362,
        "r_0": 1.09734,
        "r_A": 0.577262,
        "a_0": 0.605435
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.90336,
        "W2_0": 291.559
    },
    "KDImagVolume": {
        "W1_0_n": 20.8289,
        "W1_A_n": 0.0306897,
        "W1_0_p": 16.7806,
        "W1_A_p": 0.0858086,
        "W2_0": 110.742,
        "W2_A": 0.28602
    },
    "KDImagSurface": {
        "D1_0": 15.0717,
        "D1_asymm": -4.19092,
        "D2_0": 0.0861478,
        "D2_A": -0.0666761,
        "D2_A2": 11.407,
        "D2_A3": 265.413,
        "D3_0": 13.677,
        "r_0": 1.40103,
        "r_A": 0.0206058,
        "a_0_n": 0.518609,
        "a_A_n": 7.81262e-05,
        "a_0_p": 0.447537,
        "a_A_p": 0.00161614
    }
}

==> anc/KDUQFederal/38/modelErrors.json <==
{
    "ECS_p": 0.406861,
    "ECS_n": 0.281206,
    "APower_p": 0.754357,
    "APower_n": 0.666847,
    "RCS_p": 0.0245085,
    "TCS_n": 0.0254485
}

==> anc/KDUQFederal/38/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7912,
        "V1_asymm": 18.1657,
        "V1_A": 0.01883,
        "V2_0_n": 0.00643822,
        "V2_A_n": 2.80669e-06,
        "V3_0_n": 1.50443e-05,
        "V3_A_n": 3.96675e-08,
        "V2_0_p": 0.00554785,
        "V2_A_p": 1.34897e-05,
        "V3_0_p": 1.24345e-05,
        "V3_A_p": 4.54995e-08,
        "V4_0": -4.39863e-09,
        "r_0": 1.29706,
        "r_A": 0.477598,
        "a_0": 0.654387,
        "a_A": 1.5463e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.06387,
        "r_C_A": 0.982186,
        "r_C_A2": 13.0451
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.46869,
        "V1_A": 0.0083206,
        "V2_0": 0.0122081,
        "r_0": 1.18132,
        "r_A": 0.479846,
        "a_0": 0.523164
    },
    "KDImagSpinOrbit": {
        "W1_0": -12.6992,
        "W2_0": 345.171
    },
    "KDImagVolume": {
        "W1_0_n": 27.2024,
        "W1_A_n": 0.0433621,
        "W1_0_p": 33.4604,
        "W1_A_p": 0.0482451,
        "W2_0": 201.206,
        "W2_A": -0.0455579
    },
    "KDImagSurface": {
        "D1_0": 16.9277,
        "D1_asymm": 1.85657,
        "D2_0": 0.0775287,
        "D2_A": -0.0574874,
        "D2_A2": 0.730461,
        "D2_A3": 243.543,
        "D3_0": 15.6189,
        "r_0": 1.37011,
        "r_A": 0.0287014,
        "a_0_n": 0.570548,
        "a_A_n": -0.000129541,
        "a_0_p": 0.465022,
        "a_A_p": 0.00214944
    }
}

==> anc/KDUQFederal/380/modelErrors.json <==
{
    "ECS_p": 0.367323,
    "ECS_n": 0.303663,
    "APower_p": 0.416419,
    "APower_n": 0.721026,
    "RCS_p": 0.059562,
    "TCS_n": 0.0276535
}

==> anc/KDUQFederal/380/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.4895,
        "V1_asymm": 11.9046,
        "V1_A": 0.025454,
        "V2_0_n": 0.00807045,
        "V2_A_n": -4.99576e-06,
        "V3_0_n": 3.59606e-05,
        "V3_A_n": -2.56838e-08,
        "V2_0_p": 0.0104052,
        "V2_A_p": -9.81991e-06,
        "V3_0_p": 5.08292e-05,
        "V3_A_p": -8.38852e-08,
        "V4_0": 7.12075e-08,
        "r_0": 1.21962,
        "r_A": 0.147759,
        "a_0": 0.676378,
        "a_A": -0.000446673
    },
    "KDCoulomb": {
        "r_C_0": 1.12285,
        "r_C_A": 1.48821,
        "r_C_A2": 12.8453
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.91697,
        "V1_A": -0.0094114,
        "V2_0": 0.004783,
        "r_0": 1.28615,
        "r_A": 0.893887,
        "a_0": 0.519536
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.14468,
        "W2_0": 152.201
    },
    "KDImagVolume": {
        "W1_0_n": 19.2067,
        "W1_A_n": 0.0330425,
        "W1_0_p": 21.0845,
        "W1_A_p": 0.0571066,
        "W2_0": 97.8508,
        "W2_A": 0.649171
    },
    "KDImagSurface": {
        "D1_0": 24.3462,
        "D1_asymm": 1.0725,
        "D2_0": 0.0216745,
        "D2_A": 0.0108847,
        "D2_A2": 26.9907,
        "D2_A3": 136.39,
        "D3_0": 20.538,
        "r_0": 1.27252,
        "r_A": 0.000497969,
        "a_0_n": 0.563259,
        "a_A_n": -0.000320684,
        "a_0_p": 0.556486,
        "a_A_p": 0.00106514
    }
}

==> anc/KDUQFederal/381/modelErrors.json <==
{
    "ECS_p": 0.382065,
    "ECS_n": 0.253889,
    "APower_p": 0.862693,
    "APower_n": 0.498486,
    "RCS_p": 0.0549556,
    "TCS_n": 0.021686
}

==> anc/KDUQFederal/381/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7267,
        "V1_asymm": 13.5527,
        "V1_A": 0.0315948,
        "V2_0_n": 0.00610042,
        "V2_A_n": -1.94475e-06,
        "V3_0_n": 8.94352e-06,
        "V3_A_n": -9.10932e-09,
        "V2_0_p": 0.00651935,
        "V2_A_p": 4.85649e-06,
        "V3_0_p": 1.32184e-05,
        "V3_A_p": 2.67839e-08,
        "V4_0": -1.0182e-08,
        "r_0": 1.27155,
        "r_A": 0.344246,
        "a_0": 0.639053,
        "a_A": -0.000463146
    },
    "KDCoulomb": {
        "r_C_0": 0.977173,
        "r_C_A": 0.929294,
        "r_C_A2": 15.5948
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.86887,
        "V1_A": -0.000713363,
        "V2_0": 0.000971903,
        "r_0": 1.19093,
        "r_A": 0.653485,
        "a_0": 0.577184
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.524507,
        "W2_0": -27.8636
    },
    "KDImagVolume": {
        "W1_0_n": 17.5471,
        "W1_A_n": -0.0200586,
        "W1_0_p": 15.4924,
        "W1_A_p": -0.000143564,
        "W2_0": 89.5166,
        "W2_A": -0.0924014
    },
    "KDImagSurface": {
        "D1_0": 13.3809,
        "D1_asymm": 0.777751,
        "D2_0": 0.0204493,
        "D2_A": 0.00246347,
        "D2_A2": 20.4849,
        "D2_A3": -147.676,
        "D3_0": 10.1063,
        "r_0": 1.32316,
        "r_A": 0.004231,
        "a_0_n": 0.579203,
        "a_A_n": 0.00108001,
        "a_0_p": 0.498891,
        "a_A_p": 0.000835403
    }
}

==> anc/KDUQFederal/382/modelErrors.json <==
{
    "ECS_p": 0.572233,
    "ECS_n": 0.243987,
    "APower_p": 0.566021,
    "APower_n": 0.575241,
    "RCS_p": 0.0387691,
    "TCS_n": 0.0363066
}

==> anc/KDUQFederal/382/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7172,
        "V1_asymm": 10.4076,
        "V1_A": 0.0228864,
        "V2_0_n": 0.00663848,
        "V2_A_n": -3.42357e-06,
        "V3_0_n": 2.06397e-05,
        "V3_A_n": -8.95178e-09,
        "V2_0_p": 0.00548297,
        "V2_A_p": 1.17677e-05,
        "V3_0_p": 9.81972e-07,
        "V3_A_p": 1.15369e-07,
        "V4_0": 3.72668e-08,
        "r_0": 1.23333,
        "r_A": 0.242382,
        "a_0": 0.665621,
        "a_A": -0.000513646
    },
    "KDCoulomb": {
        "r_C_0": 1.31981,
        "r_C_A": 0.481887,
        "r_C_A2": 1.29024
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.57958,
        "V1_A": -0.00227973,
        "V2_0": 0.00302437,
        "r_0": 1.1221,
        "r_A": 0.228495,
        "a_0": 0.588771
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.67458,
        "W2_0": 312.55
    },
    "KDImagVolume": {
        "W1_0_n": 17.9939,
        "W1_A_n": 0.0288566,
        "W1_0_p": 18.658,
        "W1_A_p": 0.0558064,
        "W2_0": 84.4121,
        "W2_A": 0.0430589
    },
    "KDImagSurface": {
        "D1_0": 26.1409,
        "D1_asymm": 20.7694,
        "D2_0": 0.0383149,
        "D2_A": 0.0012642,
        "D2_A2": 8.79032,
        "D2_A3": 208.375,
        "D3_0": 17.2401,
        "r_0": 1.31862,
        "r_A": 0.00513827,
        "a_0_n": 0.574669,
        "a_A_n": -6.99593e-05,
        "a_0_p": 0.524158,
        "a_A_p": 0.000924787
    }
}

==> anc/KDUQFederal/383/modelErrors.json <==
{
    "ECS_p": 0.3023,
    "ECS_n": 0.46973,
    "APower_p": 0.545707,
    "APower_n": 0.65638,
    "RCS_p": 0.0420189,
    "TCS_n": 0.0343996
}

==> anc/KDUQFederal/383/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9934,
        "V1_asymm": 11.707,
        "V1_A": 0.0277219,
        "V2_0_n": 0.00562167,
        "V2_A_n": 7.54293e-07,
        "V3_0_n": 3.64347e-06,
        "V3_A_n": 3.50541e-09,
        "V2_0_p": 0.00691771,
        "V2_A_p": 1.0348e-05,
        "V3_0_p": 1.24759e-05,
        "V3_A_p": 6.85797e-08,
        "V4_0": -1.20602e-08,
        "r_0": 1.34673,
        "r_A": 0.561825,
        "a_0": 0.659007,
        "a_A": 3.03732e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.18611,
        "r_C_A": 0.401899,
        "r_C_A2": 2.80092
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.45556,
        "V1_A": -0.00421494,
        "V2_0": 0.00297734,
        "r_0": 1.22682,
        "r_A": 0.802115,
        "a_0": 0.624144
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.21437,
        "W2_0": 227.827
    },
    "KDImagVolume": {
        "W1_0_n": 20.7072,
        "W1_A_n": -0.0221292,
        "W1_0_p": 17.288,
        "W1_A_p": -0.00375017,
        "W2_0": 91.7842,
        "W2_A": -0.222093
    },
    "KDImagSurface": {
        "D1_0": 36.8382,
        "D1_asymm": 19.8489,
        "D2_0": 0.0759756,
        "D2_A": -0.0315997,
        "D2_A2": 6.59914,
        "D2_A3": 320.79,
        "D3_0": 23.9313,
        "r_0": 1.47674,
        "r_A": 0.0468835,
        "a_0_n": 0.607892,
        "a_A_n": -0.00013297,
        "a_0_p": 0.523633,
        "a_A_p": 0.0014849
    }
}

==> anc/KDUQFederal/384/modelErrors.json <==
{
    "ECS_p": 0.301015,
    "ECS_n": 0.207357,
    "APower_p": 0.608077,
    "APower_n": 0.430841,
    "RCS_p": 0.0235939,
    "TCS_n": 0.0376451
}

==> anc/KDUQFederal/384/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0026,
        "V1_asymm": 14.4228,
        "V1_A": 0.0280815,
        "V2_0_n": 0.00618283,
        "V2_A_n": 3.33162e-06,
        "V3_0_n": 1.07992e-05,
        "V3_A_n": 3.19773e-09,
        "V2_0_p": 0.00725499,
        "V2_A_p": 3.56358e-06,
        "V3_0_p": 1.88784e-05,
        "V3_A_p": 3.74081e-08,
        "V4_0": 1.18608e-08,
        "r_0": 1.31195,
        "r_A": 0.559906,
        "a_0": 0.69975,
        "a_A": -0.000117278
    },
    "KDCoulomb": {
        "r_C_0": 1.34171,
        "r_C_A": 1.89008,
        "r_C_A2": 7.79998
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.93353,
        "V1_A": -0.00716208,
        "V2_0": 0.00303025,
        "r_0": 1.23764,
        "r_A": 0.896247,
        "a_0": 0.634979
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.14632,
        "W2_0": 450.911
    },
    "KDImagVolume": {
        "W1_0_n": 20.0925,
        "W1_A_n": -0.00464275,
        "W1_0_p": 15.7589,
        "W1_A_p": 0.0209031,
        "W2_0": 87.8961,
        "W2_A": 0.127493
    },
    "KDImagSurface": {
        "D1_0": 26.0889,
        "D1_asymm": 24.675,
        "D2_0": 0.0302737,
        "D2_A": 0.00509786,
        "D2_A2": 5.97167,
        "D2_A3": 187.449,
        "D3_0": 17.7467,
        "r_0": 1.45275,
        "r_A": 0.0315693,
        "a_0_n": 0.638121,
        "a_A_n": 0.000814547,
        "a_0_p": 0.488378,
        "a_A_p": 0.00121494
    }
}

==> anc/KDUQFederal/385/modelErrors.json <==
{
    "ECS_p": 0.454455,
    "ECS_n": 0.171421,
    "APower_p": 0.754186,
    "APower_n": 0.513783,
    "RCS_p": 0.0279992,
    "TCS_n": 0.0440523
}

==> anc/KDUQFederal/385/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.7593,
        "V1_asymm": 19.0141,
        "V1_A": 0.0344611,
        "V2_0_n": 0.00519535,
        "V2_A_n": 3.90769e-06,
        "V3_0_n": -1.48602e-06,
        "V3_A_n": 3.70293e-08,
        "V2_0_p": 0.00810537,
        "V2_A_p": -1.06862e-05,
        "V3_0_p": 1.5784e-05,
        "V3_A_p": -8.08801e-08,
        "V4_0": -4.13474e-08,
        "r_0": 1.26519,
        "r_A": 0.497523,
        "a_0": 0.681693,
        "a_A": -0.000537254
    },
    "KDCoulomb": {
        "r_C_0": 1.25312,
        "r_C_A": 0.12086,
        "r_C_A2": 1.32742
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.18873,
        "V1_A": -0.00656126,
        "V2_0": 0.00406135,
        "r_0": 1.19623,
        "r_A": 0.649754,
        "a_0": 0.543707
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.00384,
        "W2_0": 480.571
    },
    "KDImagVolume": {
        "W1_0_n": 26.1826,
        "W1_A_n": -0.0104931,
        "W1_0_p": 25.0828,
        "W1_A_p": 0.00592037,
        "W2_0": 153.402,
        "W2_A": -0.176687
    },
    "KDImagSurface": {
        "D1_0": 13.1298,
        "D1_asymm": 6.40525,
        "D2_0": 0.0168618,
        "D2_A": 0.00198957,
        "D2_A2": 1.11124,
        "D2_A3": 265.946,
        "D3_0": 13.0319,
        "r_0": 1.40497,
        "r_A": 0.0229641,
        "a_0_n": 0.610455,
        "a_A_n": -4.56645e-05,
        "a_0_p": 0.526153,
        "a_A_p": 0.000894252
    }
}

==> anc/KDUQFederal/386/modelErrors.json <==
{
    "ECS_p": 0.340331,
    "ECS_n": 0.186566,
    "APower_p": 0.617324,
    "APower_n": 0.616868,
    "RCS_p": 0.0430196,
    "TCS_n": 0.0291307
}

==> anc/KDUQFederal/386/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.0789,
        "V1_asymm": 14.6244,
        "V1_A": 0.028112,
        "V2_0_n": 0.00541093,
        "V2_A_n": -2.33595e-06,
        "V3_0_n": 1.52214e-06,
        "V3_A_n": -1.10312e-08,
        "V2_0_p": 0.00626803,
        "V2_A_p": 5.08612e-06,
        "V3_0_p": 7.74398e-06,
        "V3_A_p": 3.28049e-08,
        "V4_0": -3.06366e-08,
        "r_0": 1.28188,
        "r_A": 0.4932,
        "a_0": 0.704814,
        "a_A": 0.000157066
    },
    "KDCoulomb": {
        "r_C_0": 1.11602,
        "r_C_A": -0.276769,
        "r_C_A2": 39.5449
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.53808,
        "V1_A": 0.0216766,
        "V2_0": 0.0071933,
        "r_0": 1.20079,
        "r_A": 0.695173,
        "a_0": 0.591191
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.44691,
        "W2_0": 205.569
    },
    "KDImagVolume": {
        "W1_0_n": 22.4302,
        "W1_A_n": -0.0348967,
        "W1_0_p": 20.5302,
        "W1_A_p": 0.0199443,
        "W2_0": 99.2878,
        "W2_A": -0.0270906
    },
    "KDImagSurface": {
        "D1_0": 27.582,
        "D1_asymm": 17.8074,
        "D2_0": 0.102824,
        "D2_A": -0.0685307,
        "D2_A2": 9.63295,
        "D2_A3": 314.164,
        "D3_0": 19.8152,
        "r_0": 1.35315,
        "r_A": 0.0146481,
        "a_0_n": 0.621168,
        "a_A_n": 0.000539915,
        "a_0_p": 0.500616,
        "a_A_p": 0.00109424
    }
}

==> anc/KDUQFederal/387/modelErrors.json <==
{
    "ECS_p": 0.323309,
    "ECS_n": 0.315832,
    "APower_p": 0.828163,
    "APower_n": 0.734358,
    "RCS_p": 0.0425697,
    "TCS_n": 0.0564644
}

==> anc/KDUQFederal/387/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6782,
        "V1_asymm": 18.115,
        "V1_A": 0.0418874,
        "V2_0_n": 0.00561296,
        "V2_A_n": 4.03183e-06,
        "V3_0_n": 6.72428e-06,
        "V3_A_n": 2.07109e-08,
        "V2_0_p": 0.00602564,
        "V2_A_p": 1.08652e-05,
        "V3_0_p": 4.34872e-06,
        "V3_A_p": 1.09753e-07,
        "V4_0": -1.20287e-08,
        "r_0": 1.34121,
        "r_A": 0.674991,
        "a_0": 0.659051,
        "a_A": 3.86093e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.07968,
        "r_C_A": 0.441144,
        "r_C_A2": 4.88209
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.83132,
        "V1_A": -0.0299197,
        "V2_0": 0.00662058,
        "r_0": 1.24177,
        "r_A": 0.771619,
        "a_0": 0.591722
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.34562,
        "W2_0": 329.619
    },
    "KDImagVolume": {
        "W1_0_n": 22.8928,
        "W1_A_n": 0.00659273,
        "W1_0_p": 28.1026,
        "W1_A_p": -0.0137655,
        "W2_0": 121.616,
        "W2_A": 0.156368
    },
    "KDImagSurface": {
        "D1_0": 25.3813,
        "D1_asymm": 15.8036,
        "D2_0": 0.0451888,
        "D2_A": -0.0149554,
        "D2_A2": 6.22171,
        "D2_A3": 215.607,
        "D3_0": 24.9188,
        "r_0": 1.42077,
        "r_A": 0.0293381,
        "a_0_n": 0.580968,
        "a_A_n": -0.00146349,
        "a_0_p": 0.506141,
        "a_A_p": 0.00177523
    }
}

==> anc/KDUQFederal/388/modelErrors.json <==
{
    "ECS_p": 0.316006,
    "ECS_n": 0.204655,
    "APower_p": 0.523321,
    "APower_n": 0.676224,
    "RCS_p": 0.0312771,
    "TCS_n": 0.0341567
}

==> anc/KDUQFederal/388/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.9685,
        "V1_asymm": 6.60045,
        "V1_A": 0.0374828,
        "V2_0_n": 0.00605019,
        "V2_A_n": -2.73815e-06,
        "V3_0_n": 1.21029e-05,
        "V3_A_n": 6.83133e-09,
        "V2_0_p": 0.00713684,
        "V2_A_p": 3.21469e-06,
        "V3_0_p": 1.72874e-05,
        "V3_A_p": 1.36884e-08,
        "V4_0": -1.77252e-09,
        "r_0": 1.28705,
        "r_A": 0.418053,
        "a_0": 0.631781,
        "a_A": -0.00064469
    },
    "KDCoulomb": {
        "r_C_0": 1.48799,
        "r_C_A": 1.55146,
        "r_C_A2": 32.2536
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.35089,
        "V1_A": -0.000264768,
        "V2_0": 0.00786671,
        "r_0": 1.31234,
        "r_A": 0.935612,
        "a_0": 0.528794
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.71176,
        "W2_0": 277.829
    },
    "KDImagVolume": {
        "W1_0_n": 22.0649,
        "W1_A_n": 0.0118864,
        "W1_0_p": 23.6961,
        "W1_A_p": -0.0155472,
        "W2_0": 130.827,
        "W2_A": -0.16936
    },
    "KDImagSurface": {
        "D1_0": 19.0909,
        "D1_asymm": 12.0062,
        "D2_0": 0.0144114,
        "D2_A": 0.0104228,
        "D2_A2": 12.2764,
        "D2_A3": 359.385,
        "D3_0": 17.7423,
        "r_0": 1.26314,
        "r_A": 0.000451494,
        "a_0_n": 0.650328,
        "a_A_n": 0.000565682,
        "a_0_p": 0.50331,
        "a_A_p": 0.00140097
    }
}

==> anc/KDUQFederal/389/modelErrors.json <==
{
    "ECS_p": 0.352518,
    "ECS_n": 0.292122,
    "APower_p": 0.585413,
    "APower_n": 0.466138,
    "RCS_p": 0.0313237,
    "TCS_n": 0.0293299
}

==> anc/KDUQFederal/389/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.4704,
        "V1_asymm": 14.7699,
        "V1_A": 0.0265733,
        "V2_0_n": 0.00527812,
        "V2_A_n": 1.33629e-06,
        "V3_0_n": -1.24237e-06,
        "V3_A_n": 1.17337e-09,
        "V2_0_p": 0.00611695,
        "V2_A_p": 8.59261e-06,
        "V3_0_p": 6.91153e-06,
        "V3_A_p": 3.65758e-08,
        "V4_0": -2.85162e-08,
        "r_0": 1.26705,
        "r_A": 0.378591,
        "a_0": 0.665491,
        "a_A": -0.000330402
    },
    "KDCoulomb": {
        "r_C_0": 1.24655,
        "r_C_A": 1.20102,
        "r_C_A2": 23.8701
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.07816,
        "V1_A": -0.00610404,
        "V2_0": 0.0018879,
        "r_0": 1.31666,
        "r_A": 1.05127,
        "a_0": 0.551208
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.45285,
        "W2_0": 192.048
    },
    "KDImagVolume": {
        "W1_0_n": 21.4312,
        "W1_A_n": -0.0171235,
        "W1_0_p": 13.751,
        "W1_A_p": 0.0295484,
        "W2_0": 86.6814,
        "W2_A": 0.107809
    },
    "KDImagSurface": {
        "D1_0": 19.117,
        "D1_asymm": 8.80589,
        "D2_0": 0.0261207,
        "D2_A": 0.00412336,
        "D2_A2": -5.37631,
        "D2_A3": 313.651,
        "D3_0": 15.895,
        "r_0": 1.4129,
        "r_A": 0.0370031,
        "a_0_n": 0.478854,
        "a_A_n": -0.000983413,
        "a_0_p": 0.438,
        "a_A_p": 0.00243374
    }
}

==> anc/KDUQFederal/39/modelErrors.json <==
{
    "ECS_p": 0.357455,
    "ECS_n": 0.39116,
    "APower_p": 0.641156,
    "APower_n": 0.404028,
    "RCS_p": 0.028732,
    "TCS_n": 0.0473357
}

==> anc/KDUQFederal/39/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.8295,
        "V1_asymm": 2.98308,
        "V1_A": 0.0324722,
        "V2_0_n": 0.00853048,
        "V2_A_n": 4.34717e-06,
        "V3_0_n": 3.22001e-05,
        "V3_A_n": 2.07075e-08,
        "V2_0_p": 0.00832298,
        "V2_A_p": 1.10349e-06,
        "V3_0_p": 3.19991e-05,
        "V3_A_p": 1.29526e-08,
        "V4_0": 4.49336e-08,
        "r_0": 1.30638,
        "r_A": 0.370094,
        "a_0": 0.695824,
        "a_A": 0.000283705
    },
    "KDCoulomb": {
        "r_C_0": 1.1737,
        "r_C_A": 0.673373,
        "r_C_A2": 15.4402
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.29168,
        "V1_A": -0.0220511,
        "V2_0": 0.00403805,
        "r_0": 1.27528,
        "r_A": 0.969782,
        "a_0": 0.595686
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.46865,
        "W2_0": 286.538
    },
    "KDImagVolume": {
        "W1_0_n": 21.3276,
        "W1_A_n": -0.0349693,
        "W1_0_p": 21.5741,
        "W1_A_p": -0.0517065,
        "W2_0": 120.34,
        "W2_A": -0.34758
    },
    "KDImagSurface": {
        "D1_0": 36.5501,
        "D1_asymm": 11.0442,
        "D2_0": 0.0937908,
        "D2_A": -0.0570638,
        "D2_A2": 13.057,
        "D2_A3": 353.111,
        "D3_0": 27.4304,
        "r_0": 1.48545,
        "r_A": 0.0411086,
        "a_0_n": 0.577553,
        "a_A_n": 0.00022422,
        "a_0_p": 0.37289,
        "a_A_p": 0.002652
    }
}

==> anc/KDUQFederal/390/modelErrors.json <==
{
    "ECS_p": 0.546906,
    "ECS_n": 0.286509,
    "APower_p": 0.840476,
    "APower_n": 0.754885,
    "RCS_p": 0.0432441,
    "TCS_n": 0.052161
}

==> anc/KDUQFederal/390/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.3925,
        "V1_asymm": 12.2387,
        "V1_A": 0.0265541,
        "V2_0_n": 0.00930398,
        "V2_A_n": 2.76194e-06,
        "V3_0_n": 4.09237e-05,
        "V3_A_n": 3.10187e-08,
        "V2_0_p": 0.0097219,
        "V2_A_p": -2.85415e-06,
        "V3_0_p": 4.32534e-05,
        "V3_A_p": -3.4401e-08,
        "V4_0": 6.5679e-08,
        "r_0": 1.26594,
        "r_A": 0.235838,
        "a_0": 0.707573,
        "a_A": 0.000248997
    },
    "KDCoulomb": {
        "r_C_0": 1.30547,
        "r_C_A": -0.0750945,
        "r_C_A2": 15.383
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.17507,
        "V1_A": 0.0114356,
        "V2_0": 0.00249863,
        "r_0": 1.24418,
        "r_A": 0.780495,
        "a_0": 0.588461
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.77376,
        "W2_0": 319.854
    },
    "KDImagVolume": {
        "W1_0_n": 17.4125,
        "W1_A_n": -0.0311647,
        "W1_0_p": 15.6178,
        "W1_A_p": 0.00614217,
        "W2_0": 79.1789,
        "W2_A": -0.23523
    },
    "KDImagSurface": {
        "D1_0": 13.7895,
        "D1_asymm": 30.6767,
        "D2_0": 0.024664,
        "D2_A": 0.00796731,
        "D2_A2": 11.3978,
        "D2_A3": 15.7779,
        "D3_0": 8.91621,
        "r_0": 1.41423,
        "r_A": 0.0413976,
        "a_0_n": 0.551746,
        "a_A_n": -0.001146,
        "a_0_p": 0.471888,
        "a_A_p": 3.72952e-06
    }
}

==> anc/KDUQFederal/391/modelErrors.json <==
{
    "ECS_p": 0.368555,
    "ECS_n": 0.218328,
    "APower_p": 0.951106,
    "APower_n": 0.638931,
    "RCS_p": 0.0414297,
    "TCS_n": 0.0409144
}

==> anc/KDUQFederal/391/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.4144,
        "V1_asymm": 8.80047,
        "V1_A": 0.0519656,
        "V2_0_n": 0.00673497,
        "V2_A_n": 1.95448e-05,
        "V3_0_n": 7.45037e-06,
        "V3_A_n": 9.73544e-08,
        "V2_0_p": 0.00865457,
        "V2_A_p": -2.78759e-05,
        "V3_0_p": 2.25386e-05,
        "V3_A_p": -1.02691e-07,
        "V4_0": -1.91926e-08,
        "r_0": 1.33929,
        "r_A": 0.651169,
        "a_0": 0.751777,
        "a_A": 0.00036048
    },
    "KDCoulomb": {
        "r_C_0": 1.23615,
        "r_C_A": 0.771045,
        "r_C_A2": -4.78993
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.81003,
        "V1_A": -0.0369325,
        "V2_0": 0.00610816,
        "r_0": 1.0878,
        "r_A": 0.359317,
        "a_0": 0.559917
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.98185,
        "W2_0": 188.788
    },
    "KDImagVolume": {
        "W1_0_n": 23.0742,
        "W1_A_n": -0.0315482,
        "W1_0_p": 18.4878,
        "W1_A_p": -0.0146517,
        "W2_0": 71.1784,
        "W2_A": -0.0705524
    },
    "KDImagSurface": {
        "D1_0": 24.953,
        "D1_asymm": -0.759165,
        "D2_0": 0.0404958,
        "D2_A": -0.0110152,
        "D2_A2": -7.09986,
        "D2_A3": 155.407,
        "D3_0": 18.7903,
        "r_0": 1.38409,
        "r_A": 0.0233378,
        "a_0_n": 0.542499,
        "a_A_n": -4.59605e-05,
        "a_0_p": 0.517015,
        "a_A_p": 0.00127629
    }
}

==> anc/KDUQFederal/392/modelErrors.json <==
{
    "ECS_p": 0.356256,
    "ECS_n": 0.354738,
    "APower_p": 0.65781,
    "APower_n": 0.447113,
    "RCS_p": 0.0490714,
    "TCS_n": 0.0358348
}

==> anc/KDUQFederal/392/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.7094,
        "V1_asymm": 18.7359,
        "V1_A": 0.0296213,
        "V2_0_n": 0.00540361,
        "V2_A_n": -1.91109e-06,
        "V3_0_n": 5.95026e-06,
        "V3_A_n": 3.89913e-09,
        "V2_0_p": 0.00730049,
        "V2_A_p": 2.51604e-06,
        "V3_0_p": 1.56979e-05,
        "V3_A_p": 8.87264e-09,
        "V4_0": -5.26524e-09,
        "r_0": 1.2655,
        "r_A": 0.359709,
        "a_0": 0.635959,
        "a_A": -0.000665779
    },
    "KDCoulomb": {
        "r_C_0": 1.23604,
        "r_C_A": 1.59166,
        "r_C_A2": 20.2165
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.56314,
        "V1_A": -0.00284283,
        "V2_0": -0.00118905,
        "r_0": 1.19045,
        "r_A": 0.743585,
        "a_0": 0.63263
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.78566,
        "W2_0": 144.931
    },
    "KDImagVolume": {
        "W1_0_n": 21.248,
        "W1_A_n": -0.01157,
        "W1_0_p": 26.2168,
        "W1_A_p": 0.00499013,
        "W2_0": 123.426,
        "W2_A": -0.162685
    },
    "KDImagSurface": {
        "D1_0": 27.7695,
        "D1_asymm": 31.9822,
        "D2_0": 0.0306656,
        "D2_A": 0.00506589,
        "D2_A2": 8.38792,
        "D2_A3": 69.2441,
        "D3_0": 19.4775,
        "r_0": 1.37503,
        "r_A": 0.0185744,
        "a_0_n": 0.579081,
        "a_A_n": -0.000165595,
        "a_0_p": 0.495392,
        "a_A_p": 0.000451414
    }
}

==> anc/KDUQFederal/393/modelErrors.json <==
{
    "ECS_p": 0.31599,
    "ECS_n": 0.467298,
    "APower_p": 0.784746,
    "APower_n": 0.69939,
    "RCS_p": 0.0373992,
    "TCS_n": 0.0298303
}

==> anc/KDUQFederal/393/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.8755,
        "V1_asymm": 13.1841,
        "V1_A": 0.0232992,
        "V2_0_n": 0.0068301,
        "V2_A_n": 1.0357e-05,
        "V3_0_n": 1.47946e-05,
        "V3_A_n": 4.60642e-08,
        "V2_0_p": 0.00691339,
        "V2_A_p": 7.6043e-06,
        "V3_0_p": 2.14712e-05,
        "V3_A_p": 6.53392e-08,
        "V4_0": 1.36489e-08,
        "r_0": 1.30884,
        "r_A": 0.450749,
        "a_0": 0.685454,
        "a_A": 7.4524e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.20744,
        "r_C_A": 1.71295,
        "r_C_A2": 5.44906
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.57956,
        "V1_A": -0.0205522,
        "V2_0": 0.0100371,
        "r_0": 1.23616,
        "r_A": 0.83714,
        "a_0": 0.541044
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.62896,
        "W2_0": 162.289
    },
    "KDImagVolume": {
        "W1_0_n": 21.312,
        "W1_A_n": -0.0162952,
        "W1_0_p": 15.395,
        "W1_A_p": -0.00463524,
        "W2_0": 83.8208,
        "W2_A": -0.0956784
    },
    "KDImagSurface": {
        "D1_0": 25.1621,
        "D1_asymm": 23.3913,
        "D2_0": 0.0298087,
        "D2_A": 0.00179096,
        "D2_A2": 6.17635,
        "D2_A3": 102.244,
        "D3_0": 18.3137,
        "r_0": 1.44346,
        "r_A": 0.0322473,
        "a_0_n": 0.551431,
        "a_A_n": 0.000275884,
        "a_0_p": 0.436404,
        "a_A_p": 0.00125749
    }
}

==> anc/KDUQFederal/394/modelErrors.json <==
{
    "ECS_p": 0.606573,
    "ECS_n": 0.498284,
    "APower_p": 0.659443,
    "APower_n": 0.61232,
    "RCS_p": 0.0269327,
    "TCS_n": 0.0281983
}

==> anc/KDUQFederal/394/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.0743,
        "V1_asymm": 22.593,
        "V1_A": 0.0294491,
        "V2_0_n": 0.00666792,
        "V2_A_n": 7.95e-06,
        "V3_0_n": 1.63294e-05,
        "V3_A_n": 4.85887e-08,
        "V2_0_p": 0.00617762,
        "V2_A_p": 7.71435e-06,
        "V3_0_p": 1.09871e-05,
        "V3_A_p": 6.37976e-08,
        "V4_0": 1.0682e-08,
        "r_0": 1.24356,
        "r_A": 0.33023,
        "a_0": 0.682293,
        "a_A": -0.000373869
    },
    "KDCoulomb": {
        "r_C_0": 0.96925,
        "r_C_A": -0.197587,
        "r_C_A2": 8.05432
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.26902,
        "V1_A": 0.0178357,
        "V2_0": 0.00488602,
        "r_0": 1.14614,
        "r_A": 0.246341,
        "a_0": 0.529866
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.05427,
        "W2_0": 158.691
    },
    "KDImagVolume": {
        "W1_0_n": 26.1954,
        "W1_A_n": -0.0139662,
        "W1_0_p": 22.0958,
        "W1_A_p": 0.0311307,
        "W2_0": 149.967,
        "W2_A": 0.0035626
    },
    "KDImagSurface": {
        "D1_0": 17.648,
        "D1_asymm": 14.5489,
        "D2_0": 0.0213408,
        "D2_A": -0.00190352,
        "D2_A2": 16.1693,
        "D2_A3": 216.418,
        "D3_0": 14.9908,
        "r_0": 1.23071,
        "r_A": 0.00283894,
        "a_0_n": 0.586771,
        "a_A_n": -0.000529312,
        "a_0_p": 0.481284,
        "a_A_p": 0.00147176
    }
}

==> anc/KDUQFederal/395/modelErrors.json <==
{
    "ECS_p": 0.480423,
    "ECS_n": 0.331038,
    "APower_p": 1.05916,
    "APower_n": 1.04105,
    "RCS_p": 0.0410704,
    "TCS_n": 0.0263402
}

==> anc/KDUQFederal/395/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6601,
        "V1_asymm": 12.8346,
        "V1_A": 0.0236452,
        "V2_0_n": 0.00473874,
        "V2_A_n": -6.86525e-06,
        "V3_0_n": 5.00372e-07,
        "V3_A_n": -3.93731e-08,
        "V2_0_p": 0.00490498,
        "V2_A_p": 4.75967e-06,
        "V3_0_p": -7.65565e-06,
        "V3_A_p": 7.34447e-08,
        "V4_0": -1.03476e-08,
        "r_0": 1.32146,
        "r_A": 0.461156,
        "a_0": 0.633446,
        "a_A": 1.05408e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.08589,
        "r_C_A": -0.0460908,
        "r_C_A2": 21.8863
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.40926,
        "V1_A": -0.0246717,
        "V2_0": 0.00589982,
        "r_0": 1.23373,
        "r_A": 0.544062,
        "a_0": 0.541584
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.63953,
        "W2_0": 310.393
    },
    "KDImagVolume": {
        "W1_0_n": 23.3815,
        "W1_A_n": -0.00596903,
        "W1_0_p": 15.8916,
        "W1_A_p": 0.139702,
        "W2_0": 105.404,
        "W2_A": 0.141851
    },
    "KDImagSurface": {
        "D1_0": 29.135,
        "D1_asymm": 27.4257,
        "D2_0": 0.0333008,
        "D2_A": 0.00341554,
        "D2_A2": 6.73613,
        "D2_A3": 56.4965,
        "D3_0": 22.0656,
        "r_0": 1.37121,
        "r_A": 0.0511222,
        "a_0_n": 0.588878,
        "a_A_n": -0.00187235,
        "a_0_p": 0.51719,
        "a_A_p": 0.00226443
    }
}

==> anc/KDUQFederal/396/modelErrors.json <==
{
    "ECS_p": 0.435655,
    "ECS_n": 0.385298,
    "APower_p": 0.725418,
    "APower_n": 0.588161,
    "RCS_p": 0.0509541,
    "TCS_n": 0.0446548
}

==> anc/KDUQFederal/396/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.0748,
        "V1_asymm": 10.1932,
        "V1_A": 0.032253,
        "V2_0_n": 0.00658597,
        "V2_A_n": 6.18016e-06,
        "V3_0_n": 2.00229e-05,
        "V3_A_n": 5.73543e-08,
        "V2_0_p": 0.00596447,
        "V2_A_p": 8.90825e-06,
        "V3_0_p": 1.03225e-05,
        "V3_A_p": 3.96588e-08,
        "V4_0": 1.7343e-08,
        "r_0": 1.31822,
        "r_A": 0.570846,
        "a_0": 0.67605,
        "a_A": -0.000260618
    },
    "KDCoulomb": {
        "r_C_0": 1.35616,
        "r_C_A": 0.738813,
        "r_C_A2": 41.5002
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.19451,
        "V1_A": -0.00383023,
        "V2_0": 0.00153434,
        "r_0": 1.15326,
        "r_A": 0.397205,
        "a_0": 0.622845
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.11052,
        "W2_0": 583.653
    },
    "KDImagVolume": {
        "W1_0_n": 15.1094,
        "W1_A_n": 0.0534865,
        "W1_0_p": 14.216,
        "W1_A_p": 0.0839721,
        "W2_0": 128.217,
        "W2_A": 0.0808665
    },
    "KDImagSurface": {
        "D1_0": 19.2712,
        "D1_asymm": -6.98496,
        "D2_0": 0.00107611,
        "D2_A": 0.0248688,
        "D2_A2": 1.87027,
        "D2_A3": 351.207,
        "D3_0": 17.3356,
        "r_0": 1.38939,
        "r_A": 0.0264477,
        "a_0_n": 0.604262,
        "a_A_n": 0.00023335,
        "a_0_p": 0.486351,
        "a_A_p": 0.00205551
    }
}

==> anc/KDUQFederal/397/modelErrors.json <==
{
    "ECS_p": 0.403763,
    "ECS_n": 0.277765,
    "APower_p": 0.697135,
    "APower_n": 0.458691,
    "RCS_p": 0.0556737,
    "TCS_n": 0.0406724
}

==> anc/KDUQFederal/397/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3991,
        "V1_asymm": 16.859,
        "V1_A": 0.0348483,
        "V2_0_n": 0.00624862,
        "V2_A_n": 4.60084e-06,
        "V3_0_n": 8.43761e-06,
        "V3_A_n": 1.93434e-08,
        "V2_0_p": 0.00588536,
        "V2_A_p": -1.64653e-06,
        "V3_0_p": 6.64664e-06,
        "V3_A_p": 1.32974e-08,
        "V4_0": -2.2345e-08,
        "r_0": 1.28202,
        "r_A": 0.443946,
        "a_0": 0.696699,
        "a_A": -0.000138688
    },
    "KDCoulomb": {
        "r_C_0": 1.11272,
        "r_C_A": 0.44445,
        "r_C_A2": 18.6856
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.13493,
        "V1_A": 0.00322821,
        "V2_0": 0.01266,
        "r_0": 1.18798,
        "r_A": 0.561275,
        "a_0": 0.573045
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.48931,
        "W2_0": 433.44
    },
    "KDImagVolume": {
        "W1_0_n": 18.5288,
        "W1_A_n": -0.0333799,
        "W1_0_p": 14.6516,
        "W1_A_p": 0.00611226,
        "W2_0": 68.7291,
        "W2_A": -0.144902
    },
    "KDImagSurface": {
        "D1_0": 24.9782,
        "D1_asymm": 20.1518,
        "D2_0": 0.0347088,
        "D2_A": -0.0194107,
        "D2_A2": 11.7176,
        "D2_A3": -2.25479,
        "D3_0": 20.8392,
        "r_0": 1.38858,
        "r_A": 0.0245483,
        "a_0_n": 0.583761,
        "a_A_n": -0.000669579,
        "a_0_p": 0.473696,
        "a_A_p": 0.000817237
    }
}

==> anc/KDUQFederal/398/modelErrors.json <==
{
    "ECS_p": 0.388804,
    "ECS_n": 0.537118,
    "APower_p": 0.727069,
    "APower_n": 0.55203,
    "RCS_p": 0.037052,
    "TCS_n": 0.0572594
}

==> anc/KDUQFederal/398/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5789,
        "V1_asymm": 14.2318,
        "V1_A": 0.0298115,
        "V2_0_n": 0.0065186,
        "V2_A_n": 1.09815e-05,
        "V3_0_n": 1.25956e-05,
        "V3_A_n": 8.66866e-08,
        "V2_0_p": 0.00574596,
        "V2_A_p": 1.33467e-05,
        "V3_0_p": 1.25345e-06,
        "V3_A_p": 1.44812e-07,
        "V4_0": -1.51621e-08,
        "r_0": 1.25704,
        "r_A": 0.290526,
        "a_0": 0.604011,
        "a_A": -0.000566832
    },
    "KDCoulomb": {
        "r_C_0": 1.2776,
        "r_C_A": 0.466701,
        "r_C_A2": -0.997857
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.09512,
        "V1_A": 0.0217494,
        "V2_0": 0.0136855,
        "r_0": 1.20742,
        "r_A": 0.657554,
        "a_0": 0.554498
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.8535,
        "W2_0": 305.333
    },
    "KDImagVolume": {
        "W1_0_n": 14.6492,
        "W1_A_n": 0.0978836,
        "W1_0_p": 19.4538,
        "W1_A_p": 0.040941,
        "W2_0": 94.2881,
        "W2_A": 0.118692
    },
    "KDImagSurface": {
        "D1_0": 26.0508,
        "D1_asymm": 14.8593,
        "D2_0": 0.0297424,
        "D2_A": 0.00471761,
        "D2_A2": 11.4575,
        "D2_A3": 317.973,
        "D3_0": 16.5012,
        "r_0": 1.33508,
        "r_A": 0.0310759,
        "a_0_n": 0.58472,
        "a_A_n": -0.00038494,
        "a_0_p": 0.448785,
        "a_A_p": 0.00278259
    }
}

==> anc/KDUQFederal/399/modelErrors.json <==
{
    "ECS_p": 0.536299,
    "ECS_n": 0.328187,
    "APower_p": 0.709119,
    "APower_n": 0.641079,
    "RCS_p": 0.0320567,
    "TCS_n": 0.0519289
}

==> anc/KDUQFederal/399/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.1918,
        "V1_asymm": 23.7024,
        "V1_A": 0.0220338,
        "V2_0_n": 0.00664032,
        "V2_A_n": 1.20256e-05,
        "V3_0_n": 1.71808e-05,
        "V3_A_n": 6.70082e-08,
        "V2_0_p": 0.00854184,
        "V2_A_p": 6.81835e-06,
        "V3_0_p": 3.74418e-05,
        "V3_A_p": -2.3598e-08,
        "V4_0": 1.64072e-08,
        "r_0": 1.26727,
        "r_A": 0.256308,
        "a_0": 0.62446,
        "a_A": -0.000204616
    },
    "KDCoulomb": {
        "r_C_0": 1.03766,
        "r_C_A": 1.43629,
        "r_C_A2": 2.24428
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.09842,
        "V1_A": 0.00794034,
        "V2_0": -0.00114146,
        "r_0": 1.02902,
        "r_A": -0.195029,
        "a_0": 0.559995
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.94196,
        "W2_0": 472.604
    },
    "KDImagVolume": {
        "W1_0_n": 11.3401,
        "W1_A_n": 0.0336412,
        "W1_0_p": 15.1787,
        "W1_A_p": 0.0303092,
        "W2_0": 83.2031,
        "W2_A": -0.118839
    },
    "KDImagSurface": {
        "D1_0": 24.4811,
        "D1_asymm": 14.3312,
        "D2_0": 0.0570602,
        "D2_A": -0.0211474,
        "D2_A2": 16.2399,
        "D2_A3": 356.887,
        "D3_0": 15.8342,
        "r_0": 1.43237,
        "r_A": 0.0331518,
        "a_0_n": 0.643672,
        "a_A_n": 0.000968209,
        "a_0_p": 0.464766,
        "a_A_p": 0.000966006
    }
}

==> anc/KDUQFederal/4/modelErrors.json <==
{
    "ECS_p": 0.38338,
    "ECS_n": 0.27163,
    "APower_p": 0.766146,
    "APower_n": 0.518402,
    "RCS_p": 0.0414844,
    "TCS_n": 0.0304347
}

==> anc/KDUQFederal/4/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.1965,
        "V1_asymm": 13.8112,
        "V1_A": 0.03571,
        "V2_0_n": 0.00647467,
        "V2_A_n": 1.49613e-05,
        "V3_0_n": 8.38661e-06,
        "V3_A_n": 8.51225e-08,
        "V2_0_p": 0.00775385,
        "V2_A_p": 1.83569e-06,
        "V3_0_p": 1.28936e-05,
        "V3_A_p": 4.57645e-08,
        "V4_0": -2.16157e-08,
        "r_0": 1.28044,
        "r_A": 0.426753,
        "a_0": 0.636915,
        "a_A": -0.000481563
    },
    "KDCoulomb": {
        "r_C_0": 1.14124,
        "r_C_A": 2.20389,
        "r_C_A2": -6.18824
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.27774,
        "V1_A": -0.00458676,
        "V2_0": 0.00131475,
        "r_0": 1.15707,
        "r_A": 0.725506,
        "a_0": 0.664792
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.9618,
        "W2_0": 256.047
    },
    "KDImagVolume": {
        "W1_0_n": 23.4954,
        "W1_A_n": 0.00199416,
        "W1_0_p": 25.8935,
        "W1_A_p": 0.0270958,
        "W2_0": 136.998,
        "W2_A": 0.175477
    },
    "KDImagSurface": {
        "D1_0": 20.9891,
        "D1_asymm": -8.85231,
        "D2_0": 0.031758,
        "D2_A": -0.00490401,
        "D2_A2": 20.1888,
        "D2_A3": 317.246,
        "D3_0": 18.9428,
        "r_0": 1.4947,
        "r_A": 0.044426,
        "a_0_n": 0.62744,
        "a_A_n": 0.000467693,
        "a_0_p": 0.418079,
        "a_A_p": 0.00296018
    }
}

==> anc/KDUQFederal/40/modelErrors.json <==
{
    "ECS_p": 0.344848,
    "ECS_n": 0.448072,
    "APower_p": 1.00068,
    "APower_n": 0.783208,
    "RCS_p": 0.0412816,
    "TCS_n": 0.0530965
}

==> anc/KDUQFederal/40/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 53.6782,
        "V1_asymm": 9.56558,
        "V1_A": -0.00285656,
        "V2_0_n": 0.00562526,
        "V2_A_n": -3.57031e-06,
        "V3_0_n": 1.40503e-05,
        "V3_A_n": -1.01865e-08,
        "V2_0_p": 0.00627816,
        "V2_A_p": -4.72233e-06,
        "V3_0_p": 2.02081e-05,
        "V3_A_p": 3.21529e-09,
        "V4_0": 2.46298e-08,
        "r_0": 1.16552,
        "r_A": -0.0773588,
        "a_0": 0.635236,
        "a_A": -0.00117796
    },
    "KDCoulomb": {
        "r_C_0": 1.21026,
        "r_C_A": 0.816175,
        "r_C_A2": 20.5967
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.35715,
        "V1_A": -0.020562,
        "V2_0": 0.0156735,
        "r_0": 1.24599,
        "r_A": 0.853789,
        "a_0": 0.606074
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.513131,
        "W2_0": 82.4092
    },
    "KDImagVolume": {
        "W1_0_n": 19.4487,
        "W1_A_n": 0.0211126,
        "W1_0_p": 17.8311,
        "W1_A_p": 0.0465502,
        "W2_0": 83.2374,
        "W2_A": 0.540169
    },
    "KDImagSurface": {
        "D1_0": 28.0107,
        "D1_asymm": 25.4813,
        "D2_0": 0.0281091,
        "D2_A": 0.0128283,
        "D2_A2": 9.7309,
        "D2_A3": 51.4722,
        "D3_0": 21.7847,
        "r_0": 1.39676,
        "r_A": 0.0190313,
        "a_0_n": 0.525553,
        "a_A_n": -0.000101141,
        "a_0_p": 0.549982,
        "a_A_p": 0.000229623
    }
}

==> anc/KDUQFederal/400/modelErrors.json <==
{
    "ECS_p": 0.466966,
    "ECS_n": 0.279971,
    "APower_p": 0.842977,
    "APower_n": 0.63243,
    "RCS_p": 0.0268876,
    "TCS_n": 0.0324415
}

==> anc/KDUQFederal/400/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.9621,
        "V1_asymm": 11.875,
        "V1_A": 0.050927,
        "V2_0_n": 0.00537789,
        "V2_A_n": 4.04248e-06,
        "V3_0_n": -6.98856e-06,
        "V3_A_n": 2.4425e-08,
        "V2_0_p": 0.00690773,
        "V2_A_p": 5.61523e-06,
        "V3_0_p": 5.14979e-06,
        "V3_A_p": 5.6322e-08,
        "V4_0": -5.11644e-08,
        "r_0": 1.32306,
        "r_A": 0.485472,
        "a_0": 0.659838,
        "a_A": -0.000199591
    },
    "KDCoulomb": {
        "r_C_0": 1.18189,
        "r_C_A": 0.905964,
        "r_C_A2": 19.0416
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.87822,
        "V1_A": -0.0188174,
        "V2_0": 0.00372617,
        "r_0": 1.24317,
        "r_A": 0.81377,
        "a_0": 0.596872
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.5411,
        "W2_0": 312.086
    },
    "KDImagVolume": {
        "W1_0_n": 19.6495,
        "W1_A_n": -0.00609872,
        "W1_0_p": 13.7535,
        "W1_A_p": -0.00201198,
        "W2_0": 70.6069,
        "W2_A": -0.127749
    },
    "KDImagSurface": {
        "D1_0": 14.6218,
        "D1_asymm": 21.4527,
        "D2_0": 0.037797,
        "D2_A": -0.012153,
        "D2_A2": 14.9564,
        "D2_A3": 196.007,
        "D3_0": 14.4013,
        "r_0": 1.40352,
        "r_A": 0.015451,
        "a_0_n": 0.512665,
        "a_A_n": -0.000106076,
        "a_0_p": 0.472135,
        "a_A_p": 0.000948375
    }
}

==> anc/KDUQFederal/401/modelErrors.json <==
{
    "ECS_p": 0.39087,
    "ECS_n": 0.242817,
    "APower_p": 0.833344,
    "APower_n": 0.748918,
    "RCS_p": 0.0279829,
    "TCS_n": 0.0358321
}

==> anc/KDUQFederal/401/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.6938,
        "V1_asymm": 14.6961,
        "V1_A": 0.00942671,
        "V2_0_n": 0.00692781,
        "V2_A_n": -3.75932e-06,
        "V3_0_n": 1.47698e-05,
        "V3_A_n": -3.73163e-08,
        "V2_0_p": 0.00812473,
        "V2_A_p": -2.29088e-06,
        "V3_0_p": 2.20809e-05,
        "V3_A_p": 2.42679e-08,
        "V4_0": 1.08958e-08,
        "r_0": 1.24768,
        "r_A": 0.28003,
        "a_0": 0.648313,
        "a_A": -0.000475636
    },
    "KDCoulomb": {
        "r_C_0": 1.25344,
        "r_C_A": 1.02568,
        "r_C_A2": 16.2424
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.73915,
        "V1_A": -0.031411,
        "V2_0": 0.00475784,
        "r_0": 1.20339,
        "r_A": 0.663935,
        "a_0": 0.59583
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.18318,
        "W2_0": 327.092
    },
    "KDImagVolume": {
        "W1_0_n": 24.5655,
        "W1_A_n": -0.0467037,
        "W1_0_p": 19.4519,
        "W1_A_p": -0.0167703,
        "W2_0": 114.521,
        "W2_A": -0.312397
    },
    "KDImagSurface": {
        "D1_0": 11.7623,
        "D1_asymm": 5.3555,
        "D2_0": 0.0199182,
        "D2_A": 0.00886933,
        "D2_A2": 9.51209,
        "D2_A3": -183.889,
        "D3_0": 7.79928,
        "r_0": 1.48631,
        "r_A": 0.0379779,
        "a_0_n": 0.525536,
        "a_A_n": 0.000174929,
        "a_0_p": 0.484216,
        "a_A_p": 0.000585818
    }
}

==> anc/KDUQFederal/402/modelErrors.json <==
{
    "ECS_p": 0.259538,
    "ECS_n": 0.340846,
    "APower_p": 0.575292,
    "APower_n": 0.460955,
    "RCS_p": 0.0461519,
    "TCS_n": 0.0460916
}

==> anc/KDUQFederal/402/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.0609,
        "V1_asymm": 17.3734,
        "V1_A": 0.0188658,
        "V2_0_n": 0.00432155,
        "V2_A_n": -1.54365e-06,
        "V3_0_n": -1.09896e-05,
        "V3_A_n": -3.67608e-08,
        "V2_0_p": 0.00671823,
        "V2_A_p": 2.774e-06,
        "V3_0_p": 1.16488e-05,
        "V3_A_p": 6.52204e-09,
        "V4_0": -4.32347e-08,
        "r_0": 1.27437,
        "r_A": 0.375875,
        "a_0": 0.727681,
        "a_A": 8.06685e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.32856,
        "r_C_A": 2.08217,
        "r_C_A2": 24.5466
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.54295,
        "V1_A": 0.001064,
        "V2_0": 0.00576234,
        "r_0": 1.17096,
        "r_A": 0.413345,
        "a_0": 0.597721
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.76777,
        "W2_0": 221.476
    },
    "KDImagVolume": {
        "W1_0_n": 20.7134,
        "W1_A_n": -0.0338298,
        "W1_0_p": 11.5307,
        "W1_A_p": 0.0306529,
        "W2_0": 67.3504,
        "W2_A": -0.049683
    },
    "KDImagSurface": {
        "D1_0": 33.2152,
        "D1_asymm": 22.4111,
        "D2_0": 0.0690092,
        "D2_A": -0.027174,
        "D2_A2": 1.11597,
        "D2_A3": 246.747,
        "D3_0": 18.4623,
        "r_0": 1.29809,
        "r_A": -0.00134633,
        "a_0_n": 0.609049,
        "a_A_n": 0.000994167,
        "a_0_p": 0.526629,
        "a_A_p": 0.000188319
    }
}

==> anc/KDUQFederal/403/modelErrors.json <==
{
    "ECS_p": 0.297504,
    "ECS_n": 0.418059,
    "APower_p": 0.688296,
    "APower_n": 0.560267,
    "RCS_p": 0.0156625,
    "TCS_n": 0.0343997
}

==> anc/KDUQFederal/403/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.7992,
        "V1_asymm": 1.31849,
        "V1_A": 0.0659843,
        "V2_0_n": 0.00665998,
        "V2_A_n": 8.81279e-06,
        "V3_0_n": 1.00562e-05,
        "V3_A_n": 5.88493e-08,
        "V2_0_p": 0.00545549,
        "V2_A_p": -4.75748e-06,
        "V3_0_p": 2.25354e-06,
        "V3_A_p": 1.34335e-08,
        "V4_0": -1.82158e-08,
        "r_0": 1.33889,
        "r_A": 0.652335,
        "a_0": 0.67783,
        "a_A": -0.000115359
    },
    "KDCoulomb": {
        "r_C_0": 1.14267,
        "r_C_A": 1.21379,
        "r_C_A2": 20.4853
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.08757,
        "V1_A": -0.0141657,
        "V2_0": 0.00357434,
        "r_0": 1.09773,
        "r_A": 0.313174,
        "a_0": 0.552146
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.99345,
        "W2_0": 242.299
    },
    "KDImagVolume": {
        "W1_0_n": 20.8063,
        "W1_A_n": 0.0226993,
        "W1_0_p": 22.2651,
        "W1_A_p": -0.0539131,
        "W2_0": 136.15,
        "W2_A": -0.207766
    },
    "KDImagSurface": {
        "D1_0": 13.4493,
        "D1_asymm": 9.00277,
        "D2_0": 0.0185847,
        "D2_A": 0.00461336,
        "D2_A2": -0.507793,
        "D2_A3": 536.213,
        "D3_0": 10.4453,
        "r_0": 1.22706,
        "r_A": -0.00292846,
        "a_0_n": 0.635653,
        "a_A_n": 0.000752644,
        "a_0_p": 0.55785,
        "a_A_p": 0.000962851
    }
}

==> anc/KDUQFederal/404/modelErrors.json <==
{
    "ECS_p": 0.548441,
    "ECS_n": 0.326478,
    "APower_p": 0.943701,
    "APower_n": 0.522937,
    "RCS_p": 0.0572978,
    "TCS_n": 0.0266211
}

==> anc/KDUQFederal/404/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.7217,
        "V1_asymm": 7.55066,
        "V1_A": 0.0293447,
        "V2_0_n": 0.00405289,
        "V2_A_n": -3.92438e-06,
        "V3_0_n": -6.8931e-06,
        "V3_A_n": -2.85445e-08,
        "V2_0_p": 0.00502643,
        "V2_A_p": 8.47988e-06,
        "V3_0_p": 2.83381e-06,
        "V3_A_p": 8.08248e-08,
        "V4_0": -2.64637e-08,
        "r_0": 1.3616,
        "r_A": 0.653073,
        "a_0": 0.731936,
        "a_A": 0.000748543
    },
    "KDCoulomb": {
        "r_C_0": 1.04201,
        "r_C_A": 0.823463,
        "r_C_A2": 14.1202
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.36033,
        "V1_A": -0.0278184,
        "V2_0": 0.0100973,
        "r_0": 1.25069,
        "r_A": 0.838618,
        "a_0": 0.574304
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.22099,
        "W2_0": 229.362
    },
    "KDImagVolume": {
        "W1_0_n": 23.2689,
        "W1_A_n": -0.0324339,
        "W1_0_p": 18.2668,
        "W1_A_p": -0.0247717,
        "W2_0": 86.3631,
        "W2_A": -0.0535846
    },
    "KDImagSurface": {
        "D1_0": 33.4581,
        "D1_asymm": 27.3733,
        "D2_0": -0.018546,
        "D2_A": 0.0635794,
        "D2_A2": 19.1378,
        "D2_A3": 250.173,
        "D3_0": 23.2352,
        "r_0": 1.3995,
        "r_A": 0.0311177,
        "a_0_n": 0.543454,
        "a_A_n": -0.000282899,
        "a_0_p": 0.529063,
        "a_A_p": 0.00220317
    }
}

==> anc/KDUQFederal/405/modelErrors.json <==
{
    "ECS_p": 0.4226,
    "ECS_n": 0.24582,
    "APower_p": 0.863503,
    "APower_n": 0.624798,
    "RCS_p": 0.04339,
    "TCS_n": 0.0411636
}

==> anc/KDUQFederal/405/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.8462,
        "V1_asymm": 1.05447,
        "V1_A": 0.0362106,
        "V2_0_n": 0.0058625,
        "V2_A_n": -1.02429e-06,
        "V3_0_n": 7.87171e-06,
        "V3_A_n": 7.34972e-09,
        "V2_0_p": 0.00666581,
        "V2_A_p": -3.62041e-06,
        "V3_0_p": 1.30137e-05,
        "V3_A_p": 3.0353e-08,
        "V4_0": -8.19219e-09,
        "r_0": 1.26868,
        "r_A": 0.279467,
        "a_0": 0.629278,
        "a_A": -4.75752e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.14453,
        "r_C_A": -0.146055,
        "r_C_A2": -10.5759
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.53719,
        "V1_A": -0.0156607,
        "V2_0": 0.00451163,
        "r_0": 1.15545,
        "r_A": 0.578858,
        "a_0": 0.538293
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.99841,
        "W2_0": 272.801
    },
    "KDImagVolume": {
        "W1_0_n": 15.8936,
        "W1_A_n": 0.111651,
        "W1_0_p": 12.2852,
        "W1_A_p": 0.125224,
        "W2_0": 38.1719,
        "W2_A": 0.9968
    },
    "KDImagSurface": {
        "D1_0": 28.2389,
        "D1_asymm": 4.35363,
        "D2_0": 0.019854,
        "D2_A": 0.0156352,
        "D2_A2": 11.4391,
        "D2_A3": 93.3651,
        "D3_0": 19.1832,
        "r_0": 1.54961,
        "r_A": 0.0544099,
        "a_0_n": 0.491483,
        "a_A_n": 0.000211095,
        "a_0_p": 0.396536,
        "a_A_p": 0.0020871
    }
}

==> anc/KDUQFederal/406/modelErrors.json <==
{
    "ECS_p": 0.342311,
    "ECS_n": 0.212051,
    "APower_p": 0.695836,
    "APower_n": 0.59234,
    "RCS_p": 0.0183252,
    "TCS_n": 0.0493216
}

==> anc/KDUQFederal/406/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8991,
        "V1_asymm": 14.8348,
        "V1_A": 0.0188669,
        "V2_0_n": 0.00655177,
        "V2_A_n": 1.83737e-07,
        "V3_0_n": 1.47037e-05,
        "V3_A_n": -5.19246e-09,
        "V2_0_p": 0.00821039,
        "V2_A_p": -1.07443e-06,
        "V3_0_p": 2.60674e-05,
        "V3_A_p": 2.78537e-08,
        "V4_0": 7.92084e-09,
        "r_0": 1.19126,
        "r_A": 0.0711061,
        "a_0": 0.653914,
        "a_A": -0.000547036
    },
    "KDCoulomb": {
        "r_C_0": 0.941986,
        "r_C_A": 1.48176,
        "r_C_A2": 20.0358
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.47874,
        "V1_A": 0.010695,
        "V2_0": 0.0114328,
        "r_0": 1.15383,
        "r_A": 0.502482,
        "a_0": 0.566885
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.49761,
        "W2_0": 258.747
    },
    "KDImagVolume": {
        "W1_0_n": 18.5463,
        "W1_A_n": 0.00768245,
        "W1_0_p": 14.2258,
        "W1_A_p": 0.0425717,
        "W2_0": 67.4246,
        "W2_A": 0.0903213
    },
    "KDImagSurface": {
        "D1_0": 41.4905,
        "D1_asymm": 26.3913,
        "D2_0": 0.0386441,
        "D2_A": 0.00647886,
        "D2_A2": 0.975249,
        "D2_A3": 215.684,
        "D3_0": 23.9521,
        "r_0": 1.41821,
        "r_A": 0.0305587,
        "a_0_n": 0.531766,
        "a_A_n": -0.00043397,
        "a_0_p": 0.453424,
        "a_A_p": 0.00185876
    }
}

==> anc/KDUQFederal/407/modelErrors.json <==
{
    "ECS_p": 0.468802,
    "ECS_n": 0.381376,
    "APower_p": 0.706373,
    "APower_n": 0.528521,
    "RCS_p": 0.0307151,
    "TCS_n": 0.0313954
}

==> anc/KDUQFederal/407/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.4564,
        "V1_asymm": 11.953,
        "V1_A": 0.025332,
        "V2_0_n": 0.00622611,
        "V2_A_n": 1.08442e-05,
        "V3_0_n": 5.23861e-06,
        "V3_A_n": 4.85084e-08,
        "V2_0_p": 0.00705037,
        "V2_A_p": -7.02608e-07,
        "V3_0_p": 1.05486e-05,
        "V3_A_p": 2.86105e-08,
        "V4_0": -2.5959e-08,
        "r_0": 1.21895,
        "r_A": 0.206514,
        "a_0": 0.666261,
        "a_A": -0.000407629
    },
    "KDCoulomb": {
        "r_C_0": 1.17631,
        "r_C_A": -0.273027,
        "r_C_A2": 8.33305
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.42311,
        "V1_A": -0.0173123,
        "V2_0": 0.0060009,
        "r_0": 1.21306,
        "r_A": 0.646041,
        "a_0": 0.556194
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.72146,
        "W2_0": 335.068
    },
    "KDImagVolume": {
        "W1_0_n": 18.9969,
        "W1_A_n": 0.0349107,
        "W1_0_p": 14.2009,
        "W1_A_p": 0.0809466,
        "W2_0": 78.9212,
        "W2_A": 0.335802
    },
    "KDImagSurface": {
        "D1_0": 14.2161,
        "D1_asymm": 7.78738,
        "D2_0": 0.0173977,
        "D2_A": 0.00360256,
        "D2_A2": 9.80034,
        "D2_A3": 302.507,
        "D3_0": 12.872,
        "r_0": 1.46672,
        "r_A": 0.0378708,
        "a_0_n": 0.562473,
        "a_A_n": -0.00015169,
        "a_0_p": 0.423783,
        "a_A_p": 0.00203453
    }
}

==> anc/KDUQFederal/408/modelErrors.json <==
{
    "ECS_p": 0.3593,
    "ECS_n": 0.434188,
    "APower_p": 0.563134,
    "APower_n": 0.50672,
    "RCS_p": 0.0603996,
    "TCS_n": 0.0457439
}

==> anc/KDUQFederal/408/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.649,
        "V1_asymm": 20.2815,
        "V1_A": 0.0488355,
        "V2_0_n": 0.00807854,
        "V2_A_n": 1.18523e-05,
        "V3_0_n": 2.93732e-05,
        "V3_A_n": 5.86838e-08,
        "V2_0_p": 0.00883231,
        "V2_A_p": -9.1639e-06,
        "V3_0_p": 3.76946e-05,
        "V3_A_p": -8.46257e-08,
        "V4_0": 5.02414e-08,
        "r_0": 1.28741,
        "r_A": 0.467463,
        "a_0": 0.67671,
        "a_A": -0.000667779
    },
    "KDCoulomb": {
        "r_C_0": 1.28814,
        "r_C_A": 1.64357,
        "r_C_A2": 24.0468
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.09756,
        "V1_A": -0.00549505,
        "V2_0": -0.000506849,
        "r_0": 1.10677,
        "r_A": 0.125017,
        "a_0": 0.656206
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.694875,
        "W2_0": 200.983
    },
    "KDImagVolume": {
        "W1_0_n": 18.6556,
        "W1_A_n": 0.0139595,
        "W1_0_p": 12.6615,
        "W1_A_p": 0.0851765,
        "W2_0": 70.7143,
        "W2_A": 0.342973
    },
    "KDImagSurface": {
        "D1_0": 26.0495,
        "D1_asymm": -9.64616,
        "D2_0": -0.0170199,
        "D2_A": 0.0491906,
        "D2_A2": 5.9001,
        "D2_A3": 221.032,
        "D3_0": 20.6237,
        "r_0": 1.37523,
        "r_A": 0.0198117,
        "a_0_n": 0.554805,
        "a_A_n": -0.000417318,
        "a_0_p": 0.522298,
        "a_A_p": 0.000464566
    }
}

==> anc/KDUQFederal/409/modelErrors.json <==
{
    "ECS_p": 0.450038,
    "ECS_n": 0.485458,
    "APower_p": 0.743786,
    "APower_n": 0.753402,
    "RCS_p": 0.0668063,
    "TCS_n": 0.0505059
}

==> anc/KDUQFederal/409/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.646,
        "V1_asymm": 4.41033,
        "V1_A": 0.0260841,
        "V2_0_n": 0.00628225,
        "V2_A_n": -1.972e-06,
        "V3_0_n": 1.33925e-05,
        "V3_A_n": 1.87036e-09,
        "V2_0_p": 0.00546853,
        "V2_A_p": 7.20977e-06,
        "V3_0_p": 6.52186e-06,
        "V3_A_p": 9.06411e-08,
        "V4_0": 1.40612e-08,
        "r_0": 1.24396,
        "r_A": 0.225002,
        "a_0": 0.626199,
        "a_A": -0.000194975
    },
    "KDCoulomb": {
        "r_C_0": 1.20843,
        "r_C_A": 1.10754,
        "r_C_A2": 20.98
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.17256,
        "V1_A": -0.00920006,
        "V2_0": 0.00445686,
        "r_0": 1.24074,
        "r_A": 0.705143,
        "a_0": 0.605227
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.938131,
        "W2_0": 395.322
    },
    "KDImagVolume": {
        "W1_0_n": 20.1548,
        "W1_A_n": 0.0695552,
        "W1_0_p": 14.1776,
        "W1_A_p": 0.118815,
        "W2_0": 99.4626,
        "W2_A": 0.414687
    },
    "KDImagSurface": {
        "D1_0": 13.735,
        "D1_asymm": -5.11027,
        "D2_0": 0.0563681,
        "D2_A": -0.0359979,
        "D2_A2": 9.53128,
        "D2_A3": 655.269,
        "D3_0": 10.5387,
        "r_0": 1.35264,
        "r_A": 0.0172792,
        "a_0_n": 0.608605,
        "a_A_n": 0.00096825,
        "a_0_p": 0.406239,
        "a_A_p": 0.00260003
    }
}

==> anc/KDUQFederal/41/modelErrors.json <==
{
    "ECS_p": 0.362361,
    "ECS_n": 0.278993,
    "APower_p": 0.542908,
    "APower_n": 0.563139,
    "RCS_p": 0.0318639,
    "TCS_n": 0.0650192
}

==> anc/KDUQFederal/41/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.4789,
        "V1_asymm": 20.2575,
        "V1_A": 0.0330924,
        "V2_0_n": 0.00486778,
        "V2_A_n": 5.8601e-06,
        "V3_0_n": -5.07554e-06,
        "V3_A_n": 2.37679e-08,
        "V2_0_p": 0.00623806,
        "V2_A_p": 8.62521e-06,
        "V3_0_p": 3.46488e-06,
        "V3_A_p": 4.52104e-08,
        "V4_0": -2.6411e-08,
        "r_0": 1.33323,
        "r_A": 0.68564,
        "a_0": 0.69629,
        "a_A": -7.49623e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.24915,
        "r_C_A": 1.4904,
        "r_C_A2": 26.2772
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.68304,
        "V1_A": 0.0204659,
        "V2_0": 0.000221065,
        "r_0": 1.22217,
        "r_A": 0.913974,
        "a_0": 0.643738
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.96301,
        "W2_0": 166.559
    },
    "KDImagVolume": {
        "W1_0_n": 30.2642,
        "W1_A_n": -0.072292,
        "W1_0_p": 21.6039,
        "W1_A_p": 0.0549608,
        "W2_0": 122.113,
        "W2_A": 0.0939925
    },
    "KDImagSurface": {
        "D1_0": 32.1883,
        "D1_asymm": 11.4759,
        "D2_0": 0.021515,
        "D2_A": 0.0151099,
        "D2_A2": 16.6559,
        "D2_A3": 92.1065,
        "D3_0": 23.4234,
        "r_0": 1.36684,
        "r_A": 0.0195022,
        "a_0_n": 0.551936,
        "a_A_n": 9.06278e-05,
        "a_0_p": 0.518343,
        "a_A_p": 0.00054494
    }
}

==> anc/KDUQFederal/410/modelErrors.json <==
{
    "ECS_p": 0.278653,
    "ECS_n": 0.484004,
    "APower_p": 0.731335,
    "APower_n": 0.492086,
    "RCS_p": 0.0503618,
    "TCS_n": 0.0373296
}

==> anc/KDUQFederal/410/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.175,
        "V1_asymm": 9.28911,
        "V1_A": 0.0249117,
        "V2_0_n": 0.00643178,
        "V2_A_n": 6.00983e-06,
        "V3_0_n": 1.57643e-05,
        "V3_A_n": 3.43969e-08,
        "V2_0_p": 0.00684492,
        "V2_A_p": 3.03477e-06,
        "V3_0_p": 2.00602e-05,
        "V3_A_p": 1.98247e-08,
        "V4_0": 2.35066e-08,
        "r_0": 1.30546,
        "r_A": 0.452211,
        "a_0": 0.668053,
        "a_A": 0.000160716
    },
    "KDCoulomb": {
        "r_C_0": 1.33066,
        "r_C_A": 1.82644,
        "r_C_A2": 1.7865
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.96618,
        "V1_A": -0.013493,
        "V2_0": 0.00435441,
        "r_0": 1.20789,
        "r_A": 0.545372,
        "a_0": 0.509628
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.43344,
        "W2_0": 247.318
    },
    "KDImagVolume": {
        "W1_0_n": 21.7041,
        "W1_A_n": 0.0913989,
        "W1_0_p": 18.9853,
        "W1_A_p": 0.0902256,
        "W2_0": 82.7748,
        "W2_A": 0.743166
    },
    "KDImagSurface": {
        "D1_0": 35.0933,
        "D1_asymm": 27.1119,
        "D2_0": 0.0294929,
        "D2_A": 0.00969679,
        "D2_A2": 18.2352,
        "D2_A3": 188.224,
        "D3_0": 22.6393,
        "r_0": 1.31277,
        "r_A": 0.0163115,
        "a_0_n": 0.601666,
        "a_A_n": 3.19722e-05,
        "a_0_p": 0.527624,
        "a_A_p": 0.0016208
    }
}

==> anc/KDUQFederal/411/modelErrors.json <==
{
    "ECS_p": 0.321485,
    "ECS_n": 0.21325,
    "APower_p": 0.652424,
    "APower_n": 0.514968,
    "RCS_p": 0.0385947,
    "TCS_n": 0.0327266
}

==> anc/KDUQFederal/411/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.2555,
        "V1_asymm": 14.4321,
        "V1_A": 0.0145435,
        "V2_0_n": 0.00551574,
        "V2_A_n": 1.32625e-06,
        "V3_0_n": 6.43246e-06,
        "V3_A_n": 1.41912e-08,
        "V2_0_p": 0.00707417,
        "V2_A_p": 6.03359e-06,
        "V3_0_p": 7.68337e-06,
        "V3_A_p": 9.94161e-08,
        "V4_0": -1.14862e-08,
        "r_0": 1.23731,
        "r_A": 0.145793,
        "a_0": 0.640167,
        "a_A": -0.000476904
    },
    "KDCoulomb": {
        "r_C_0": 1.05055,
        "r_C_A": 0.903138,
        "r_C_A2": 20.4638
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.56499,
        "V1_A": -0.0042614,
        "V2_0": 0.00649441,
        "r_0": 1.19227,
        "r_A": 0.450905,
        "a_0": 0.498088
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.02342,
        "W2_0": 257.616
    },
    "KDImagVolume": {
        "W1_0_n": 18.0217,
        "W1_A_n": 0.0410983,
        "W1_0_p": 16.6648,
        "W1_A_p": 0.0463099,
        "W2_0": 111.786,
        "W2_A": 0.252976
    },
    "KDImagSurface": {
        "D1_0": 15.4788,
        "D1_asymm": 26.5097,
        "D2_0": 0.0241528,
        "D2_A": 0.00180475,
        "D2_A2": 13.4032,
        "D2_A3": -11.5606,
        "D3_0": 9.14735,
        "r_0": 1.42137,
        "r_A": 0.036535,
        "a_0_n": 0.530904,
        "a_A_n": -0.000379242,
        "a_0_p": 0.491107,
        "a_A_p": 0.000939136
    }
}

==> anc/KDUQFederal/412/modelErrors.json <==
{
    "ECS_p": 0.291042,
    "ECS_n": 0.312029,
    "APower_p": 0.808498,
    "APower_n": 0.577113,
    "RCS_p": 0.0597238,
    "TCS_n": 0.0337591
}

==> anc/KDUQFederal/412/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4438,
        "V1_asymm": 5.39745,
        "V1_A": 0.0435206,
        "V2_0_n": 0.00572322,
        "V2_A_n": 3.80101e-06,
        "V3_0_n": 6.43799e-06,
        "V3_A_n": 2.12957e-08,
        "V2_0_p": 0.00661346,
        "V2_A_p": -3.72846e-06,
        "V3_0_p": 1.30698e-05,
        "V3_A_p": -2.8303e-08,
        "V4_0": -1.48173e-08,
        "r_0": 1.27224,
        "r_A": 0.3879,
        "a_0": 0.723907,
        "a_A": -0.000178761
    },
    "KDCoulomb": {
        "r_C_0": 1.18665,
        "r_C_A": 0.419797,
        "r_C_A2": 26.2107
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.94895,
        "V1_A": 0.00844687,
        "V2_0": 0.00698441,
        "r_0": 1.27055,
        "r_A": 0.842381,
        "a_0": 0.56539
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.58074,
        "W2_0": 214.908
    },
    "KDImagVolume": {
        "W1_0_n": 20.0299,
        "W1_A_n": 0.00992094,
        "W1_0_p": 18.6178,
        "W1_A_p": 0.0285166,
        "W2_0": 92.5268,
        "W2_A": 0.183552
    },
    "KDImagSurface": {
        "D1_0": 15.3084,
        "D1_asymm": 6.02425,
        "D2_0": 0.0238037,
        "D2_A": -0.00320288,
        "D2_A2": -1.92523,
        "D2_A3": 199.026,
        "D3_0": 10.6061,
        "r_0": 1.41246,
        "r_A": 0.0250525,
        "a_0_n": 0.525725,
        "a_A_n": -0.000403501,
        "a_0_p": 0.462299,
        "a_A_p": 0.00188005
    }
}

==> anc/KDUQFederal/413/modelErrors.json <==
{
    "ECS_p": 0.412906,
    "ECS_n": 0.369803,
    "APower_p": 0.853659,
    "APower_n": 0.499641,
    "RCS_p": 0.0316786,
    "TCS_n": 0.0551297
}

==> anc/KDUQFederal/413/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.598,
        "V1_asymm": 18.513,
        "V1_A": 0.0470675,
        "V2_0_n": 0.00629847,
        "V2_A_n": 3.23671e-06,
        "V3_0_n": 6.88629e-06,
        "V3_A_n": -1.08898e-09,
        "V2_0_p": 0.00779935,
        "V2_A_p": -2.03004e-06,
        "V3_0_p": 1.94898e-05,
        "V3_A_p": 2.72331e-08,
        "V4_0": -1.00154e-08,
        "r_0": 1.3056,
        "r_A": 0.519485,
        "a_0": 0.685436,
        "a_A": -0.000636655
    },
    "KDCoulomb": {
        "r_C_0": 1.37934,
        "r_C_A": 0.774786,
        "r_C_A2": 15.0552
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.02401,
        "V1_A": 0.00206349,
        "V2_0": 0.0173579,
        "r_0": 1.22835,
        "r_A": 0.363873,
        "a_0": 0.440928
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.43096,
        "W2_0": 231.347
    },
    "KDImagVolume": {
        "W1_0_n": 25.1365,
        "W1_A_n": -0.0518269,
        "W1_0_p": 15.5195,
        "W1_A_p": -0.00641697,
        "W2_0": 91.6691,
        "W2_A": -0.149975
    },
    "KDImagSurface": {
        "D1_0": 17.0814,
        "D1_asymm": 11.1103,
        "D2_0": 0.0541079,
        "D2_A": -0.0293637,
        "D2_A2": 7.70143,
        "D2_A3": 450.938,
        "D3_0": 12.1581,
        "r_0": 1.29226,
        "r_A": 0.00191072,
        "a_0_n": 0.563706,
        "a_A_n": 0.000147571,
        "a_0_p": 0.517764,
        "a_A_p": 0.000214497
    }
}

==> anc/KDUQFederal/414/modelErrors.json <==
{
    "ECS_p": 0.371844,
    "ECS_n": 0.364034,
    "APower_p": 0.691171,
    "APower_n": 0.775872,
    "RCS_p": 0.0319664,
    "TCS_n": 0.0232527
}

==> anc/KDUQFederal/414/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.7619,
        "V1_asymm": 13.9134,
        "V1_A": 0.0256892,
        "V2_0_n": 0.00578613,
        "V2_A_n": 8.82167e-06,
        "V3_0_n": 2.23778e-06,
        "V3_A_n": 3.3754e-08,
        "V2_0_p": 0.00749289,
        "V2_A_p": -4.96408e-06,
        "V3_0_p": 1.93674e-05,
        "V3_A_p": -5.19186e-08,
        "V4_0": -2.0443e-08,
        "r_0": 1.23121,
        "r_A": 0.159296,
        "a_0": 0.645093,
        "a_A": -0.000365149
    },
    "KDCoulomb": {
        "r_C_0": 1.14863,
        "r_C_A": 0.629156,
        "r_C_A2": 6.49932
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.11278,
        "V1_A": 0.0164169,
        "V2_0": 0.00658377,
        "r_0": 1.20761,
        "r_A": 0.59964,
        "a_0": 0.545253
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.34338,
        "W2_0": 207.24
    },
    "KDImagVolume": {
        "W1_0_n": 20.7326,
        "W1_A_n": 0.00644715,
        "W1_0_p": 16.63,
        "W1_A_p": 0.0377291,
        "W2_0": 83.4622,
        "W2_A": -0.000273289
    },
    "KDImagSurface": {
        "D1_0": 36.5765,
        "D1_asymm": 0.304288,
        "D2_0": 0.00603561,
        "D2_A": 0.0348216,
        "D2_A2": 4.91213,
        "D2_A3": 330.518,
        "D3_0": 27.1842,
        "r_0": 1.41881,
        "r_A": 0.024981,
        "a_0_n": 0.617166,
        "a_A_n": 0.00053313,
        "a_0_p": 0.475664,
        "a_A_p": 0.00138998
    }
}

==> anc/KDUQFederal/415/modelErrors.json <==
{
    "ECS_p": 0.468242,
    "ECS_n": 0.527533,
    "APower_p": 0.611877,
    "APower_n": 0.654545,
    "RCS_p": 0.0312621,
    "TCS_n": 0.0457559
}

==> anc/KDUQFederal/415/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.2569,
        "V1_asymm": 16.9534,
        "V1_A": 0.0206713,
        "V2_0_n": 0.00586319,
        "V2_A_n": 1.79252e-05,
        "V3_0_n": 3.16524e-06,
        "V3_A_n": 9.14502e-08,
        "V2_0_p": 0.00792713,
        "V2_A_p": -8.5624e-06,
        "V3_0_p": 1.32897e-05,
        "V3_A_p": -2.56963e-08,
        "V4_0": -3.7725e-08,
        "r_0": 1.24424,
        "r_A": 0.205788,
        "a_0": 0.678266,
        "a_A": -9.67564e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.13194,
        "r_C_A": 0.297052,
        "r_C_A2": 19.7649
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.03646,
        "V1_A": -0.00151703,
        "V2_0": 0.0041609,
        "r_0": 1.19551,
        "r_A": 0.55345,
        "a_0": 0.573538
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.67133,
        "W2_0": 212.584
    },
    "KDImagVolume": {
        "W1_0_n": 17.3655,
        "W1_A_n": 0.00540252,
        "W1_0_p": 18.8219,
        "W1_A_p": -0.00473045,
        "W2_0": 130.248,
        "W2_A": -0.234096
    },
    "KDImagSurface": {
        "D1_0": 18.4111,
        "D1_asymm": -2.31314,
        "D2_0": 0.0126424,
        "D2_A": 0.0116472,
        "D2_A2": 18.2827,
        "D2_A3": 286.378,
        "D3_0": 14.6037,
        "r_0": 1.33729,
        "r_A": 0.0145478,
        "a_0_n": 0.540141,
        "a_A_n": 0.000360641,
        "a_0_p": 0.52525,
        "a_A_p": 0.000403304
    }
}

==> anc/KDUQFederal/42/modelErrors.json <==
{
    "ECS_p": 0.387248,
    "ECS_n": 0.204365,
    "APower_p": 0.736304,
    "APower_n": 0.641645,
    "RCS_p": 0.029542,
    "TCS_n": 0.0486193
}

==> anc/KDUQFederal/42/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4347,
        "V1_asymm": 16.0879,
        "V1_A": 0.0268396,
        "V2_0_n": 0.00607908,
        "V2_A_n": -7.56501e-06,
        "V3_0_n": 1.75733e-05,
        "V3_A_n": -3.52097e-08,
        "V2_0_p": 0.00509423,
        "V2_A_p": 1.24191e-05,
        "V3_0_p": 2.00687e-05,
        "V3_A_p": 7.06071e-08,
        "V4_0": 3.11803e-08,
        "r_0": 1.35261,
        "r_A": 0.728184,
        "a_0": 0.716041,
        "a_A": -2.92244e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.1799,
        "r_C_A": 1.19198,
        "r_C_A2": -28.885
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.71612,
        "V1_A": -0.0167434,
        "V2_0": 0.0229342,
        "r_0": 1.27228,
        "r_A": 0.955549,
        "a_0": 0.439322
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.40023,
        "W2_0": 359.609
    },
    "KDImagVolume": {
        "W1_0_n": 25.0887,
        "W1_A_n": 0.0307666,
        "W1_0_p": 21.3582,
        "W1_A_p": 0.0080278,
        "W2_0": 161.716,
        "W2_A": 0.247382
    },
    "KDImagSurface": {
        "D1_0": 16.0828,
        "D1_asymm": 8.8084,
        "D2_0": 0.0440966,
        "D2_A": -0.0263436,
        "D2_A2": 17.9401,
        "D2_A3": 656.536,
        "D3_0": 13.6076,
        "r_0": 1.41369,
        "r_A": 0.0247147,
        "a_0_n": 0.548828,
        "a_A_n": -0.000443536,
        "a_0_p": 0.449008,
        "a_A_p": 0.00130516
    }
}

==> anc/KDUQFederal/43/modelErrors.json <==
{
    "ECS_p": 0.452102,
    "ECS_n": 0.337914,
    "APower_p": 0.805432,
    "APower_n": 0.737284,
    "RCS_p": 0.064282,
    "TCS_n": 0.0342905
}

==> anc/KDUQFederal/43/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7368,
        "V1_asymm": 15.7682,
        "V1_A": 0.00815235,
        "V2_0_n": 0.00666875,
        "V2_A_n": -2.98323e-06,
        "V3_0_n": 1.41373e-05,
        "V3_A_n": -1.9389e-08,
        "V2_0_p": 0.00727409,
        "V2_A_p": 3.73529e-06,
        "V3_0_p": 1.67712e-05,
        "V3_A_p": 4.29939e-08,
        "V4_0": 2.75678e-10,
        "r_0": 1.24953,
        "r_A": 0.179911,
        "a_0": 0.680613,
        "a_A": 0.000321289
    },
    "KDCoulomb": {
        "r_C_0": 1.02122,
        "r_C_A": 0.403043,
        "r_C_A2": 16.0579
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.5263,
        "V1_A": -0.0275384,
        "V2_0": 0.00250393,
        "r_0": 1.1838,
        "r_A": 0.615803,
        "a_0": 0.59269
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.2633,
        "W2_0": 261.625
    },
    "KDImagVolume": {
        "W1_0_n": 13.9294,
        "W1_A_n": 0.00251727,
        "W1_0_p": 15.7846,
        "W1_A_p": 0.048811,
        "W2_0": 74.7963,
        "W2_A": 0.0980587
    },
    "KDImagSurface": {
        "D1_0": 25.8484,
        "D1_asymm": 17.2176,
        "D2_0": 0.0467515,
        "D2_A": -0.0108399,
        "D2_A2": 11.2716,
        "D2_A3": 211.635,
        "D3_0": 21.5387,
        "r_0": 1.29647,
        "r_A": 0.0187734,
        "a_0_n": 0.588366,
        "a_A_n": -0.00107183,
        "a_0_p": 0.496144,
        "a_A_p": 0.0026465
    }
}

==> anc/KDUQFederal/44/modelErrors.json <==
{
    "ECS_p": 0.438763,
    "ECS_n": 0.387897,
    "APower_p": 0.644217,
    "APower_n": 0.615896,
    "RCS_p": 0.0539467,
    "TCS_n": 0.0344264
}

==> anc/KDUQFederal/44/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.0774,
        "V1_asymm": 9.52885,
        "V1_A": 0.0507377,
        "V2_0_n": 0.00679148,
        "V2_A_n": -4.49553e-07,
        "V3_0_n": 2.07625e-05,
        "V3_A_n": 8.67289e-09,
        "V2_0_p": 0.00631713,
        "V2_A_p": 6.75074e-06,
        "V3_0_p": 1.85082e-05,
        "V3_A_p": 2.36543e-08,
        "V4_0": 3.1976e-08,
        "r_0": 1.30583,
        "r_A": 0.568127,
        "a_0": 0.686652,
        "a_A": -0.000258706
    },
    "KDCoulomb": {
        "r_C_0": 1.24823,
        "r_C_A": 0.780315,
        "r_C_A2": -17.9135
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.07142,
        "V1_A": 0.00553551,
        "V2_0": 0.00528933,
        "r_0": 1.30757,
        "r_A": 1.01189,
        "a_0": 0.542057
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.9856,
        "W2_0": 355.862
    },
    "KDImagVolume": {
        "W1_0_n": 17.8794,
        "W1_A_n": 0.0168832,
        "W1_0_p": 16.6999,
        "W1_A_p": 0.0246269,
        "W2_0": 53.1288,
        "W2_A": 0.183872
    },
    "KDImagSurface": {
        "D1_0": 11.5159,
        "D1_asymm": 11.3151,
        "D2_0": 0.0389778,
        "D2_A": -0.0152408,
        "D2_A2": 2.42133,
        "D2_A3": 270.781,
        "D3_0": 5.90706,
        "r_0": 1.45469,
        "r_A": 0.0266041,
        "a_0_n": 0.497114,
        "a_A_n": -0.000204973,
        "a_0_p": 0.399618,
        "a_A_p": 0.00192003
    }
}

==> anc/KDUQFederal/45/modelErrors.json <==
{
    "ECS_p": 0.36967,
    "ECS_n": 0.284199,
    "APower_p": 0.758371,
    "APower_n": 0.460832,
    "RCS_p": 0.0372804,
    "TCS_n": 0.0408663
}

==> anc/KDUQFederal/45/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7826,
        "V1_asymm": 12.1173,
        "V1_A": 0.0357803,
        "V2_0_n": 0.00488484,
        "V2_A_n": 1.32089e-06,
        "V3_0_n": -2.40948e-06,
        "V3_A_n": 9.07113e-09,
        "V2_0_p": 0.00620877,
        "V2_A_p": 5.55221e-06,
        "V3_0_p": 2.16917e-06,
        "V3_A_p": 4.74005e-08,
        "V4_0": -2.85968e-08,
        "r_0": 1.32584,
        "r_A": 0.59945,
        "a_0": 0.658059,
        "a_A": -0.000279991
    },
    "KDCoulomb": {
        "r_C_0": 1.44117,
        "r_C_A": -0.353067,
        "r_C_A2": 16.7252
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.38282,
        "V1_A": -0.00990954,
        "V2_0": 0.00139582,
        "r_0": 1.16402,
        "r_A": 0.649926,
        "a_0": 0.667148
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.01373,
        "W2_0": 368.177
    },
    "KDImagVolume": {
        "W1_0_n": 20.9169,
        "W1_A_n": -0.0130362,
        "W1_0_p": 17.8809,
        "W1_A_p": 0.00923535,
        "W2_0": 49.6608,
        "W2_A": 0.256078
    },
    "KDImagSurface": {
        "D1_0": 28.8956,
        "D1_asymm": 3.11434,
        "D2_0": 0.0271298,
        "D2_A": 0.0236059,
        "D2_A2": 12.2755,
        "D2_A3": 114.786,
        "D3_0": 20.7585,
        "r_0": 1.47407,
        "r_A": 0.0380551,
        "a_0_n": 0.557616,
        "a_A_n": 0.000169651,
        "a_0_p": 0.536068,
        "a_A_p": 0.00130033
    }
}

==> anc/KDUQFederal/46/modelErrors.json <==
{
    "ECS_p": 0.495532,
    "ECS_n": 0.426748,
    "APower_p": 0.805502,
    "APower_n": 0.628824,
    "RCS_p": 0.0393311,
    "TCS_n": 0.0350308
}

==> anc/KDUQFederal/46/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.6385,
        "V1_asymm": 4.48944,
        "V1_A": 0.0211932,
        "V2_0_n": 0.00724282,
        "V2_A_n": 6.55237e-06,
        "V3_0_n": 1.84699e-05,
        "V3_A_n": 3.91984e-08,
        "V2_0_p": 0.0069935,
        "V2_A_p": -7.5662e-07,
        "V3_0_p": 1.99032e-05,
        "V3_A_p": -5.00489e-08,
        "V4_0": 1.46107e-08,
        "r_0": 1.28869,
        "r_A": 0.322065,
        "a_0": 0.659854,
        "a_A": 3.1142e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.09795,
        "r_C_A": 1.2046,
        "r_C_A2": 9.56461
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.60563,
        "V1_A": -0.0141647,
        "V2_0": 0.00478417,
        "r_0": 1.13913,
        "r_A": 0.227703,
        "a_0": 0.50492
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.22437,
        "W2_0": 185.907
    },
    "KDImagVolume": {
        "W1_0_n": 21.9274,
        "W1_A_n": -0.0116684,
        "W1_0_p": 16.0409,
        "W1_A_p": 0.02494,
        "W2_0": 105.311,
        "W2_A": -0.16865
    },
    "KDImagSurface": {
        "D1_0": 29.2554,
        "D1_asymm": 28.2958,
        "D2_0": 0.0462266,
        "D2_A": -0.0112635,
        "D2_A2": 18.0467,
        "D2_A3": 352.108,
        "D3_0": 21.8409,
        "r_0": 1.35737,
        "r_A": 0.0137781,
        "a_0_n": 0.514375,
        "a_A_n": -7.01953e-05,
        "a_0_p": 0.481697,
        "a_A_p": 0.00099286
    }
}

==> anc/KDUQFederal/47/modelErrors.json <==
{
    "ECS_p": 0.4906,
    "ECS_n": 0.195592,
    "APower_p": 0.809891,
    "APower_n": 0.792322,
    "RCS_p": 0.0442129,
    "TCS_n": 0.0323965
}

==> anc/KDUQFederal/47/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.9863,
        "V1_asymm": 6.29281,
        "V1_A": 0.0218607,
        "V2_0_n": 0.0062403,
        "V2_A_n": 1.70065e-06,
        "V3_0_n": 9.2705e-06,
        "V3_A_n": 9.98996e-09,
        "V2_0_p": 0.00593768,
        "V2_A_p": 1.11562e-05,
        "V3_0_p": 8.86329e-06,
        "V3_A_p": 8.41319e-08,
        "V4_0": -2.92114e-09,
        "r_0": 1.27414,
        "r_A": 0.27136,
        "a_0": 0.646979,
        "a_A": -4.97934e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.23875,
        "r_C_A": -0.0754629,
        "r_C_A2": 20.4546
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.14526,
        "V1_A": 0.0167517,
        "V2_0": 0.00446762,
        "r_0": 1.21371,
        "r_A": 0.831376,
        "a_0": 0.575438
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.87227,
        "W2_0": 277.028
    },
    "KDImagVolume": {
        "W1_0_n": 21.8083,
        "W1_A_n": 0.019416,
        "W1_0_p": 14.0558,
        "W1_A_p": 0.0668303,
        "W2_0": 83.7263,
        "W2_A": 0.414132
    },
    "KDImagSurface": {
        "D1_0": 16.1287,
        "D1_asymm": 23.284,
        "D2_0": -0.0671674,
        "D2_A": 0.0890899,
        "D2_A2": 5.11772,
        "D2_A3": 315.947,
        "D3_0": 12.8846,
        "r_0": 1.32567,
        "r_A": 0.0159099,
        "a_0_n": 0.547351,
        "a_A_n": -0.000491035,
        "a_0_p": 0.480949,
        "a_A_p": 0.00151376
    }
}

==> anc/KDUQFederal/48/modelErrors.json <==
{
    "ECS_p": 0.447817,
    "ECS_n": 0.311807,
    "APower_p": 0.715473,
    "APower_n": 0.446437,
    "RCS_p": 0.057763,
    "TCS_n": 0.0469943
}

==> anc/KDUQFederal/48/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5282,
        "V1_asymm": 15.591,
        "V1_A": 0.0292005,
        "V2_0_n": 0.00416825,
        "V2_A_n": 2.9782e-07,
        "V3_0_n": -9.0167e-06,
        "V3_A_n": -4.08051e-09,
        "V2_0_p": 0.00497368,
        "V2_A_p": 8.23214e-06,
        "V3_0_p": -1.08618e-05,
        "V3_A_p": 7.0624e-08,
        "V4_0": -3.93356e-08,
        "r_0": 1.30327,
        "r_A": 0.543535,
        "a_0": 0.677276,
        "a_A": -0.000383455
    },
    "KDCoulomb": {
        "r_C_0": 1.15609,
        "r_C_A": 0.650929,
        "r_C_A2": 10.1612
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.8634,
        "V1_A": -0.00379121,
        "V2_0": 0.00218394,
        "r_0": 1.29544,
        "r_A": 1.01044,
        "a_0": 0.595531
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.34315,
        "W2_0": 204.759
    },
    "KDImagVolume": {
        "W1_0_n": 23.7267,
        "W1_A_n": -0.00290628,
        "W1_0_p": 30.1577,
        "W1_A_p": -0.0566606,
        "W2_0": 142.404,
        "W2_A": -0.215695
    },
    "KDImagSurface": {
        "D1_0": 16.8451,
        "D1_asymm": -2.82139,
        "D2_0": 0.0253867,
        "D2_A": -0.00415142,
        "D2_A2": -1.62897,
        "D2_A3": 45.4008,
        "D3_0": 15.6878,
        "r_0": 1.31857,
        "r_A": 0.00871751,
        "a_0_n": 0.510152,
        "a_A_n": 0.000202258,
        "a_0_p": 0.590447,
        "a_A_p": 0.00043545
    }
}

==> anc/KDUQFederal/49/modelErrors.json <==
{
    "ECS_p": 0.387718,
    "ECS_n": 0.30965,
    "APower_p": 0.863974,
    "APower_n": 0.451558,
    "RCS_p": 0.0443654,
    "TCS_n": 0.03557
}

==> anc/KDUQFederal/49/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.8501,
        "V1_asymm": 14.779,
        "V1_A": 0.0248357,
        "V2_0_n": 0.00393029,
        "V2_A_n": -1.47352e-05,
        "V3_0_n": -7.35606e-06,
        "V3_A_n": -7.68516e-08,
        "V2_0_p": 0.00639131,
        "V2_A_p": 1.18634e-05,
        "V3_0_p": 7.27878e-06,
        "V3_A_p": 5.52844e-08,
        "V4_0": -2.14984e-08,
        "r_0": 1.373,
        "r_A": 0.704943,
        "a_0": 0.703593,
        "a_A": 0.000242007
    },
    "KDCoulomb": {
        "r_C_0": 1.09593,
        "r_C_A": 0.952965,
        "r_C_A2": 12.4185
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.7056,
        "V1_A": -0.0031888,
        "V2_0": 0.00613185,
        "r_0": 1.29075,
        "r_A": 0.817782,
        "a_0": 0.540373
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.38387,
        "W2_0": 463.654
    },
    "KDImagVolume": {
        "W1_0_n": 19.8821,
        "W1_A_n": -0.00802925,
        "W1_0_p": 10.6829,
        "W1_A_p": 0.0220158,
        "W2_0": 58.3249,
        "W2_A": -0.0354627
    },
    "KDImagSurface": {
        "D1_0": 14.325,
        "D1_asymm": 5.52258,
        "D2_0": -0.00110246,
        "D2_A": 0.0277073,
        "D2_A2": 13.6116,
        "D2_A3": 308.062,
        "D3_0": 12.6718,
        "r_0": 1.29209,
        "r_A": -0.0112399,
        "a_0_n": 0.565585,
        "a_A_n": 0.000812789,
        "a_0_p": 0.497042,
        "a_A_p": 0.00107319
    }
}

==> anc/KDUQFederal/5/modelErrors.json <==
{
    "ECS_p": 0.380047,
    "ECS_n": 0.162533,
    "APower_p": 0.834324,
    "APower_n": 0.638957,
    "RCS_p": 0.0425175,
    "TCS_n": 0.0285384
}

==> anc/KDUQFederal/5/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.4627,
        "V1_asymm": 14.7531,
        "V1_A": 0.0196301,
        "V2_0_n": 0.00454379,
        "V2_A_n": 5.59721e-06,
        "V3_0_n": -1.4411e-05,
        "V3_A_n": 1.38754e-08,
        "V2_0_p": 0.00546561,
        "V2_A_p": 6.54946e-07,
        "V3_0_p": -3.30251e-06,
        "V3_A_p": -1.43457e-08,
        "V4_0": -7.02492e-08,
        "r_0": 1.22999,
        "r_A": 0.297238,
        "a_0": 0.682064,
        "a_A": -0.00034211
    },
    "KDCoulomb": {
        "r_C_0": 1.24677,
        "r_C_A": 1.68193,
        "r_C_A2": 18.0092
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.35336,
        "V1_A": 0.00682398,
        "V2_0": 0.0037601,
        "r_0": 1.22723,
        "r_A": 0.707223,
        "a_0": 0.550715
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.69394,
        "W2_0": 357.149
    },
    "KDImagVolume": {
        "W1_0_n": 22.9706,
        "W1_A_n": -0.0249461,
        "W1_0_p": 17.9757,
        "W1_A_p": 0.0771297,
        "W2_0": 79.7832,
        "W2_A": -0.0540885
    },
    "KDImagSurface": {
        "D1_0": 26.7226,
        "D1_asymm": 11.3398,
        "D2_0": 0.0959717,
        "D2_A": -0.0577077,
        "D2_A2": 8.31376,
        "D2_A3": 264.271,
        "D3_0": 20.2805,
        "r_0": 1.33126,
        "r_A": 0.00674696,
        "a_0_n": 0.53927,
        "a_A_n": 2.97922e-05,
        "a_0_p": 0.512413,
        "a_A_p": 0.00127587
    }
}

==> anc/KDUQFederal/50/modelErrors.json <==
{
    "ECS_p": 0.307134,
    "ECS_n": 0.326426,
    "APower_p": 0.893088,
    "APower_n": 0.61538,
    "RCS_p": 0.0323243,
    "TCS_n": 0.0353927
}

==> anc/KDUQFederal/50/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.2363,
        "V1_asymm": 3.57645,
        "V1_A": 0.0522746,
        "V2_0_n": 0.0062517,
        "V2_A_n": -7.63318e-06,
        "V3_0_n": 1.127e-05,
        "V3_A_n": -4.38561e-08,
        "V2_0_p": 0.00728224,
        "V2_A_p": -8.48203e-06,
        "V3_0_p": 1.06718e-05,
        "V3_A_p": -2.0922e-08,
        "V4_0": 6.08273e-09,
        "r_0": 1.35784,
        "r_A": 0.716795,
        "a_0": 0.703763,
        "a_A": 7.85269e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.31643,
        "r_C_A": -0.674781,
        "r_C_A2": -15.6633
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.27457,
        "V1_A": -0.0194084,
        "V2_0": 0.00111525,
        "r_0": 1.22312,
        "r_A": 0.671962,
        "a_0": 0.57034
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.7004,
        "W2_0": 207.883
    },
    "KDImagVolume": {
        "W1_0_n": 23.0731,
        "W1_A_n": -0.0306009,
        "W1_0_p": 21.0184,
        "W1_A_p": -0.0171788,
        "W2_0": 107.89,
        "W2_A": -0.104189
    },
    "KDImagSurface": {
        "D1_0": 30.6,
        "D1_asymm": 26.6569,
        "D2_0": 0.0397113,
        "D2_A": -0.00590047,
        "D2_A2": 3.7679,
        "D2_A3": 221.48,
        "D3_0": 15.6703,
        "r_0": 1.43634,
        "r_A": 0.0349302,
        "a_0_n": 0.496295,
        "a_A_n": 0.000409439,
        "a_0_p": 0.407227,
        "a_A_p": 0.00128576
    }
}

==> anc/KDUQFederal/51/modelErrors.json <==
{
    "ECS_p": 0.566078,
    "ECS_n": 0.186876,
    "APower_p": 0.859695,
    "APower_n": 0.632686,
    "RCS_p": 0.0184895,
    "TCS_n": 0.0381234
}

==> anc/KDUQFederal/51/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6071,
        "V1_asymm": 12.2599,
        "V1_A": 0.0175021,
        "V2_0_n": 0.00441205,
        "V2_A_n": -1.50954e-06,
        "V3_0_n": -9.43633e-06,
        "V3_A_n": 4.46207e-09,
        "V2_0_p": 0.00484765,
        "V2_A_p": 1.01557e-05,
        "V3_0_p": -7.77075e-06,
        "V3_A_p": 8.11798e-08,
        "V4_0": -5.41484e-08,
        "r_0": 1.26269,
        "r_A": 0.371253,
        "a_0": 0.668239,
        "a_A": -0.000438759
    },
    "KDCoulomb": {
        "r_C_0": 1.43836,
        "r_C_A": 0.277642,
        "r_C_A2": 5.80272
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.83937,
        "V1_A": -0.0012401,
        "V2_0": 0.00272011,
        "r_0": 1.16758,
        "r_A": 0.596919,
        "a_0": 0.635852
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.00073,
        "W2_0": 273.163
    },
    "KDImagVolume": {
        "W1_0_n": 21.0011,
        "W1_A_n": -0.00506243,
        "W1_0_p": 21.827,
        "W1_A_p": -0.0132597,
        "W2_0": 92.7773,
        "W2_A": -0.0917776
    },
    "KDImagSurface": {
        "D1_0": 26.8652,
        "D1_asymm": 19.8377,
        "D2_0": 0.0398981,
        "D2_A": 0.000784647,
        "D2_A2": 3.24588,
        "D2_A3": -67.1404,
        "D3_0": 20.8036,
        "r_0": 1.36722,
        "r_A": 0.0145529,
        "a_0_n": 0.528127,
        "a_A_n": -0.000147322,
        "a_0_p": 0.503096,
        "a_A_p": 0.00136545
    }
}

==> anc/KDUQFederal/52/modelErrors.json <==
{
    "ECS_p": 0.392284,
    "ECS_n": 0.39873,
    "APower_p": 0.664435,
    "APower_n": 0.7629,
    "RCS_p": 0.0243145,
    "TCS_n": 0.0460892
}

==> anc/KDUQFederal/52/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.5727,
        "V1_asymm": 2.67115,
        "V1_A": 0.0574121,
        "V2_0_n": 0.00753471,
        "V2_A_n": 6.49107e-06,
        "V3_0_n": 2.25266e-05,
        "V3_A_n": 4.38667e-08,
        "V2_0_p": 0.00882482,
        "V2_A_p": -1.81229e-05,
        "V3_0_p": 2.72591e-05,
        "V3_A_p": -9.99132e-08,
        "V4_0": 1.41038e-08,
        "r_0": 1.32779,
        "r_A": 0.585596,
        "a_0": 0.712425,
        "a_A": 0.000279679
    },
    "KDCoulomb": {
        "r_C_0": 1.27168,
        "r_C_A": 0.76839,
        "r_C_A2": 1.4702
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.66737,
        "V1_A": -0.0366364,
        "V2_0": 0.00563951,
        "r_0": 1.11481,
        "r_A": 0.186,
        "a_0": 0.573916
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.19067,
        "W2_0": 299.647
    },
    "KDImagVolume": {
        "W1_0_n": 16.5242,
        "W1_A_n": 0.0252463,
        "W1_0_p": 15.0058,
        "W1_A_p": 0.0602039,
        "W2_0": 59.366,
        "W2_A": 0.202378
    },
    "KDImagSurface": {
        "D1_0": 44.1343,
        "D1_asymm": -2.83506,
        "D2_0": 0.0340233,
        "D2_A": 0.00806342,
        "D2_A2": 3.76689,
        "D2_A3": 312.785,
        "D3_0": 31.5625,
        "r_0": 1.27999,
        "r_A": 0.0133895,
        "a_0_n": 0.552765,
        "a_A_n": -0.00163683,
        "a_0_p": 0.446904,
        "a_A_p": 0.00245895
    }
}

==> anc/KDUQFederal/53/modelErrors.json <==
{
    "ECS_p": 0.341943,
    "ECS_n": 0.328984,
    "APower_p": 0.630109,
    "APower_n": 0.638974,
    "RCS_p": 0.0489883,
    "TCS_n": 0.0422563
}

==> anc/KDUQFederal/53/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.3215,
        "V1_asymm": -3.63193,
        "V1_A": 0.0524039,
        "V2_0_n": 0.00487503,
        "V2_A_n": -2.14112e-06,
        "V3_0_n": -2.01941e-06,
        "V3_A_n": 1.1657e-08,
        "V2_0_p": 0.00400368,
        "V2_A_p": 3.68601e-06,
        "V3_0_p": -2.37556e-05,
        "V3_A_p": 9.10278e-08,
        "V4_0": -4.08303e-08,
        "r_0": 1.30751,
        "r_A": 0.535514,
        "a_0": 0.691568,
        "a_A": 2.2244e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.34853,
        "r_C_A": 0.359423,
        "r_C_A2": 15.8468
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.63496,
        "V1_A": 0.0211907,
        "V2_0": 0.0063361,
        "r_0": 1.23364,
        "r_A": 0.570515,
        "a_0": 0.593874
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.75839,
        "W2_0": 220.339
    },
    "KDImagVolume": {
        "W1_0_n": 17.3571,
        "W1_A_n": 0.0194032,
        "W1_0_p": 22.4504,
        "W1_A_p": -0.021261,
        "W2_0": 78.906,
        "W2_A": -0.029241
    },
    "KDImagSurface": {
        "D1_0": 18.1792,
        "D1_asymm": 20.2502,
        "D2_0": 0.0293893,
        "D2_A": 0.00474432,
        "D2_A2": 18.9631,
        "D2_A3": 107.019,
        "D3_0": 12.4181,
        "r_0": 1.28685,
        "r_A": 0.000820954,
        "a_0_n": 0.602067,
        "a_A_n": 0.000650953,
        "a_0_p": 0.489791,
        "a_A_p": 0.00150241
    }
}

==> anc/KDUQFederal/54/modelErrors.json <==
{
    "ECS_p": 0.318069,
    "ECS_n": 0.246315,
    "APower_p": 0.695438,
    "APower_n": 0.672059,
    "RCS_p": 0.0546251,
    "TCS_n": 0.0519756
}

==> anc/KDUQFederal/54/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7324,
        "V1_asymm": 16.7289,
        "V1_A": 0.0230232,
        "V2_0_n": 0.00617455,
        "V2_A_n": -8.25958e-06,
        "V3_0_n": 1.81247e-05,
        "V3_A_n": 1.77347e-08,
        "V2_0_p": 0.00751551,
        "V2_A_p": 6.802e-06,
        "V3_0_p": 1.95741e-05,
        "V3_A_p": 6.01272e-08,
        "V4_0": 5.93669e-10,
        "r_0": 1.29456,
        "r_A": 0.395422,
        "a_0": 0.627661,
        "a_A": -0.000316634
    },
    "KDCoulomb": {
        "r_C_0": 1.24709,
        "r_C_A": 1.13224,
        "r_C_A2": 35.9942
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.26217,
        "V1_A": 0.0114037,
        "V2_0": 0.00859561,
        "r_0": 1.14888,
        "r_A": 0.584281,
        "a_0": 0.624328
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.42778,
        "W2_0": 277.645
    },
    "KDImagVolume": {
        "W1_0_n": 3.26234,
        "W1_A_n": 0.123279,
        "W1_0_p": 15.8824,
        "W1_A_p": 0.0191243,
        "W2_0": 112.396,
        "W2_A": -0.149903
    },
    "KDImagSurface": {
        "D1_0": 12.7598,
        "D1_asymm": 6.54368,
        "D2_0": 0.013214,
        "D2_A": 0.0067229,
        "D2_A2": 8.96692,
        "D2_A3": 304.598,
        "D3_0": 7.73519,
        "r_0": 1.33472,
        "r_A": 0.0137862,
        "a_0_n": 0.583776,
        "a_A_n": 0.000560464,
        "a_0_p": 0.534425,
        "a_A_p": 0.000220347
    }
}

==> anc/KDUQFederal/55/modelErrors.json <==
{
    "ECS_p": 0.337869,
    "ECS_n": 0.308252,
    "APower_p": 0.826402,
    "APower_n": 0.619842,
    "RCS_p": 0.0256556,
    "TCS_n": 0.0366485
}

==> anc/KDUQFederal/55/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7239,
        "V1_asymm": 22.0119,
        "V1_A": 0.0338354,
        "V2_0_n": 0.0057602,
        "V2_A_n": 9.77895e-06,
        "V3_0_n": 6.50181e-06,
        "V3_A_n": 7.36406e-08,
        "V2_0_p": 0.00599568,
        "V2_A_p": 1.28785e-05,
        "V3_0_p": 1.49251e-05,
        "V3_A_p": 2.30082e-08,
        "V4_0": -2.37651e-08,
        "r_0": 1.35688,
        "r_A": 0.686969,
        "a_0": 0.699882,
        "a_A": 5.91179e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.29743,
        "r_C_A": -1.10664,
        "r_C_A2": 24.5505
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.2078,
        "V1_A": 0.00394341,
        "V2_0": 0.00763957,
        "r_0": 1.18769,
        "r_A": 0.279033,
        "a_0": 0.485425
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.477,
        "W2_0": 338.18
    },
    "KDImagVolume": {
        "W1_0_n": 16.6539,
        "W1_A_n": 0.018373,
        "W1_0_p": 18.72,
        "W1_A_p": -0.0204407,
        "W2_0": 72.3626,
        "W2_A": 0.0008832
    },
    "KDImagSurface": {
        "D1_0": 21.8898,
        "D1_asymm": 11.0706,
        "D2_0": -0.0312636,
        "D2_A": 0.062963,
        "D2_A2": 16.2282,
        "D2_A3": 473.859,
        "D3_0": 15.0007,
        "r_0": 1.22999,
        "r_A": 0.00773265,
        "a_0_n": 0.566278,
        "a_A_n": -0.000553609,
        "a_0_p": 0.531501,
        "a_A_p": 0.00111806
    }
}

==> anc/KDUQFederal/56/modelErrors.json <==
{
    "ECS_p": 0.339468,
    "ECS_n": 0.284846,
    "APower_p": 0.595745,
    "APower_n": 0.726023,
    "RCS_p": 0.0244733,
    "TCS_n": 0.0370884
}

==> anc/KDUQFederal/56/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.962,
        "V1_asymm": 15.6303,
        "V1_A": 0.0425432,
        "V2_0_n": 0.00950238,
        "V2_A_n": 5.20961e-06,
        "V3_0_n": 4.50386e-05,
        "V3_A_n": 3.66089e-08,
        "V2_0_p": 0.0103614,
        "V2_A_p": -9.27004e-06,
        "V3_0_p": 4.6251e-05,
        "V3_A_p": -2.64673e-08,
        "V4_0": 7.52725e-08,
        "r_0": 1.30508,
        "r_A": 0.484738,
        "a_0": 0.659908,
        "a_A": -0.000120179
    },
    "KDCoulomb": {
        "r_C_0": 1.13511,
        "r_C_A": -0.827671,
        "r_C_A2": -0.90093
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.01268,
        "V1_A": -0.0234052,
        "V2_0": 0.00478475,
        "r_0": 1.11918,
        "r_A": 0.266158,
        "a_0": 0.588718
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.681736,
        "W2_0": 123.93
    },
    "KDImagVolume": {
        "W1_0_n": 19.1433,
        "W1_A_n": 0.00695151,
        "W1_0_p": 16.0316,
        "W1_A_p": 0.0298506,
        "W2_0": 103.8,
        "W2_A": 0.0634741
    },
    "KDImagSurface": {
        "D1_0": 29.4328,
        "D1_asymm": 12.2296,
        "D2_0": 0.029716,
        "D2_A": 0.00276972,
        "D2_A2": 0.898978,
        "D2_A3": 388.427,
        "D3_0": 19.8474,
        "r_0": 1.2933,
        "r_A": 0.00482986,
        "a_0_n": 0.547578,
        "a_A_n": 0.000152073,
        "a_0_p": 0.479621,
        "a_A_p": 0.000839157
    }
}

==> anc/KDUQFederal/57/modelErrors.json <==
{
    "ECS_p": 0.573209,
    "ECS_n": 0.310255,
    "APower_p": 0.836898,
    "APower_n": 0.710136,
    "RCS_p": 0.0122144,
    "TCS_n": 0.0362856
}

==> anc/KDUQFederal/57/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3134,
        "V1_asymm": 22.6694,
        "V1_A": 0.0260002,
        "V2_0_n": 0.00578474,
        "V2_A_n": 1.15906e-05,
        "V3_0_n": 2.15328e-06,
        "V3_A_n": 8.14548e-08,
        "V2_0_p": 0.00415927,
        "V2_A_p": 1.81478e-05,
        "V3_0_p": -5.75644e-06,
        "V3_A_p": 1.07976e-07,
        "V4_0": -3.98259e-08,
        "r_0": 1.26652,
        "r_A": 0.349236,
        "a_0": 0.601272,
        "a_A": -0.0011279
    },
    "KDCoulomb": {
        "r_C_0": 1.30533,
        "r_C_A": 1.24624,
        "r_C_A2": 26.3021
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.1173,
        "V1_A": 0.0357551,
        "V2_0": 0.0157861,
        "r_0": 1.30213,
        "r_A": 0.764519,
        "a_0": 0.55432
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.7529,
        "W2_0": 210.173
    },
    "KDImagVolume": {
        "W1_0_n": 24.16,
        "W1_A_n": 0.031123,
        "W1_0_p": 23.5993,
        "W1_A_p": 0.0241066,
        "W2_0": 130.9,
        "W2_A": 0.0801838
    },
    "KDImagSurface": {
        "D1_0": 16.7995,
        "D1_asymm": 21.1071,
        "D2_0": -0.0118247,
        "D2_A": 0.034118,
        "D2_A2": 0.424639,
        "D2_A3": 396.686,
        "D3_0": 10.3731,
        "r_0": 1.2934,
        "r_A": 0.00804941,
        "a_0_n": 0.626546,
        "a_A_n": 0.000986756,
        "a_0_p": 0.518486,
        "a_A_p": 0.000234009
    }
}

==> anc/KDUQFederal/58/modelErrors.json <==
{
    "ECS_p": 0.464147,
    "ECS_n": 0.319243,
    "APower_p": 0.625204,
    "APower_n": 0.648402,
    "RCS_p": 0.0345254,
    "TCS_n": 0.038388
}

==> anc/KDUQFederal/58/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.684,
        "V1_asymm": 9.7528,
        "V1_A": 0.0504689,
        "V2_0_n": 0.00650722,
        "V2_A_n": -4.08819e-06,
        "V3_0_n": 1.70904e-05,
        "V3_A_n": -4.74358e-09,
        "V2_0_p": 0.00867033,
        "V2_A_p": -5.31098e-06,
        "V3_0_p": 2.78797e-05,
        "V3_A_p": -1.76809e-08,
        "V4_0": 1.47458e-08,
        "r_0": 1.31863,
        "r_A": 0.511276,
        "a_0": 0.630279,
        "a_A": -0.00037417
    },
    "KDCoulomb": {
        "r_C_0": 1.21696,
        "r_C_A": 0.113312,
        "r_C_A2": 8.4995
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.76433,
        "V1_A": 0.0058873,
        "V2_0": 0.00645212,
        "r_0": 1.23918,
        "r_A": 0.62414,
        "a_0": 0.544834
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.11667,
        "W2_0": 283.802
    },
    "KDImagVolume": {
        "W1_0_n": 20.9442,
        "W1_A_n": 0.0236441,
        "W1_0_p": 16.6083,
        "W1_A_p": 0.0606206,
        "W2_0": 114.604,
        "W2_A": 0.263751
    },
    "KDImagSurface": {
        "D1_0": 11.5521,
        "D1_asymm": -7.48065,
        "D2_0": -0.0616188,
        "D2_A": 0.0768972,
        "D2_A2": 8.79057,
        "D2_A3": 281.77,
        "D3_0": 10.8542,
        "r_0": 1.35648,
        "r_A": 0.0137937,
        "a_0_n": 0.558375,
        "a_A_n": 6.37358e-06,
        "a_0_p": 0.480872,
        "a_A_p": 0.00241018
    }
}

==> anc/KDUQFederal/59/modelErrors.json <==
{
    "ECS_p": 0.315421,
    "ECS_n": 0.308761,
    "APower_p": 0.835809,
    "APower_n": 0.658967,
    "RCS_p": 0.0208274,
    "TCS_n": 0.0308495
}

==> anc/KDUQFederal/59/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.2063,
        "V1_asymm": 12.1811,
        "V1_A": 0.0264334,
        "V2_0_n": 0.00532705,
        "V2_A_n": 2.38721e-06,
        "V3_0_n": 1.72771e-06,
        "V3_A_n": 8.88581e-09,
        "V2_0_p": 0.00683374,
        "V2_A_p": -5.24052e-06,
        "V3_0_p": 3.83669e-06,
        "V3_A_p": 5.85653e-08,
        "V4_0": -1.61314e-08,
        "r_0": 1.30058,
        "r_A": 0.414463,
        "a_0": 0.705973,
        "a_A": 0.000248656
    },
    "KDCoulomb": {
        "r_C_0": 1.1828,
        "r_C_A": 0.834232,
        "r_C_A2": 42.9665
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.54055,
        "V1_A": -0.0274463,
        "V2_0": 0.00645582,
        "r_0": 1.01846,
        "r_A": -0.0860569,
        "a_0": 0.548118
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.9796,
        "W2_0": 249.583
    },
    "KDImagVolume": {
        "W1_0_n": 17.935,
        "W1_A_n": 0.0179467,
        "W1_0_p": 10.2368,
        "W1_A_p": 0.0902174,
        "W2_0": 68.2803,
        "W2_A": 0.124316
    },
    "KDImagSurface": {
        "D1_0": 15.285,
        "D1_asymm": 2.43767,
        "D2_0": 0.00731921,
        "D2_A": 0.0201608,
        "D2_A2": 4.22194,
        "D2_A3": 293.953,
        "D3_0": 10.5951,
        "r_0": 1.3179,
        "r_A": 0.00998691,
        "a_0_n": 0.582792,
        "a_A_n": 0.000778595,
        "a_0_p": 0.528485,
        "a_A_p": 0.000756328
    }
}

==> anc/KDUQFederal/6/modelErrors.json <==
{
    "ECS_p": 0.267995,
    "ECS_n": 0.156699,
    "APower_p": 0.836383,
    "APower_n": 0.548117,
    "RCS_p": 0.0279315,
    "TCS_n": 0.029767
}

==> anc/KDUQFederal/6/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.5254,
        "V1_asymm": 16.6368,
        "V1_A": 0.0459938,
        "V2_0_n": 0.0058165,
        "V2_A_n": 4.02285e-06,
        "V3_0_n": 1.34551e-05,
        "V3_A_n": 3.10034e-08,
        "V2_0_p": 0.00777101,
        "V2_A_p": 3.8608e-06,
        "V3_0_p": 2.7245e-05,
        "V3_A_p": 1.5588e-08,
        "V4_0": 1.86413e-08,
        "r_0": 1.33917,
        "r_A": 0.714498,
        "a_0": 0.699322,
        "a_A": -0.000119988
    },
    "KDCoulomb": {
        "r_C_0": 1.39288,
        "r_C_A": 0.442701,
        "r_C_A2": 26.3743
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.60183,
        "V1_A": 0.000228088,
        "V2_0": 0.00886166,
        "r_0": 1.37576,
        "r_A": 1.37402,
        "a_0": 0.530887
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.10366,
        "W2_0": 279.312
    },
    "KDImagVolume": {
        "W1_0_n": 22.7472,
        "W1_A_n": 0.0192659,
        "W1_0_p": 20.0591,
        "W1_A_p": 0.0357607,
        "W2_0": 104.337,
        "W2_A": 0.360784
    },
    "KDImagSurface": {
        "D1_0": 16.9705,
        "D1_asymm": 0.556836,
        "D2_0": -0.0238862,
        "D2_A": 0.0504079,
        "D2_A2": 23.3827,
        "D2_A3": 253.557,
        "D3_0": 12.8162,
        "r_0": 1.39273,
        "r_A": 0.0226026,
        "a_0_n": 0.582818,
        "a_A_n": 0.000198467,
        "a_0_p": 0.516836,
        "a_A_p": 0.00115693
    }
}

==> anc/KDUQFederal/60/modelErrors.json <==
{
    "ECS_p": 0.375849,
    "ECS_n": 0.226689,
    "APower_p": 0.667735,
    "APower_n": 0.389987,
    "RCS_p": 0.0163103,
    "TCS_n": 0.0207146
}

==> anc/KDUQFederal/60/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.9679,
        "V1_asymm": 9.0688,
        "V1_A": 0.0252035,
        "V2_0_n": 0.0049283,
        "V2_A_n": -4.92782e-06,
        "V3_0_n": 5.30222e-07,
        "V3_A_n": -1.33372e-08,
        "V2_0_p": 0.00468775,
        "V2_A_p": 1.96521e-05,
        "V3_0_p": -3.31861e-07,
        "V3_A_p": 1.395e-07,
        "V4_0": -2.13539e-08,
        "r_0": 1.29286,
        "r_A": 0.444294,
        "a_0": 0.689959,
        "a_A": -0.000168258
    },
    "KDCoulomb": {
        "r_C_0": 1.37505,
        "r_C_A": 0.626077,
        "r_C_A2": -20.7946
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.83302,
        "V1_A": 0.0120805,
        "V2_0": 0.0113685,
        "r_0": 1.16168,
        "r_A": 0.32379,
        "a_0": 0.553059
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.94538,
        "W2_0": 238.401
    },
    "KDImagVolume": {
        "W1_0_n": 22.4789,
        "W1_A_n": -0.0195761,
        "W1_0_p": 17.8018,
        "W1_A_p": -0.000952087,
        "W2_0": 102.565,
        "W2_A": -0.119894
    },
    "KDImagSurface": {
        "D1_0": 13.6214,
        "D1_asymm": 8.71283,
        "D2_0": 0.0392028,
        "D2_A": -0.0152449,
        "D2_A2": 10.8075,
        "D2_A3": 355.587,
        "D3_0": 11.9109,
        "r_0": 1.35443,
        "r_A": 0.0162544,
        "a_0_n": 0.576446,
        "a_A_n": 3.35328e-05,
        "a_0_p": 0.529536,
        "a_A_p": 0.00132653
    }
}

==> anc/KDUQFederal/61/modelErrors.json <==
{
    "ECS_p": 0.472993,
    "ECS_n": 0.265792,
    "APower_p": 0.877328,
    "APower_n": 0.70975,
    "RCS_p": 0.0476555,
    "TCS_n": 0.0460914
}

==> anc/KDUQFederal/61/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6474,
        "V1_asymm": 17.5822,
        "V1_A": 0.0268372,
        "V2_0_n": 0.00549881,
        "V2_A_n": 8.53653e-07,
        "V3_0_n": 1.72274e-06,
        "V3_A_n": 1.18735e-08,
        "V2_0_p": 0.00749001,
        "V2_A_p": 6.95819e-06,
        "V3_0_p": 1.84453e-05,
        "V3_A_p": 2.0754e-08,
        "V4_0": -3.59483e-08,
        "r_0": 1.30536,
        "r_A": 0.380247,
        "a_0": 0.651376,
        "a_A": -8.17187e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.22427,
        "r_C_A": 1.71641,
        "r_C_A2": 16.2828
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.88427,
        "V1_A": 0.00654619,
        "V2_0": 0.00853462,
        "r_0": 1.14783,
        "r_A": 0.232965,
        "a_0": 0.516459
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.83256,
        "W2_0": 440.94
    },
    "KDImagVolume": {
        "W1_0_n": 15.0665,
        "W1_A_n": 0.0134671,
        "W1_0_p": 14.4059,
        "W1_A_p": 0.00577543,
        "W2_0": 48.0696,
        "W2_A": 0.370981
    },
    "KDImagSurface": {
        "D1_0": 29.3165,
        "D1_asymm": -19.0032,
        "D2_0": 0.00649407,
        "D2_A": 0.0315574,
        "D2_A2": 8.25347,
        "D2_A3": 258.342,
        "D3_0": 23.177,
        "r_0": 1.25138,
        "r_A": -0.000746366,
        "a_0_n": 0.545012,
        "a_A_n": -0.000129752,
        "a_0_p": 0.50051,
        "a_A_p": 0.0024632
    }
}

==> anc/KDUQFederal/62/modelErrors.json <==
{
    "ECS_p": 0.540157,
    "ECS_n": 0.38354,
    "APower_p": 0.968801,
    "APower_n": 0.730894,
    "RCS_p": 0.0294203,
    "TCS_n": 0.0437682
}

==> anc/KDUQFederal/62/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.9066,
        "V1_asymm": 33.8471,
        "V1_A": 0.0119323,
        "V2_0_n": 0.0043646,
        "V2_A_n": -6.19755e-06,
        "V3_0_n": -1.05751e-06,
        "V3_A_n": -3.22692e-08,
        "V2_0_p": 0.00599287,
        "V2_A_p": 1.09331e-05,
        "V3_0_p": 1.68493e-05,
        "V3_A_p": 1.48894e-08,
        "V4_0": -1.33837e-08,
        "r_0": 1.29241,
        "r_A": 0.604328,
        "a_0": 0.680954,
        "a_A": -0.000162157
    },
    "KDCoulomb": {
        "r_C_0": 1.15952,
        "r_C_A": 0.0932854,
        "r_C_A2": -0.579779
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.09867,
        "V1_A": -0.0214059,
        "V2_0": 0.00614639,
        "r_0": 1.15687,
        "r_A": 0.375057,
        "a_0": 0.592644
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.23524,
        "W2_0": 349.659
    },
    "KDImagVolume": {
        "W1_0_n": 20.4924,
        "W1_A_n": 0.102859,
        "W1_0_p": 14.7872,
        "W1_A_p": 0.0957403,
        "W2_0": 77.8005,
        "W2_A": 0.716484
    },
    "KDImagSurface": {
        "D1_0": 20.3642,
        "D1_asymm": 15.177,
        "D2_0": 0.020281,
        "D2_A": 0.00710308,
        "D2_A2": 12.2892,
        "D2_A3": 149.397,
        "D3_0": 18.625,
        "r_0": 1.49196,
        "r_A": 0.0687131,
        "a_0_n": 0.537814,
        "a_A_n": -0.00148199,
        "a_0_p": 0.527559,
        "a_A_p": 0.00181427
    }
}

==> anc/KDUQFederal/63/modelErrors.json <==
{
    "ECS_p": 0.483721,
    "ECS_n": 0.275002,
    "APower_p": 0.696819,
    "APower_n": 0.642721,
    "RCS_p": 0.0203403,
    "TCS_n": 0.036472
}

==> anc/KDUQFederal/63/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.0883,
        "V1_asymm": 5.1485,
        "V1_A": 0.0387244,
        "V2_0_n": 0.00718056,
        "V2_A_n": -4.4147e-06,
        "V3_0_n": 2.40576e-05,
        "V3_A_n": -1.48314e-08,
        "V2_0_p": 0.00696568,
        "V2_A_p": -2.95659e-06,
        "V3_0_p": 2.30938e-05,
        "V3_A_p": -3.16639e-08,
        "V4_0": 3.53369e-08,
        "r_0": 1.31425,
        "r_A": 0.554702,
        "a_0": 0.682006,
        "a_A": 1.38161e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.02355,
        "r_C_A": 1.83435,
        "r_C_A2": 6.96237
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.33006,
        "V1_A": -0.0072845,
        "V2_0": 0.000191644,
        "r_0": 1.23046,
        "r_A": 0.75399,
        "a_0": 0.568057
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.28839,
        "W2_0": 108.585
    },
    "KDImagVolume": {
        "W1_0_n": 18.8025,
        "W1_A_n": 0.0949831,
        "W1_0_p": 20.8337,
        "W1_A_p": 0.115203,
        "W2_0": 181.523,
        "W2_A": 0.501817
    },
    "KDImagSurface": {
        "D1_0": 16.7529,
        "D1_asymm": 6.22625,
        "D2_0": 0.0137364,
        "D2_A": 0.00233662,
        "D2_A2": 2.16011,
        "D2_A3": 122.623,
        "D3_0": 14.1974,
        "r_0": 1.26628,
        "r_A": 0.00897595,
        "a_0_n": 0.59127,
        "a_A_n": -0.000131988,
        "a_0_p": 0.493474,
        "a_A_p": 0.00145084
    }
}

==> anc/KDUQFederal/64/modelErrors.json <==
{
    "ECS_p": 0.234078,
    "ECS_n": 0.288164,
    "APower_p": 0.618704,
    "APower_n": 0.501745,
    "RCS_p": 0.0350437,
    "TCS_n": 0.0525052
}

==> anc/KDUQFederal/64/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.9402,
        "V1_asymm": 7.07583,
        "V1_A": 0.0487174,
        "V2_0_n": 0.00706535,
        "V2_A_n": -7.39574e-06,
        "V3_0_n": 2.23372e-05,
        "V3_A_n": -4.00467e-08,
        "V2_0_p": 0.00574501,
        "V2_A_p": 9.64835e-06,
        "V3_0_p": 1.25334e-05,
        "V3_A_p": 5.38519e-08,
        "V4_0": 3.03555e-08,
        "r_0": 1.29081,
        "r_A": 0.482776,
        "a_0": 0.685376,
        "a_A": -0.000429152
    },
    "KDCoulomb": {
        "r_C_0": 0.944046,
        "r_C_A": 0.637805,
        "r_C_A2": -1.31836
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.07571,
        "V1_A": 0.00316034,
        "V2_0": 0.00230972,
        "r_0": 1.21445,
        "r_A": 0.655949,
        "a_0": 0.638158
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.83184,
        "W2_0": 209.5
    },
    "KDImagVolume": {
        "W1_0_n": 17.6475,
        "W1_A_n": -0.0262162,
        "W1_0_p": 20.6175,
        "W1_A_p": -0.021935,
        "W2_0": 116.307,
        "W2_A": -0.144983
    },
    "KDImagSurface": {
        "D1_0": 18.3472,
        "D1_asymm": 18.1589,
        "D2_0": -0.00380207,
        "D2_A": 0.0310975,
        "D2_A2": 5.85546,
        "D2_A3": 242.655,
        "D3_0": 15.163,
        "r_0": 1.26788,
        "r_A": 0.00575279,
        "a_0_n": 0.591739,
        "a_A_n": -0.000927795,
        "a_0_p": 0.545271,
        "a_A_p": 0.0009823
    }
}

==> anc/KDUQFederal/65/modelErrors.json <==
{
    "ECS_p": 0.383273,
    "ECS_n": 0.366293,
    "APower_p": 0.666403,
    "APower_n": 0.756894,
    "RCS_p": 0.0146551,
    "TCS_n": 0.0351444
}

==> anc/KDUQFederal/65/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.5331,
        "V1_asymm": 23.223,
        "V1_A": 0.0168832,
        "V2_0_n": 0.00609331,
        "V2_A_n": 1.99452e-07,
        "V3_0_n": 1.13122e-05,
        "V3_A_n": -1.43048e-09,
        "V2_0_p": 0.00443685,
        "V2_A_p": 2.31736e-05,
        "V3_0_p": 2.45822e-06,
        "V3_A_p": 1.72408e-07,
        "V4_0": -2.10478e-10,
        "r_0": 1.29318,
        "r_A": 0.44673,
        "a_0": 0.690743,
        "a_A": -0.000204673
    },
    "KDCoulomb": {
        "r_C_0": 1.08111,
        "r_C_A": -0.391786,
        "r_C_A2": 47.248
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.85903,
        "V1_A": -0.0120865,
        "V2_0": 0.00838947,
        "r_0": 1.20047,
        "r_A": 0.53797,
        "a_0": 0.532997
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.01438,
        "W2_0": 210.874
    },
    "KDImagVolume": {
        "W1_0_n": 22.7668,
        "W1_A_n": -0.0331607,
        "W1_0_p": 19.2715,
        "W1_A_p": 0.00070636,
        "W2_0": 100.534,
        "W2_A": -0.0335764
    },
    "KDImagSurface": {
        "D1_0": 15.6204,
        "D1_asymm": 19.6084,
        "D2_0": 0.0419814,
        "D2_A": -0.0199186,
        "D2_A2": 7.64812,
        "D2_A3": 342.137,
        "D3_0": 9.6318,
        "r_0": 1.24516,
        "r_A": 0.0025713,
        "a_0_n": 0.520577,
        "a_A_n": -0.000743837,
        "a_0_p": 0.47549,
        "a_A_p": 0.000962245
    }
}

==> anc/KDUQFederal/66/modelErrors.json <==
{
    "ECS_p": 0.369555,
    "ECS_n": 0.259758,
    "APower_p": 0.894347,
    "APower_n": 0.743581,
    "RCS_p": 0.0167405,
    "TCS_n": 0.052919
}

==> anc/KDUQFederal/66/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.8345,
        "V1_asymm": 5.44879,
        "V1_A": 0.0421243,
        "V2_0_n": 0.0073337,
        "V2_A_n": 2.90284e-06,
        "V3_0_n": 2.22082e-05,
        "V3_A_n": 1.18294e-08,
        "V2_0_p": 0.00722018,
        "V2_A_p": -4.88138e-06,
        "V3_0_p": 2.50833e-05,
        "V3_A_p": -4.84311e-08,
        "V4_0": 4.10387e-08,
        "r_0": 1.2966,
        "r_A": 0.398287,
        "a_0": 0.680407,
        "a_A": 0.000138896
    },
    "KDCoulomb": {
        "r_C_0": 1.26968,
        "r_C_A": 0.250234,
        "r_C_A2": 22.3002
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.29585,
        "V1_A": 0.00707473,
        "V2_0": -0.000180585,
        "r_0": 1.14473,
        "r_A": 0.426206,
        "a_0": 0.60981
    },
    "KDImagSpinOrbit": {
        "W1_0": -10.2656,
        "W2_0": 461.473
    },
    "KDImagVolume": {
        "W1_0_n": 19.7861,
        "W1_A_n": 0.0045359,
        "W1_0_p": 16.674,
        "W1_A_p": 0.0243661,
        "W2_0": 99.8456,
        "W2_A": -0.0535174
    },
    "KDImagSurface": {
        "D1_0": 21.129,
        "D1_asymm": -0.556695,
        "D2_0": 0.0197661,
        "D2_A": 0.00989913,
        "D2_A2": 13.6962,
        "D2_A3": 267.719,
        "D3_0": 15.244,
        "r_0": 1.25531,
        "r_A": -0.000415096,
        "a_0_n": 0.544521,
        "a_A_n": 0.000320488,
        "a_0_p": 0.482834,
        "a_A_p": 0.00139438
    }
}

==> anc/KDUQFederal/67/modelErrors.json <==
{
    "ECS_p": 0.368939,
    "ECS_n": 0.255256,
    "APower_p": 0.938972,
    "APower_n": 0.781429,
    "RCS_p": 0.0409912,
    "TCS_n": 0.0606353
}

==> anc/KDUQFederal/67/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.4363,
        "V1_asymm": 19.6976,
        "V1_A": 0.0383387,
        "V2_0_n": 0.004057,
        "V2_A_n": -9.59753e-06,
        "V3_0_n": -7.78046e-06,
        "V3_A_n": -4.94406e-08,
        "V2_0_p": 0.00504053,
        "V2_A_p": 2.16866e-05,
        "V3_0_p": 1.70447e-06,
        "V3_A_p": 1.683e-07,
        "V4_0": -2.80769e-08,
        "r_0": 1.25591,
        "r_A": 0.413913,
        "a_0": 0.645216,
        "a_A": -0.000783963
    },
    "KDCoulomb": {
        "r_C_0": 1.07876,
        "r_C_A": 0.541948,
        "r_C_A2": 25.8506
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.03361,
        "V1_A": 0.0233182,
        "V2_0": 0.0166374,
        "r_0": 1.03799,
        "r_A": 0.144045,
        "a_0": 0.608815
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.32587,
        "W2_0": 124.906
    },
    "KDImagVolume": {
        "W1_0_n": 18.4117,
        "W1_A_n": 0.116329,
        "W1_0_p": 17.0722,
        "W1_A_p": 0.0503858,
        "W2_0": 68.2156,
        "W2_A": 0.42087
    },
    "KDImagSurface": {
        "D1_0": 24.0655,
        "D1_asymm": 13.1483,
        "D2_0": 0.0916686,
        "D2_A": -0.0614675,
        "D2_A2": 14.8029,
        "D2_A3": 264.557,
        "D3_0": 21.3917,
        "r_0": 1.33682,
        "r_A": 0.011323,
        "a_0_n": 0.589767,
        "a_A_n": -0.000840908,
        "a_0_p": 0.471388,
        "a_A_p": 0.00216951
    }
}

==> anc/KDUQFederal/68/modelErrors.json <==
{
    "ECS_p": 0.486166,
    "ECS_n": 0.305745,
    "APower_p": 0.737266,
    "APower_n": 0.829677,
    "RCS_p": 0.0342444,
    "TCS_n": 0.044373
}

==> anc/KDUQFederal/68/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 65.0,
        "V1_asymm": 23.3766,
        "V1_A": 0.0570745,
        "V2_0_n": 0.00617618,
        "V2_A_n": 1.29534e-05,
        "V3_0_n": 2.72464e-06,
        "V3_A_n": 6.52171e-08,
        "V2_0_p": 0.00368657,
        "V2_A_p": 7.60252e-06,
        "V3_0_p": -1.4435e-05,
        "V3_A_p": 4.71488e-08,
        "V4_0": -4.23767e-08,
        "r_0": 1.31741,
        "r_A": 0.729821,
        "a_0": 0.641759,
        "a_A": -0.000469167
    },
    "KDCoulomb": {
        "r_C_0": 1.13125,
        "r_C_A": 0.311801,
        "r_C_A2": 7.16407
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.93966,
        "V1_A": -0.00825103,
        "V2_0": 0.00247887,
        "r_0": 1.2053,
        "r_A": 0.527362,
        "a_0": 0.610382
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.50365,
        "W2_0": 356.94
    },
    "KDImagVolume": {
        "W1_0_n": 21.4806,
        "W1_A_n": -0.0123572,
        "W1_0_p": 18.6383,
        "W1_A_p": 0.0314745,
        "W2_0": 98.6593,
        "W2_A": 0.135871
    },
    "KDImagSurface": {
        "D1_0": 10.1085,
        "D1_asymm": 13.0695,
        "D2_0": 0.0137733,
        "D2_A": -0.000799756,
        "D2_A2": 7.6476,
        "D2_A3": 116.074,
        "D3_0": 9.21887,
        "r_0": 1.37646,
        "r_A": 0.042559,
        "a_0_n": 0.623805,
        "a_A_n": -0.00148306,
        "a_0_p": 0.543958,
        "a_A_p": 0.00202175
    }
}

==> anc/KDUQFederal/69/modelErrors.json <==
{
    "ECS_p": 0.322175,
    "ECS_n": 0.273251,
    "APower_p": 0.66095,
    "APower_n": 0.623422,
    "RCS_p": 0.0459351,
    "TCS_n": 0.0370136
}

==> anc/KDUQFederal/69/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5144,
        "V1_asymm": 16.5553,
        "V1_A": 0.0416532,
        "V2_0_n": 0.00443709,
        "V2_A_n": 4.73627e-06,
        "V3_0_n": -9.84488e-06,
        "V3_A_n": 1.59618e-08,
        "V2_0_p": 0.00473557,
        "V2_A_p": 1.32088e-05,
        "V3_0_p": -8.80761e-06,
        "V3_A_p": 1.0896e-07,
        "V4_0": -5.50374e-08,
        "r_0": 1.29393,
        "r_A": 0.440973,
        "a_0": 0.597537,
        "a_A": -0.000889764
    },
    "KDCoulomb": {
        "r_C_0": 1.16891,
        "r_C_A": 1.69452,
        "r_C_A2": 17.3466
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.15835,
        "V1_A": 1.62882e-05,
        "V2_0": 0.0071505,
        "r_0": 1.26691,
        "r_A": 0.839607,
        "a_0": 0.57266
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.38849,
        "W2_0": 594.828
    },
    "KDImagVolume": {
        "W1_0_n": 19.758,
        "W1_A_n": 0.0652199,
        "W1_0_p": 10.4206,
        "W1_A_p": 0.146639,
        "W2_0": 46.102,
        "W2_A": 1.25363
    },
    "KDImagSurface": {
        "D1_0": 13.5988,
        "D1_asymm": 10.262,
        "D2_0": 0.0347086,
        "D2_A": -0.015302,
        "D2_A2": 1.99171,
        "D2_A3": 265.322,
        "D3_0": 9.77743,
        "r_0": 1.33001,
        "r_A": 0.00742491,
        "a_0_n": 0.586954,
        "a_A_n": 8.6507e-06,
        "a_0_p": 0.474687,
        "a_A_p": 0.00137787
    }
}

==> anc/KDUQFederal/7/modelErrors.json <==
{
    "ECS_p": 0.469521,
    "ECS_n": 0.224158,
    "APower_p": 0.891323,
    "APower_n": 0.626992,
    "RCS_p": 0.0424515,
    "TCS_n": 0.0377845
}

==> anc/KDUQFederal/7/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 64.1371,
        "V1_asymm": 11.9194,
        "V1_A": 0.0533962,
        "V2_0_n": 0.00631548,
        "V2_A_n": 7.75628e-06,
        "V3_0_n": 1.55065e-05,
        "V3_A_n": 5.35923e-08,
        "V2_0_p": 0.00815056,
        "V2_A_p": -2.34176e-05,
        "V3_0_p": 2.47865e-05,
        "V3_A_p": -1.38167e-07,
        "V4_0": 1.21024e-08,
        "r_0": 1.26213,
        "r_A": 0.478882,
        "a_0": 0.652592,
        "a_A": -0.000429974
    },
    "KDCoulomb": {
        "r_C_0": 1.10451,
        "r_C_A": 1.11997,
        "r_C_A2": -8.53788
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.99916,
        "V1_A": 0.00567718,
        "V2_0": 0.0213334,
        "r_0": 1.18716,
        "r_A": 0.394748,
        "a_0": 0.516033
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.32411,
        "W2_0": 402.461
    },
    "KDImagVolume": {
        "W1_0_n": 23.8182,
        "W1_A_n": 0.0962817,
        "W1_0_p": 22.6843,
        "W1_A_p": 0.0993163,
        "W2_0": 115.347,
        "W2_A": 0.626506
    },
    "KDImagSurface": {
        "D1_0": 15.3082,
        "D1_asymm": 9.37134,
        "D2_0": 0.0607936,
        "D2_A": -0.03875,
        "D2_A2": 5.52446,
        "D2_A3": 354.629,
        "D3_0": 11.5597,
        "r_0": 1.40121,
        "r_A": 0.0386574,
        "a_0_n": 0.567605,
        "a_A_n": -0.000640728,
        "a_0_p": 0.543944,
        "a_A_p": 0.00217752
    }
}

==> anc/KDUQFederal/70/modelErrors.json <==
{
    "ECS_p": 0.298563,
    "ECS_n": 0.23012,
    "APower_p": 0.744623,
    "APower_n": 0.891773,
    "RCS_p": 0.0269248,
    "TCS_n": 0.0388613
}

==> anc/KDUQFederal/70/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.8834,
        "V1_asymm": 10.6794,
        "V1_A": 0.0139866,
        "V2_0_n": 0.0070107,
        "V2_A_n": -6.08242e-06,
        "V3_0_n": 2.2519e-05,
        "V3_A_n": -2.34904e-08,
        "V2_0_p": 0.00728298,
        "V2_A_p": 1.75148e-06,
        "V3_0_p": 2.11982e-05,
        "V3_A_p": 4.45657e-08,
        "V4_0": 3.54012e-08,
        "r_0": 1.29491,
        "r_A": 0.439025,
        "a_0": 0.716034,
        "a_A": 0.000347513
    },
    "KDCoulomb": {
        "r_C_0": 1.10904,
        "r_C_A": 0.310778,
        "r_C_A2": 10.1123
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.13635,
        "V1_A": -0.0350726,
        "V2_0": 0.00417611,
        "r_0": 1.27141,
        "r_A": 1.00302,
        "a_0": 0.632746
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.31708,
        "W2_0": 417.795
    },
    "KDImagVolume": {
        "W1_0_n": 19.2822,
        "W1_A_n": 0.0271166,
        "W1_0_p": 18.2294,
        "W1_A_p": 0.0114164,
        "W2_0": 125.875,
        "W2_A": -0.0308649
    },
    "KDImagSurface": {
        "D1_0": 16.3558,
        "D1_asymm": 16.5748,
        "D2_0": 0.0240093,
        "D2_A": -0.00335546,
        "D2_A2": 13.555,
        "D2_A3": 148.127,
        "D3_0": 12.5529,
        "r_0": 1.45572,
        "r_A": 0.0378583,
        "a_0_n": 0.45723,
        "a_A_n": -0.00090729,
        "a_0_p": 0.442207,
        "a_A_p": 0.00143517
    }
}

==> anc/KDUQFederal/71/modelErrors.json <==
{
    "ECS_p": 0.360864,
    "ECS_n": 0.198476,
    "APower_p": 0.487851,
    "APower_n": 0.631229,
    "RCS_p": 0.0427977,
    "TCS_n": 0.0636272
}

==> anc/KDUQFederal/71/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.5315,
        "V1_asymm": 14.2316,
        "V1_A": 0.0349579,
        "V2_0_n": 0.00490949,
        "V2_A_n": 8.34727e-07,
        "V3_0_n": 2.58395e-06,
        "V3_A_n": 4.4999e-08,
        "V2_0_p": 0.00587739,
        "V2_A_p": 1.46746e-05,
        "V3_0_p": 2.18139e-06,
        "V3_A_p": 1.04824e-07,
        "V4_0": -2.85751e-08,
        "r_0": 1.34874,
        "r_A": 0.71519,
        "a_0": 0.712097,
        "a_A": 0.000510101
    },
    "KDCoulomb": {
        "r_C_0": 0.938644,
        "r_C_A": 0.47266,
        "r_C_A2": 23.8444
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.70424,
        "V1_A": 0.00111389,
        "V2_0": 0.00368749,
        "r_0": 1.19663,
        "r_A": 0.740442,
        "a_0": 0.654462
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.27826,
        "W2_0": 209.375
    },
    "KDImagVolume": {
        "W1_0_n": 14.3114,
        "W1_A_n": 0.0593013,
        "W1_0_p": 20.9264,
        "W1_A_p": -0.0044727,
        "W2_0": 75.5098,
        "W2_A": -0.0333206
    },
    "KDImagSurface": {
        "D1_0": 18.1401,
        "D1_asymm": 9.24094,
        "D2_0": 0.0338137,
        "D2_A": 0.000826596,
        "D2_A2": 8.18626,
        "D2_A3": 284.836,
        "D3_0": 15.1659,
        "r_0": 1.35729,
        "r_A": 0.013599,
        "a_0_n": 0.628318,
        "a_A_n": 0.000274336,
        "a_0_p": 0.508435,
        "a_A_p": 0.00158984
    }
}

==> anc/KDUQFederal/72/modelErrors.json <==
{
    "ECS_p": 0.331511,
    "ECS_n": 0.304909,
    "APower_p": 0.752393,
    "APower_n": 0.552432,
    "RCS_p": 0.0305758,
    "TCS_n": 0.0404209
}

==> anc/KDUQFederal/72/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.9543,
        "V1_asymm": 6.97645,
        "V1_A": 0.0218387,
        "V2_0_n": 0.00424093,
        "V2_A_n": -4.74379e-06,
        "V3_0_n": -6.32749e-06,
        "V3_A_n": 5.29423e-09,
        "V2_0_p": 0.0042936,
        "V2_A_p": 1.3905e-05,
        "V3_0_p": -9.05696e-06,
        "V3_A_p": 5.83674e-08,
        "V4_0": -5.11099e-08,
        "r_0": 1.28742,
        "r_A": 0.355028,
        "a_0": 0.608897,
        "a_A": -0.000446079
    },
    "KDCoulomb": {
        "r_C_0": 1.18984,
        "r_C_A": 1.54457,
        "r_C_A2": 25.2919
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.84367,
        "V1_A": 0.000579445,
        "V2_0": 0.000342891,
        "r_0": 1.2441,
        "r_A": 1.06204,
        "a_0": 0.608198
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.55154,
        "W2_0": 211.844
    },
    "KDImagVolume": {
        "W1_0_n": 14.1583,
        "W1_A_n": 0.0565648,
        "W1_0_p": 16.5628,
        "W1_A_p": 0.0684845,
        "W2_0": 56.8088,
        "W2_A": 0.422432
    },
    "KDImagSurface": {
        "D1_0": 20.4489,
        "D1_asymm": 12.8817,
        "D2_0": 0.028037,
        "D2_A": 0.0220416,
        "D2_A2": 19.2041,
        "D2_A3": 1.94203,
        "D3_0": 15.2082,
        "r_0": 1.36003,
        "r_A": 0.0211936,
        "a_0_n": 0.552964,
        "a_A_n": -0.000146341,
        "a_0_p": 0.45184,
        "a_A_p": 0.00183163
    }
}

==> anc/KDUQFederal/73/modelErrors.json <==
{
    "ECS_p": 0.451938,
    "ECS_n": 0.271671,
    "APower_p": 0.515422,
    "APower_n": 0.425757,
    "RCS_p": 0.0352806,
    "TCS_n": 0.036649
}

==> anc/KDUQFederal/73/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.7872,
        "V1_asymm": 4.35459,
        "V1_A": 0.0445117,
        "V2_0_n": 0.00615066,
        "V2_A_n": 3.66661e-06,
        "V3_0_n": 1.20981e-05,
        "V3_A_n": 1.31059e-08,
        "V2_0_p": 0.00750824,
        "V2_A_p": -8.05824e-06,
        "V3_0_p": 2.76268e-05,
        "V3_A_p": -8.12088e-08,
        "V4_0": 1.33049e-08,
        "r_0": 1.32558,
        "r_A": 0.455032,
        "a_0": 0.67453,
        "a_A": -7.65129e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.1646,
        "r_C_A": 1.08757,
        "r_C_A2": 27.5035
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.76883,
        "V1_A": 0.0230428,
        "V2_0": 0.0111726,
        "r_0": 1.27209,
        "r_A": 0.896516,
        "a_0": 0.541677
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.56242,
        "W2_0": 213.828
    },
    "KDImagVolume": {
        "W1_0_n": 21.9401,
        "W1_A_n": -0.0218716,
        "W1_0_p": 17.2962,
        "W1_A_p": -0.0100367,
        "W2_0": 110.517,
        "W2_A": -0.268218
    },
    "KDImagSurface": {
        "D1_0": 36.8776,
        "D1_asymm": 30.4482,
        "D2_0": -0.000339704,
        "D2_A": 0.0369808,
        "D2_A2": -3.86917,
        "D2_A3": -71.4113,
        "D3_0": 21.8213,
        "r_0": 1.29122,
        "r_A": 0.00500822,
        "a_0_n": 0.558716,
        "a_A_n": 0.000107942,
        "a_0_p": 0.493828,
        "a_A_p": 0.000490342
    }
}

==> anc/KDUQFederal/74/modelErrors.json <==
{
    "ECS_p": 0.311923,
    "ECS_n": 0.320201,
    "APower_p": 0.673113,
    "APower_n": 0.783118,
    "RCS_p": 0.0231628,
    "TCS_n": 0.0536929
}

==> anc/KDUQFederal/74/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.577,
        "V1_asymm": 12.4194,
        "V1_A": 0.0450161,
        "V2_0_n": 0.00533431,
        "V2_A_n": 1.22222e-05,
        "V3_0_n": -1.10377e-06,
        "V3_A_n": 7.51275e-08,
        "V2_0_p": 0.00486877,
        "V2_A_p": 9.4728e-06,
        "V3_0_p": -3.62802e-06,
        "V3_A_p": 6.42178e-08,
        "V4_0": -4.75062e-08,
        "r_0": 1.28878,
        "r_A": 0.411808,
        "a_0": 0.676915,
        "a_A": -0.0001517
    },
    "KDCoulomb": {
        "r_C_0": 1.1685,
        "r_C_A": 0.62925,
        "r_C_A2": 24.1929
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.07843,
        "V1_A": -0.0217685,
        "V2_0": 0.00657412,
        "r_0": 1.2129,
        "r_A": 0.43983,
        "a_0": 0.595846
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.13069,
        "W2_0": 295.691
    },
    "KDImagVolume": {
        "W1_0_n": 22.0562,
        "W1_A_n": 0.015418,
        "W1_0_p": 27.5276,
        "W1_A_p": -0.0406807,
        "W2_0": 134.199,
        "W2_A": 0.0186237
    },
    "KDImagSurface": {
        "D1_0": 12.595,
        "D1_asymm": -0.874695,
        "D2_0": 0.030074,
        "D2_A": -0.0112024,
        "D2_A2": 18.5792,
        "D2_A3": 338.076,
        "D3_0": 9.80131,
        "r_0": 1.21368,
        "r_A": -0.0126372,
        "a_0_n": 0.557145,
        "a_A_n": 0.000143592,
        "a_0_p": 0.510016,
        "a_A_p": 0.00166582
    }
}

==> anc/KDUQFederal/75/modelErrors.json <==
{
    "ECS_p": 0.31431,
    "ECS_n": 0.300596,
    "APower_p": 0.766793,
    "APower_n": 0.887495,
    "RCS_p": 0.0479352,
    "TCS_n": 0.0556702
}

==> anc/KDUQFederal/75/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.203,
        "V1_asymm": 30.5354,
        "V1_A": -0.0114526,
        "V2_0_n": 0.00491755,
        "V2_A_n": -4.15812e-06,
        "V3_0_n": 9.1572e-06,
        "V3_A_n": -4.18803e-09,
        "V2_0_p": 0.00617416,
        "V2_A_p": 1.18957e-05,
        "V3_0_p": 1.40192e-05,
        "V3_A_p": 4.0791e-08,
        "V4_0": 6.48052e-09,
        "r_0": 1.17823,
        "r_A": -0.0108208,
        "a_0": 0.625876,
        "a_A": -0.000503659
    },
    "KDCoulomb": {
        "r_C_0": 1.22493,
        "r_C_A": 0.875689,
        "r_C_A2": 20.8038
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.18804,
        "V1_A": -0.00153602,
        "V2_0": 0.0013385,
        "r_0": 1.07021,
        "r_A": 0.0290498,
        "a_0": 0.61525
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.88208,
        "W2_0": 349.652
    },
    "KDImagVolume": {
        "W1_0_n": 15.0955,
        "W1_A_n": 0.0522844,
        "W1_0_p": 9.46675,
        "W1_A_p": 0.144835,
        "W2_0": 100.574,
        "W2_A": 0.199848
    },
    "KDImagSurface": {
        "D1_0": 23.8745,
        "D1_asymm": 0.395508,
        "D2_0": 0.0180335,
        "D2_A": 0.00886318,
        "D2_A2": 16.2436,
        "D2_A3": 251.546,
        "D3_0": 21.7086,
        "r_0": 1.34309,
        "r_A": 0.0252163,
        "a_0_n": 0.558372,
        "a_A_n": -0.000830997,
        "a_0_p": 0.491505,
        "a_A_p": 0.00142273
    }
}

==> anc/KDUQFederal/76/modelErrors.json <==
{
    "ECS_p": 0.450191,
    "ECS_n": 0.249848,
    "APower_p": 0.540898,
    "APower_n": 0.533571,
    "RCS_p": 0.0450918,
    "TCS_n": 0.0461881
}

==> anc/KDUQFederal/76/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.4893,
        "V1_asymm": 12.658,
        "V1_A": 0.0268218,
        "V2_0_n": 0.00725476,
        "V2_A_n": -9.39213e-06,
        "V3_0_n": 2.59808e-05,
        "V3_A_n": -4.56033e-08,
        "V2_0_p": 0.00866902,
        "V2_A_p": -3.47027e-06,
        "V3_0_p": 3.51359e-05,
        "V3_A_p": -4.29874e-08,
        "V4_0": 4.42358e-08,
        "r_0": 1.28362,
        "r_A": 0.515382,
        "a_0": 0.695027,
        "a_A": -0.000248609
    },
    "KDCoulomb": {
        "r_C_0": 1.17334,
        "r_C_A": 0.886876,
        "r_C_A2": 17.7297
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.1088,
        "V1_A": 0.000986963,
        "V2_0": 0.00363517,
        "r_0": 1.26902,
        "r_A": 0.865738,
        "a_0": 0.540063
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.0432,
        "W2_0": 281.541
    },
    "KDImagVolume": {
        "W1_0_n": 24.0033,
        "W1_A_n": -0.0600831,
        "W1_0_p": 20.4385,
        "W1_A_p": -0.0036061,
        "W2_0": 102.433,
        "W2_A": -0.170695
    },
    "KDImagSurface": {
        "D1_0": 16.6249,
        "D1_asymm": 12.7815,
        "D2_0": -0.0349016,
        "D2_A": 0.0632988,
        "D2_A2": 3.25069,
        "D2_A3": 231.645,
        "D3_0": 12.2974,
        "r_0": 1.40592,
        "r_A": 0.0221718,
        "a_0_n": 0.595915,
        "a_A_n": 0.000152192,
        "a_0_p": 0.548537,
        "a_A_p": 0.000247853
    }
}

==> anc/KDUQFederal/77/modelErrors.json <==
{
    "ECS_p": 0.34061,
    "ECS_n": 0.404585,
    "APower_p": 0.671712,
    "APower_n": 0.734644,
    "RCS_p": 0.051421,
    "TCS_n": 0.0223687
}

==> anc/KDUQFederal/77/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.571,
        "V1_asymm": 8.26291,
        "V1_A": 0.0330123,
        "V2_0_n": 0.00606991,
        "V2_A_n": 9.59885e-06,
        "V3_0_n": 4.33631e-06,
        "V3_A_n": 6.49867e-08,
        "V2_0_p": 0.00729882,
        "V2_A_p": -1.07603e-05,
        "V3_0_p": 1.09042e-05,
        "V3_A_p": -7.33743e-08,
        "V4_0": -3.62513e-08,
        "r_0": 1.27716,
        "r_A": 0.339162,
        "a_0": 0.641767,
        "a_A": -0.000271636
    },
    "KDCoulomb": {
        "r_C_0": 1.37508,
        "r_C_A": 0.941723,
        "r_C_A2": 14.338
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.70646,
        "V1_A": -0.00572599,
        "V2_0": 0.00486114,
        "r_0": 1.11492,
        "r_A": 0.307452,
        "a_0": 0.57572
    },
    "KDImagSpinOrbit": {
        "W1_0": -8.21657,
        "W2_0": 248.348
    },
    "KDImagVolume": {
        "W1_0_n": 21.4868,
        "W1_A_n": 0.0344772,
        "W1_0_p": 21.2779,
        "W1_A_p": 0.111348,
        "W2_0": 120.855,
        "W2_A": 0.0880071
    },
    "KDImagSurface": {
        "D1_0": 23.1074,
        "D1_asymm": 26.5994,
        "D2_0": 0.028411,
        "D2_A": 0.00341185,
        "D2_A2": 8.30112,
        "D2_A3": 116.444,
        "D3_0": 18.9803,
        "r_0": 1.48844,
        "r_A": 0.0467749,
        "a_0_n": 0.595305,
        "a_A_n": -0.00014604,
        "a_0_p": 0.49005,
        "a_A_p": 0.00104346
    }
}

==> anc/KDUQFederal/78/modelErrors.json <==
{
    "ECS_p": 0.325541,
    "ECS_n": 0.207932,
    "APower_p": 0.738959,
    "APower_n": 0.743372,
    "RCS_p": 0.0266663,
    "TCS_n": 0.0323146
}

==> anc/KDUQFederal/78/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.5216,
        "V1_asymm": 1.38019,
        "V1_A": 0.0490471,
        "V2_0_n": 0.00909789,
        "V2_A_n": 3.89317e-06,
        "V3_0_n": 4.40356e-05,
        "V3_A_n": 2.85547e-08,
        "V2_0_p": 0.00934315,
        "V2_A_p": -8.24941e-06,
        "V3_0_p": 4.36279e-05,
        "V3_A_p": -7.02135e-09,
        "V4_0": 8.56041e-08,
        "r_0": 1.30012,
        "r_A": 0.516025,
        "a_0": 0.694672,
        "a_A": -5.62441e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.24243,
        "r_C_A": 0.751308,
        "r_C_A2": 6.95558
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.40589,
        "V1_A": -0.0255656,
        "V2_0": 0.00284745,
        "r_0": 1.11791,
        "r_A": 0.45937,
        "a_0": 0.632573
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.444028,
        "W2_0": 40.2647
    },
    "KDImagVolume": {
        "W1_0_n": 18.9451,
        "W1_A_n": 0.0353165,
        "W1_0_p": 14.0187,
        "W1_A_p": 0.085498,
        "W2_0": 79.782,
        "W2_A": 0.548524
    },
    "KDImagSurface": {
        "D1_0": 17.0863,
        "D1_asymm": 0.0607318,
        "D2_0": 0.0369707,
        "D2_A": -0.0133843,
        "D2_A2": 2.23105,
        "D2_A3": 220.679,
        "D3_0": 11.9078,
        "r_0": 1.31767,
        "r_A": 0.0140314,
        "a_0_n": 0.561899,
        "a_A_n": 0.000486506,
        "a_0_p": 0.447094,
        "a_A_p": 0.00220223
    }
}

==> anc/KDUQFederal/79/modelErrors.json <==
{
    "ECS_p": 0.340858,
    "ECS_n": 0.246952,
    "APower_p": 0.645643,
    "APower_n": 0.533527,
    "RCS_p": 0.0333123,
    "TCS_n": 0.0357449
}

==> anc/KDUQFederal/79/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5494,
        "V1_asymm": 11.4879,
        "V1_A": 0.0369381,
        "V2_0_n": 0.00647349,
        "V2_A_n": 7.08734e-06,
        "V3_0_n": 1.02458e-05,
        "V3_A_n": 5.36533e-08,
        "V2_0_p": 0.00527705,
        "V2_A_p": 1.4895e-05,
        "V3_0_p": -1.90904e-06,
        "V3_A_p": 9.27046e-08,
        "V4_0": -1.83431e-08,
        "r_0": 1.28464,
        "r_A": 0.345547,
        "a_0": 0.666421,
        "a_A": -0.000210664
    },
    "KDCoulomb": {
        "r_C_0": 1.19922,
        "r_C_A": 0.999137,
        "r_C_A2": 5.16896
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.25044,
        "V1_A": -0.00384435,
        "V2_0": 5.43259e-05,
        "r_0": 1.20266,
        "r_A": 0.599062,
        "a_0": 0.630326
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.9496,
        "W2_0": 290.254
    },
    "KDImagVolume": {
        "W1_0_n": 14.5642,
        "W1_A_n": 0.0074878,
        "W1_0_p": 14.9305,
        "W1_A_p": 0.0261729,
        "W2_0": 65.4618,
        "W2_A": 0.0470627
    },
    "KDImagSurface": {
        "D1_0": 32.3001,
        "D1_asymm": 32.6905,
        "D2_0": 0.0349099,
        "D2_A": 0.00800066,
        "D2_A2": 5.40313,
        "D2_A3": 133.49,
        "D3_0": 15.0428,
        "r_0": 1.26544,
        "r_A": 0.00421059,
        "a_0_n": 0.492509,
        "a_A_n": -0.000112626,
        "a_0_p": 0.492238,
        "a_A_p": 0.00108409
    }
}

==> anc/KDUQFederal/8/modelErrors.json <==
{
    "ECS_p": 0.270712,
    "ECS_n": 0.308271,
    "APower_p": 0.560189,
    "APower_n": 0.60714,
    "RCS_p": 0.0639314,
    "TCS_n": 0.0351538
}

==> anc/KDUQFederal/8/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.0382,
        "V1_asymm": 22.9148,
        "V1_A": 0.00958526,
        "V2_0_n": 0.00478751,
        "V2_A_n": 4.35731e-06,
        "V3_0_n": -7.93083e-06,
        "V3_A_n": 3.099e-08,
        "V2_0_p": 0.00806344,
        "V2_A_p": -1.06676e-06,
        "V3_0_p": 1.32927e-05,
        "V3_A_p": -2.00609e-08,
        "V4_0": -5.9116e-08,
        "r_0": 1.1946,
        "r_A": -0.0238313,
        "a_0": 0.622685,
        "a_A": -0.0006621
    },
    "KDCoulomb": {
        "r_C_0": 1.20389,
        "r_C_A": 1.52407,
        "r_C_A2": 1.29672
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.56287,
        "V1_A": 0.0103958,
        "V2_0": 0.00557612,
        "r_0": 1.21688,
        "r_A": 0.754065,
        "a_0": 0.559249
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.31041,
        "W2_0": 194.752
    },
    "KDImagVolume": {
        "W1_0_n": 16.7844,
        "W1_A_n": 0.0257153,
        "W1_0_p": 15.0381,
        "W1_A_p": 0.0575094,
        "W2_0": 83.7475,
        "W2_A": -0.0502802
    },
    "KDImagSurface": {
        "D1_0": 17.8816,
        "D1_asymm": 8.41264,
        "D2_0": 0.0260136,
        "D2_A": 0.00309573,
        "D2_A2": 2.75402,
        "D2_A3": 126.052,
        "D3_0": 15.7403,
        "r_0": 1.44789,
        "r_A": 0.034304,
        "a_0_n": 0.580413,
        "a_A_n": -6.86066e-05,
        "a_0_p": 0.50749,
        "a_A_p": 0.000737835
    }
}

==> anc/KDUQFederal/80/modelErrors.json <==
{
    "ECS_p": 0.478002,
    "ECS_n": 0.246255,
    "APower_p": 0.706378,
    "APower_n": 0.54401,
    "RCS_p": 0.0322675,
    "TCS_n": 0.0409028
}

==> anc/KDUQFederal/80/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.3745,
        "V1_asymm": 21.4732,
        "V1_A": 0.0351418,
        "V2_0_n": 0.00470753,
        "V2_A_n": 3.46551e-06,
        "V3_0_n": -4.55139e-07,
        "V3_A_n": 3.87355e-08,
        "V2_0_p": 0.0055894,
        "V2_A_p": 1.2448e-05,
        "V3_0_p": 2.31567e-06,
        "V3_A_p": 8.4723e-08,
        "V4_0": -3.49148e-08,
        "r_0": 1.31435,
        "r_A": 0.608977,
        "a_0": 0.686077,
        "a_A": -1.8842e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.08724,
        "r_C_A": 1.39342,
        "r_C_A2": 33.1613
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.41007,
        "V1_A": 0.0212817,
        "V2_0": 0.00877467,
        "r_0": 1.29321,
        "r_A": 0.958255,
        "a_0": 0.55755
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.0237,
        "W2_0": 125.291
    },
    "KDImagVolume": {
        "W1_0_n": 18.6806,
        "W1_A_n": 0.0327554,
        "W1_0_p": 20.5521,
        "W1_A_p": -0.00903603,
        "W2_0": 101.561,
        "W2_A": -0.0457203
    },
    "KDImagSurface": {
        "D1_0": 23.0275,
        "D1_asymm": 0.792184,
        "D2_0": -0.0537232,
        "D2_A": 0.0845004,
        "D2_A2": 12.2087,
        "D2_A3": 243.124,
        "D3_0": 19.3424,
        "r_0": 1.4248,
        "r_A": 0.026741,
        "a_0_n": 0.560268,
        "a_A_n": 0.000205625,
        "a_0_p": 0.455827,
        "a_A_p": 0.00131434
    }
}

==> anc/KDUQFederal/81/modelErrors.json <==
{
    "ECS_p": 0.380551,
    "ECS_n": 0.440669,
    "APower_p": 0.770219,
    "APower_n": 0.623908,
    "RCS_p": 0.0273133,
    "TCS_n": 0.0414355
}

==> anc/KDUQFederal/81/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.3886,
        "V1_asymm": 14.5263,
        "V1_A": 0.01268,
        "V2_0_n": 0.00504244,
        "V2_A_n": -3.21765e-06,
        "V3_0_n": 8.16545e-06,
        "V3_A_n": -1.60131e-09,
        "V2_0_p": 0.00498378,
        "V2_A_p": 1.5207e-05,
        "V3_0_p": 6.99511e-06,
        "V3_A_p": 5.53233e-08,
        "V4_0": 7.40425e-09,
        "r_0": 1.26402,
        "r_A": 0.377512,
        "a_0": 0.635541,
        "a_A": -0.000549404
    },
    "KDCoulomb": {
        "r_C_0": 1.13307,
        "r_C_A": 1.00293,
        "r_C_A2": 0.13728
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.79616,
        "V1_A": -0.000569752,
        "V2_0": -0.000646084,
        "r_0": 1.16464,
        "r_A": 0.364344,
        "a_0": 0.531212
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.89553,
        "W2_0": 303.077
    },
    "KDImagVolume": {
        "W1_0_n": 20.3062,
        "W1_A_n": 0.0120013,
        "W1_0_p": 18.8818,
        "W1_A_p": 0.0354428,
        "W2_0": 106.863,
        "W2_A": -0.0687141
    },
    "KDImagSurface": {
        "D1_0": 13.6975,
        "D1_asymm": 10.206,
        "D2_0": 0.0449369,
        "D2_A": -0.020191,
        "D2_A2": 18.4166,
        "D2_A3": 210.723,
        "D3_0": 10.4044,
        "r_0": 1.23339,
        "r_A": 0.00247729,
        "a_0_n": 0.599047,
        "a_A_n": -0.00101295,
        "a_0_p": 0.568523,
        "a_A_p": 0.00140232
    }
}

==> anc/KDUQFederal/82/modelErrors.json <==
{
    "ECS_p": 0.404502,
    "ECS_n": 0.312612,
    "APower_p": 0.790798,
    "APower_n": 0.746223,
    "RCS_p": 0.0353701,
    "TCS_n": 0.0484054
}

==> anc/KDUQFederal/82/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 63.288,
        "V1_asymm": 24.8655,
        "V1_A": 0.0383887,
        "V2_0_n": 0.00616279,
        "V2_A_n": 1.33825e-05,
        "V3_0_n": 9.82159e-06,
        "V3_A_n": 7.3682e-08,
        "V2_0_p": 0.0072168,
        "V2_A_p": -8.32606e-07,
        "V3_0_p": 1.28156e-05,
        "V3_A_p": 2.62555e-08,
        "V4_0": -1.50545e-08,
        "r_0": 1.17473,
        "r_A": 0.107928,
        "a_0": 0.609889,
        "a_A": -0.00107224
    },
    "KDCoulomb": {
        "r_C_0": 1.08692,
        "r_C_A": 0.270267,
        "r_C_A2": 21.8743
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.79634,
        "V1_A": -0.00489988,
        "V2_0": 0.00505929,
        "r_0": 1.23872,
        "r_A": 0.783715,
        "a_0": 0.573445
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.5519,
        "W2_0": 279.772
    },
    "KDImagVolume": {
        "W1_0_n": 20.0899,
        "W1_A_n": 0.0801105,
        "W1_0_p": 25.8493,
        "W1_A_p": 0.0321657,
        "W2_0": 139.782,
        "W2_A": 0.113069
    },
    "KDImagSurface": {
        "D1_0": 21.2076,
        "D1_asymm": 14.0459,
        "D2_0": -0.00836505,
        "D2_A": 0.0335265,
        "D2_A2": 12.1564,
        "D2_A3": 279.517,
        "D3_0": 15.6348,
        "r_0": 1.14905,
        "r_A": -0.0129499,
        "a_0_n": 0.677107,
        "a_A_n": 0.00105676,
        "a_0_p": 0.538362,
        "a_A_p": 0.00164119
    }
}

==> anc/KDUQFederal/83/modelErrors.json <==
{
    "ECS_p": 0.310312,
    "ECS_n": 0.2065,
    "APower_p": 0.601406,
    "APower_n": 0.713209,
    "RCS_p": 0.0306803,
    "TCS_n": 0.056541
}

==> anc/KDUQFederal/83/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 61.657,
        "V1_asymm": 14.7922,
        "V1_A": 0.0234499,
        "V2_0_n": 0.00563739,
        "V2_A_n": -9.28333e-06,
        "V3_0_n": 1.15313e-05,
        "V3_A_n": -2.49776e-08,
        "V2_0_p": 0.00607098,
        "V2_A_p": 2.32151e-06,
        "V3_0_p": 1.27497e-05,
        "V3_A_p": -3.01923e-09,
        "V4_0": 9.52179e-09,
        "r_0": 1.25572,
        "r_A": 0.454049,
        "a_0": 0.707691,
        "a_A": -0.000402881
    },
    "KDCoulomb": {
        "r_C_0": 1.25617,
        "r_C_A": 0.879173,
        "r_C_A2": 6.66145
    },
    "KDRealSpinOrbit": {
        "V1_0": 5.58942,
        "V1_A": -0.00563815,
        "V2_0": 0.00346403,
        "r_0": 1.20671,
        "r_A": 0.822017,
        "a_0": 0.584236
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.56762,
        "W2_0": 243.521
    },
    "KDImagVolume": {
        "W1_0_n": 21.1729,
        "W1_A_n": 0.0953263,
        "W1_0_p": 20.6386,
        "W1_A_p": 0.117575,
        "W2_0": 130.694,
        "W2_A": 0.226727
    },
    "KDImagSurface": {
        "D1_0": 18.0527,
        "D1_asymm": 18.1045,
        "D2_0": 0.0241351,
        "D2_A": -0.0374531,
        "D2_A2": 10.0427,
        "D2_A3": -10.2378,
        "D3_0": 15.3372,
        "r_0": 1.39712,
        "r_A": 0.0328203,
        "a_0_n": 0.529377,
        "a_A_n": -0.000880158,
        "a_0_p": 0.463829,
        "a_A_p": 0.0019089
    }
}

==> anc/KDUQFederal/84/modelErrors.json <==
{
    "ECS_p": 0.448192,
    "ECS_n": 0.255378,
    "APower_p": 0.820993,
    "APower_n": 0.583698,
    "RCS_p": 0.0227711,
    "TCS_n": 0.0459955
}

==> anc/KDUQFederal/84/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.5373,
        "V1_asymm": 22.9765,
        "V1_A": 0.00390926,
        "V2_0_n": 0.00665315,
        "V2_A_n": -1.04154e-06,
        "V3_0_n": 1.56028e-05,
        "V3_A_n": 1.02567e-08,
        "V2_0_p": 0.00941478,
        "V2_A_p": -1.40247e-05,
        "V3_0_p": 3.48622e-05,
        "V3_A_p": -8.64945e-08,
        "V4_0": 1.06325e-08,
        "r_0": 1.15552,
        "r_A": -0.126788,
        "a_0": 0.711443,
        "a_A": -0.000218995
    },
    "KDCoulomb": {
        "r_C_0": 1.12502,
        "r_C_A": -0.193358,
        "r_C_A2": 6.49437
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.60478,
        "V1_A": 0.00804356,
        "V2_0": 0.0109309,
        "r_0": 1.16384,
        "r_A": 0.342886,
        "a_0": 0.501314
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.97092,
        "W2_0": -96.8153
    },
    "KDImagVolume": {
        "W1_0_n": 22.1163,
        "W1_A_n": 0.0261627,
        "W1_0_p": 17.7235,
        "W1_A_p": 0.0431707,
        "W2_0": 157.659,
        "W2_A": -0.378528
    },
    "KDImagSurface": {
        "D1_0": 19.2752,
        "D1_asymm": 15.9984,
        "D2_0": 0.0479218,
        "D2_A": -0.021838,
        "D2_A2": 9.03513,
        "D2_A3": 269.026,
        "D3_0": 12.5028,
        "r_0": 1.36129,
        "r_A": 0.00988955,
        "a_0_n": 0.504996,
        "a_A_n": 0.000306613,
        "a_0_p": 0.450494,
        "a_A_p": 0.000433169
    }
}

==> anc/KDUQFederal/85/modelErrors.json <==
{
    "ECS_p": 0.42729,
    "ECS_n": 0.40047,
    "APower_p": 0.781118,
    "APower_n": 0.67299,
    "RCS_p": 0.0495401,
    "TCS_n": 0.0298438
}

==> anc/KDUQFederal/85/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7953,
        "V1_asymm": 12.5615,
        "V1_A": 0.0295445,
        "V2_0_n": 0.00631029,
        "V2_A_n": -8.23985e-06,
        "V3_0_n": 2.34247e-05,
        "V3_A_n": -3.11017e-08,
        "V2_0_p": 0.00438643,
        "V2_A_p": 1.45609e-05,
        "V3_0_p": 1.56647e-05,
        "V3_A_p": 4.37611e-08,
        "V4_0": 4.4024e-08,
        "r_0": 1.33758,
        "r_A": 0.653542,
        "a_0": 0.699797,
        "a_A": 0.000632271
    },
    "KDCoulomb": {
        "r_C_0": 1.34893,
        "r_C_A": 0.463671,
        "r_C_A2": -2.74515
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.78508,
        "V1_A": 0.0308458,
        "V2_0": 0.0227097,
        "r_0": 1.12223,
        "r_A": 0.384338,
        "a_0": 0.604761
    },
    "KDImagSpinOrbit": {
        "W1_0": -4.81715,
        "W2_0": 254.779
    },
    "KDImagVolume": {
        "W1_0_n": 26.7133,
        "W1_A_n": -0.0105619,
        "W1_0_p": 24.207,
        "W1_A_p": 0.0766298,
        "W2_0": 155.392,
        "W2_A": -0.0477989
    },
    "KDImagSurface": {
        "D1_0": 21.2229,
        "D1_asymm": 33.6353,
        "D2_0": 0.0287884,
        "D2_A": -0.0161098,
        "D2_A2": 4.92609,
        "D2_A3": -86.37,
        "D3_0": 18.3115,
        "r_0": 1.42986,
        "r_A": 0.0542144,
        "a_0_n": 0.61133,
        "a_A_n": -0.00208007,
        "a_0_p": 0.531949,
        "a_A_p": 0.00220232
    }
}

==> anc/KDUQFederal/86/modelErrors.json <==
{
    "ECS_p": 0.370839,
    "ECS_n": 0.313937,
    "APower_p": 0.657685,
    "APower_n": 0.957331,
    "RCS_p": 0.0513535,
    "TCS_n": 0.0536144
}

==> anc/KDUQFederal/86/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.2352,
        "V1_asymm": 7.49045,
        "V1_A": 0.0274647,
        "V2_0_n": 0.00520372,
        "V2_A_n": -5.2905e-06,
        "V3_0_n": 1.85486e-06,
        "V3_A_n": 7.44396e-09,
        "V2_0_p": 0.00489488,
        "V2_A_p": 9.84657e-06,
        "V3_0_p": -7.34418e-07,
        "V3_A_p": 5.40573e-08,
        "V4_0": -2.41128e-08,
        "r_0": 1.27242,
        "r_A": 0.393243,
        "a_0": 0.635684,
        "a_A": -0.000399595
    },
    "KDCoulomb": {
        "r_C_0": 1.15543,
        "r_C_A": 0.767028,
        "r_C_A2": 2.47747
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.68083,
        "V1_A": -0.000343475,
        "V2_0": 0.000126662,
        "r_0": 1.2273,
        "r_A": 0.601808,
        "a_0": 0.557276
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.40175,
        "W2_0": 226.039
    },
    "KDImagVolume": {
        "W1_0_n": 23.5119,
        "W1_A_n": 0.00505903,
        "W1_0_p": 18.7558,
        "W1_A_p": 0.0289585,
        "W2_0": 97.8428,
        "W2_A": 0.141646
    },
    "KDImagSurface": {
        "D1_0": 16.519,
        "D1_asymm": 16.093,
        "D2_0": 0.0557787,
        "D2_A": -0.0325005,
        "D2_A2": 7.96832,
        "D2_A3": 291.63,
        "D3_0": 15.9184,
        "r_0": 1.26028,
        "r_A": -0.00602561,
        "a_0_n": 0.595889,
        "a_A_n": -7.6703e-06,
        "a_0_p": 0.544613,
        "a_A_p": 0.000294101
    }
}

==> anc/KDUQFederal/87/modelErrors.json <==
{
    "ECS_p": 0.419614,
    "ECS_n": 0.362202,
    "APower_p": 0.765065,
    "APower_n": 0.507895,
    "RCS_p": 0.00050666,
    "TCS_n": 0.0364562
}

==> anc/KDUQFederal/87/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.2297,
        "V1_asymm": 11.9469,
        "V1_A": 0.0237039,
        "V2_0_n": 0.00479891,
        "V2_A_n": 1.32566e-05,
        "V3_0_n": -6.13956e-06,
        "V3_A_n": 8.76217e-08,
        "V2_0_p": 0.00535775,
        "V2_A_p": 4.83596e-06,
        "V3_0_p": -5.9127e-06,
        "V3_A_p": 4.48019e-08,
        "V4_0": -5.82859e-08,
        "r_0": 1.27524,
        "r_A": 0.319734,
        "a_0": 0.635028,
        "a_A": -4.5208e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.12815,
        "r_C_A": 2.36393,
        "r_C_A2": 7.03249
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.19078,
        "V1_A": -0.0153459,
        "V2_0": 0.00210682,
        "r_0": 1.1609,
        "r_A": 0.450247,
        "a_0": 0.618572
    },
    "KDImagSpinOrbit": {
        "W1_0": -7.5754,
        "W2_0": 477.848
    },
    "KDImagVolume": {
        "W1_0_n": 14.2882,
        "W1_A_n": 0.0367504,
        "W1_0_p": 17.1577,
        "W1_A_p": 0.00633387,
        "W2_0": 78.8418,
        "W2_A": -0.0414355
    },
    "KDImagSurface": {
        "D1_0": 24.8671,
        "D1_asymm": 18.1551,
        "D2_0": 0.0326677,
        "D2_A": 0.0151092,
        "D2_A2": -4.37172,
        "D2_A3": 325.544,
        "D3_0": 17.0265,
        "r_0": 1.37355,
        "r_A": 0.0174719,
        "a_0_n": 0.597268,
        "a_A_n": 0.000866314,
        "a_0_p": 0.452635,
        "a_A_p": 0.00088345
    }
}

==> anc/KDUQFederal/88/modelErrors.json <==
{
    "ECS_p": 0.250859,
    "ECS_n": 0.312228,
    "APower_p": 0.635998,
    "APower_n": 0.580303,
    "RCS_p": 0.00807152,
    "TCS_n": 0.0390396
}

==> anc/KDUQFederal/88/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.6145,
        "V1_asymm": 16.4927,
        "V1_A": 0.0314077,
        "V2_0_n": 0.00621225,
        "V2_A_n": 1.20242e-05,
        "V3_0_n": 1.0353e-05,
        "V3_A_n": 8.84901e-08,
        "V2_0_p": 0.00700286,
        "V2_A_p": -1.66316e-06,
        "V3_0_p": 1.31439e-05,
        "V3_A_p": -1.92536e-08,
        "V4_0": -2.33069e-08,
        "r_0": 1.24636,
        "r_A": 0.288074,
        "a_0": 0.635832,
        "a_A": -0.000535392
    },
    "KDCoulomb": {
        "r_C_0": 1.33048,
        "r_C_A": 0.36127,
        "r_C_A2": -2.47744
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.39216,
        "V1_A": 0.00460416,
        "V2_0": 0.00675394,
        "r_0": 1.20358,
        "r_A": 0.609135,
        "a_0": 0.548702
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.32524,
        "W2_0": 157.605
    },
    "KDImagVolume": {
        "W1_0_n": 10.0234,
        "W1_A_n": 0.118279,
        "W1_0_p": 10.979,
        "W1_A_p": 0.147559,
        "W2_0": 63.1301,
        "W2_A": 0.66568
    },
    "KDImagSurface": {
        "D1_0": 16.7431,
        "D1_asymm": 13.3892,
        "D2_0": 0.0675776,
        "D2_A": -0.044488,
        "D2_A2": 3.19732,
        "D2_A3": 301.252,
        "D3_0": 12.6843,
        "r_0": 1.37814,
        "r_A": 0.0176626,
        "a_0_n": 0.542924,
        "a_A_n": 0.000235803,
        "a_0_p": 0.424902,
        "a_A_p": 0.00165124
    }
}

==> anc/KDUQFederal/89/modelErrors.json <==
{
    "ECS_p": 0.366045,
    "ECS_n": 0.290729,
    "APower_p": 0.755135,
    "APower_n": 0.830394,
    "RCS_p": 0.0254928,
    "TCS_n": 0.0417786
}

==> anc/KDUQFederal/89/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.07,
        "V1_asymm": 9.01838,
        "V1_A": 0.0126854,
        "V2_0_n": 0.00860892,
        "V2_A_n": 7.40005e-06,
        "V3_0_n": 3.5615e-05,
        "V3_A_n": 5.8198e-08,
        "V2_0_p": 0.00735681,
        "V2_A_p": 1.283e-06,
        "V3_0_p": 2.93501e-05,
        "V3_A_p": -2.4798e-08,
        "V4_0": 4.44397e-08,
        "r_0": 1.22371,
        "r_A": 0.114477,
        "a_0": 0.648919,
        "a_A": -0.000358757
    },
    "KDCoulomb": {
        "r_C_0": 1.16782,
        "r_C_A": 0.127269,
        "r_C_A2": -17.3697
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.40933,
        "V1_A": 0.0125897,
        "V2_0": 0.00207693,
        "r_0": 1.26565,
        "r_A": 1.04413,
        "a_0": 0.589341
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.26345,
        "W2_0": 288.743
    },
    "KDImagVolume": {
        "W1_0_n": 15.8278,
        "W1_A_n": 0.0189928,
        "W1_0_p": 14.0527,
        "W1_A_p": 0.0421037,
        "W2_0": 105.408,
        "W2_A": -0.0100339
    },
    "KDImagSurface": {
        "D1_0": 15.8332,
        "D1_asymm": 14.0982,
        "D2_0": 0.0362132,
        "D2_A": -0.0163282,
        "D2_A2": 12.6448,
        "D2_A3": 332.274,
        "D3_0": 15.3514,
        "r_0": 1.41049,
        "r_A": 0.0295454,
        "a_0_n": 0.557657,
        "a_A_n": -0.000754484,
        "a_0_p": 0.477364,
        "a_A_p": 0.00161969
    }
}

==> anc/KDUQFederal/9/modelErrors.json <==
{
    "ECS_p": 0.523369,
    "ECS_n": 0.324947,
    "APower_p": 0.875656,
    "APower_n": 0.477571,
    "RCS_p": 0.0651999,
    "TCS_n": 0.036832
}

==> anc/KDUQFederal/9/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 54.6901,
        "V1_asymm": 8.12294,
        "V1_A": 0.00976503,
        "V2_0_n": 0.00469922,
        "V2_A_n": -2.35167e-06,
        "V3_0_n": 7.56101e-09,
        "V3_A_n": 9.20049e-09,
        "V2_0_p": 0.00363571,
        "V2_A_p": 1.28804e-05,
        "V3_0_p": -1.16854e-05,
        "V3_A_p": 8.17875e-08,
        "V4_0": -2.03744e-08,
        "r_0": 1.24115,
        "r_A": 0.163975,
        "a_0": 0.62508,
        "a_A": -0.000355917
    },
    "KDCoulomb": {
        "r_C_0": 1.0829,
        "r_C_A": -0.323525,
        "r_C_A2": 18.583
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.94582,
        "V1_A": 0.0019138,
        "V2_0": 0.000709233,
        "r_0": 1.18941,
        "r_A": 0.630264,
        "a_0": 0.628425
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.3376,
        "W2_0": 355.464
    },
    "KDImagVolume": {
        "W1_0_n": 17.1757,
        "W1_A_n": 0.0309133,
        "W1_0_p": 15.1132,
        "W1_A_p": 0.0452506,
        "W2_0": 89.8975,
        "W2_A": 0.101682
    },
    "KDImagSurface": {
        "D1_0": 19.2721,
        "D1_asymm": 17.4249,
        "D2_0": -0.00703496,
        "D2_A": 0.0332049,
        "D2_A2": 0.415812,
        "D2_A3": 391.832,
        "D3_0": 11.7041,
        "r_0": 1.41028,
        "r_A": 0.0331765,
        "a_0_n": 0.505411,
        "a_A_n": -0.000154711,
        "a_0_p": 0.531266,
        "a_A_p": 0.00121645
    }
}

==> anc/KDUQFederal/90/modelErrors.json <==
{
    "ECS_p": 0.346702,
    "ECS_n": 0.261903,
    "APower_p": 0.671491,
    "APower_n": 0.593699,
    "RCS_p": 0.0273525,
    "TCS_n": 0.0392006
}

==> anc/KDUQFederal/90/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 62.4794,
        "V1_asymm": 8.26118,
        "V1_A": 0.044019,
        "V2_0_n": 0.00610997,
        "V2_A_n": -9.58876e-06,
        "V3_0_n": 1.44545e-05,
        "V3_A_n": -5.77965e-08,
        "V2_0_p": 0.00663854,
        "V2_A_p": 3.62942e-06,
        "V3_0_p": 1.96107e-05,
        "V3_A_p": -1.72099e-09,
        "V4_0": 2.50342e-08,
        "r_0": 1.33473,
        "r_A": 0.685114,
        "a_0": 0.739625,
        "a_A": 0.000371306
    },
    "KDCoulomb": {
        "r_C_0": 1.27761,
        "r_C_A": 0.265785,
        "r_C_A2": 35.1816
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.68119,
        "V1_A": 0.00687727,
        "V2_0": 0.0012241,
        "r_0": 1.16386,
        "r_A": 0.47501,
        "a_0": 0.61617
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.929398,
        "W2_0": 506.937
    },
    "KDImagVolume": {
        "W1_0_n": 20.2825,
        "W1_A_n": 0.00527331,
        "W1_0_p": 12.4237,
        "W1_A_p": 0.0826009,
        "W2_0": 62.9693,
        "W2_A": 0.502488
    },
    "KDImagSurface": {
        "D1_0": 16.779,
        "D1_asymm": 19.6042,
        "D2_0": 0.0225126,
        "D2_A": 0.00629499,
        "D2_A2": 5.36058,
        "D2_A3": -45.5554,
        "D3_0": 8.59455,
        "r_0": 1.47465,
        "r_A": 0.0649558,
        "a_0_n": 0.504766,
        "a_A_n": -0.00081918,
        "a_0_p": 0.383135,
        "a_A_p": 0.00282748
    }
}

==> anc/KDUQFederal/91/modelErrors.json <==
{
    "ECS_p": 0.480076,
    "ECS_n": 0.551857,
    "APower_p": 0.650095,
    "APower_n": 0.614705,
    "RCS_p": 0.00804514,
    "TCS_n": 0.0311851
}

==> anc/KDUQFederal/91/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.7723,
        "V1_asymm": 19.2806,
        "V1_A": 0.0231652,
        "V2_0_n": 0.00600823,
        "V2_A_n": -9.50473e-07,
        "V3_0_n": 7.46377e-06,
        "V3_A_n": -3.54097e-09,
        "V2_0_p": 0.00763026,
        "V2_A_p": 1.61186e-06,
        "V3_0_p": 1.80157e-05,
        "V3_A_p": -3.11784e-09,
        "V4_0": -1.22472e-08,
        "r_0": 1.24265,
        "r_A": 0.128104,
        "a_0": 0.643035,
        "a_A": -0.00044952
    },
    "KDCoulomb": {
        "r_C_0": 1.41217,
        "r_C_A": 0.0764538,
        "r_C_A2": 32.4799
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.91018,
        "V1_A": -0.00185194,
        "V2_0": 0.00402795,
        "r_0": 1.28255,
        "r_A": 0.834214,
        "a_0": 0.527247
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.06925,
        "W2_0": 328.5
    },
    "KDImagVolume": {
        "W1_0_n": 18.5875,
        "W1_A_n": 0.0245237,
        "W1_0_p": 11.6027,
        "W1_A_p": 0.0661505,
        "W2_0": 76.0517,
        "W2_A": 0.329752
    },
    "KDImagSurface": {
        "D1_0": 24.6201,
        "D1_asymm": -11.2312,
        "D2_0": 0.0399899,
        "D2_A": -0.00949796,
        "D2_A2": -5.13746,
        "D2_A3": 13.5452,
        "D3_0": 17.4053,
        "r_0": 1.24051,
        "r_A": 0.00631634,
        "a_0_n": 0.528873,
        "a_A_n": -0.000161189,
        "a_0_p": 0.49002,
        "a_A_p": 0.00190278
    }
}

==> anc/KDUQFederal/92/modelErrors.json <==
{
    "ECS_p": 0.288284,
    "ECS_n": 0.263626,
    "APower_p": 0.775472,
    "APower_n": 0.638814,
    "RCS_p": 0.00748663,
    "TCS_n": 0.0598332
}

==> anc/KDUQFederal/92/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 58.7838,
        "V1_asymm": 8.13028,
        "V1_A": 0.0311237,
        "V2_0_n": 0.00792195,
        "V2_A_n": 8.94099e-06,
        "V3_0_n": 1.98442e-05,
        "V3_A_n": 3.36824e-08,
        "V2_0_p": 0.00802036,
        "V2_A_p": -8.00767e-06,
        "V3_0_p": 2.21278e-05,
        "V3_A_p": -8.0192e-09,
        "V4_0": 7.43434e-09,
        "r_0": 1.28304,
        "r_A": 0.326606,
        "a_0": 0.684375,
        "a_A": 7.35359e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.33926,
        "r_C_A": 1.35493,
        "r_C_A2": -5.69831
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.66138,
        "V1_A": -0.00579405,
        "V2_0": 0.0073647,
        "r_0": 0.957028,
        "r_A": -0.477042,
        "a_0": 0.555566
    },
    "KDImagSpinOrbit": {
        "W1_0": -5.79333,
        "W2_0": 295.528
    },
    "KDImagVolume": {
        "W1_0_n": 16.9746,
        "W1_A_n": 0.0360772,
        "W1_0_p": 15.7905,
        "W1_A_p": 0.0133231,
        "W2_0": 78.7733,
        "W2_A": 0.0546484
    },
    "KDImagSurface": {
        "D1_0": 15.168,
        "D1_asymm": 18.0142,
        "D2_0": -0.0224029,
        "D2_A": 0.0461801,
        "D2_A2": 10.2545,
        "D2_A3": 265.654,
        "D3_0": 11.3596,
        "r_0": 1.38707,
        "r_A": 0.0296095,
        "a_0_n": 0.556517,
        "a_A_n": -0.000584755,
        "a_0_p": 0.437425,
        "a_A_p": 0.00202024
    }
}

==> anc/KDUQFederal/93/modelErrors.json <==
{
    "ECS_p": 0.455555,
    "ECS_n": 0.313121,
    "APower_p": 0.660007,
    "APower_n": 0.446936,
    "RCS_p": 0.0363528,
    "TCS_n": 0.0391133
}

==> anc/KDUQFederal/93/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 55.7646,
        "V1_asymm": 8.35678,
        "V1_A": 0.0234205,
        "V2_0_n": 0.00539224,
        "V2_A_n": -7.18261e-06,
        "V3_0_n": 5.58814e-06,
        "V3_A_n": -4.29307e-08,
        "V2_0_p": 0.00538578,
        "V2_A_p": 4.11807e-06,
        "V3_0_p": 7.87971e-06,
        "V3_A_p": -9.67225e-09,
        "V4_0": -5.55415e-09,
        "r_0": 1.35795,
        "r_A": 0.611402,
        "a_0": 0.664918,
        "a_A": -7.32887e-05
    },
    "KDCoulomb": {
        "r_C_0": 1.12697,
        "r_C_A": -0.583124,
        "r_C_A2": 37.4796
    },
    "KDRealSpinOrbit": {
        "V1_0": 4.05021,
        "V1_A": -0.00361091,
        "V2_0": -0.000624835,
        "r_0": 1.25674,
        "r_A": 0.813632,
        "a_0": 0.577559
    },
    "KDImagSpinOrbit": {
        "W1_0": -3.32535,
        "W2_0": 320.674
    },
    "KDImagVolume": {
        "W1_0_n": 19.3537,
        "W1_A_n": -0.0641662,
        "W1_0_p": 17.1281,
        "W1_A_p": -0.0153166,
        "W2_0": 100.228,
        "W2_A": -0.291047
    },
    "KDImagSurface": {
        "D1_0": 22.5253,
        "D1_asymm": 10.7022,
        "D2_0": 0.0363113,
        "D2_A": -0.00634302,
        "D2_A2": 15.8528,
        "D2_A3": 350.53,
        "D3_0": 15.6869,
        "r_0": 1.38768,
        "r_A": 0.0224063,
        "a_0_n": 0.540577,
        "a_A_n": 0.00040591,
        "a_0_p": 0.453952,
        "a_A_p": 0.000980384
    }
}

==> anc/KDUQFederal/94/modelErrors.json <==
{
    "ECS_p": 0.451557,
    "ECS_n": 0.343986,
    "APower_p": 0.792204,
    "APower_n": 0.758412,
    "RCS_p": 0.0356458,
    "TCS_n": 0.0279315
}

==> anc/KDUQFederal/94/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 57.8013,
        "V1_asymm": 2.12281,
        "V1_A": 0.0336771,
        "V2_0_n": 0.00580673,
        "V2_A_n": 4.97742e-07,
        "V3_0_n": 5.76077e-06,
        "V3_A_n": -3.3721e-09,
        "V2_0_p": 0.00625105,
        "V2_A_p": 4.79679e-06,
        "V3_0_p": 1.19335e-05,
        "V3_A_p": 7.04935e-08,
        "V4_0": -7.97821e-09,
        "r_0": 1.31004,
        "r_A": 0.506519,
        "a_0": 0.705811,
        "a_A": -0.000135436
    },
    "KDCoulomb": {
        "r_C_0": 1.25793,
        "r_C_A": 1.56344,
        "r_C_A2": 13.524
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.19258,
        "V1_A": -0.0123574,
        "V2_0": 0.0108993,
        "r_0": 1.14269,
        "r_A": 0.499679,
        "a_0": 0.572582
    },
    "KDImagSpinOrbit": {
        "W1_0": -6.57916,
        "W2_0": 306.792
    },
    "KDImagVolume": {
        "W1_0_n": 22.26,
        "W1_A_n": -0.00927482,
        "W1_0_p": 14.5846,
        "W1_A_p": 0.0125207,
        "W2_0": 69.3276,
        "W2_A": 0.0311082
    },
    "KDImagSurface": {
        "D1_0": 16.438,
        "D1_asymm": 30.6589,
        "D2_0": 0.00318355,
        "D2_A": 0.0248806,
        "D2_A2": 13.7972,
        "D2_A3": 388.153,
        "D3_0": 10.6847,
        "r_0": 1.43637,
        "r_A": 0.0291263,
        "a_0_n": 0.522498,
        "a_A_n": -0.000228217,
        "a_0_p": 0.427707,
        "a_A_p": 0.00172152
    }
}

==> anc/KDUQFederal/95/modelErrors.json <==
{
    "ECS_p": 0.481993,
    "ECS_n": 0.234823,
    "APower_p": 0.827481,
    "APower_n": 0.508493,
    "RCS_p": 0.0534665,
    "TCS_n": 0.0358779
}

==> anc/KDUQFederal/95/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 56.6763,
        "V1_asymm": 3.50384,
        "V1_A": 0.0241662,
        "V2_0_n": 0.00823858,
        "V2_A_n": 2.48131e-06,
        "V3_0_n": 2.45527e-05,
        "V3_A_n": 1.89429e-08,
        "V2_0_p": 0.00847842,
        "V2_A_p": -3.63628e-06,
        "V3_0_p": 1.87723e-05,
        "V3_A_p": 3.39466e-08,
        "V4_0": 1.52839e-08,
        "r_0": 1.27998,
        "r_A": 0.221766,
        "a_0": 0.657503,
        "a_A": -0.000258502
    },
    "KDCoulomb": {
        "r_C_0": 1.23882,
        "r_C_A": 0.86705,
        "r_C_A2": 12.9045
    },
    "KDRealSpinOrbit": {
        "V1_0": 6.41895,
        "V1_A": -0.0131512,
        "V2_0": 0.00518811,
        "r_0": 1.14373,
        "r_A": 0.232188,
        "a_0": 0.556885
    },
    "KDImagSpinOrbit": {
        "W1_0": -2.29592,
        "W2_0": 117.923
    },
    "KDImagVolume": {
        "W1_0_n": 14.779,
        "W1_A_n": 0.0269284,
        "W1_0_p": 15.0912,
        "W1_A_p": -0.00213188,
        "W2_0": 66.7703,
        "W2_A": 0.248537
    },
    "KDImagSurface": {
        "D1_0": 22.5464,
        "D1_asymm": 12.5569,
        "D2_0": 0.0216535,
        "D2_A": 0.00556323,
        "D2_A2": 9.19699,
        "D2_A3": 189.514,
        "D3_0": 17.2064,
        "r_0": 1.33425,
        "r_A": 0.0107584,
        "a_0_n": 0.496925,
        "a_A_n": 0.000292382,
        "a_0_p": 0.418502,
        "a_A_p": 0.000667458
    }
}

==> anc/KDUQFederal/96/modelErrors.json <==
{
    "ECS_p": 0.499926,
    "ECS_n": 0.409804,
    "APower_p": 0.671392,
    "APower_n": 0.646012,
    "RCS_p": 0.0298957,
    "TCS_n": 0.0454408
}

==> anc/KDUQFederal/96/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 59.5091,
        "V1_asymm": 22.4228,
        "V1_A": 0.0210783,
        "V2_0_n": 0.00685643,
        "V2_A_n": 8.7614e-06,
        "V3_0_n": 1.78413e-05,
        "V3_A_n": 6.52687e-08,
        "V2_0_p": 0.00871157,
        "V2_A_p": -3.15681e-06,
        "V3_0_p": 3.27383e-05,
        "V3_A_p": -7.29228e-08,
        "V4_0": -2.95359e-09,
        "r_0": 1.32701,
        "r_A": 0.652533,
        "a_0": 0.770167,
        "a_A": 0.000788069
    },
    "KDCoulomb": {
        "r_C_0": 1.41035,
        "r_C_A": 0.37693,
        "r_C_A2": 19.2643
    },
    "KDRealSpinOrbit": {
        "V1_0": 8.83865,
        "V1_A": -0.0384939,
        "V2_0": 0.00672087,
        "r_0": 1.30015,
        "r_A": 1.03664,
        "a_0": 0.686289
    },
    "KDImagSpinOrbit": {
        "W1_0": -0.484663,
        "W2_0": 218.025
    },
    "KDImagVolume": {
        "W1_0_n": 13.2986,
        "W1_A_n": 0.0635288,
        "W1_0_p": 20.8947,
        "W1_A_p": 0.0562455,
        "W2_0": 135.583,
        "W2_A": -0.178992
    },
    "KDImagSurface": {
        "D1_0": 30.6271,
        "D1_asymm": 41.759,
        "D2_0": -0.000715861,
        "D2_A": 0.0366939,
        "D2_A2": 11.4184,
        "D2_A3": 247.489,
        "D3_0": 27.0256,
        "r_0": 1.55527,
        "r_A": 0.0683849,
        "a_0_n": 0.547379,
        "a_A_n": -0.00223807,
        "a_0_p": 0.514147,
        "a_A_p": 0.00184461
    }
}

==> anc/KDUQFederal/97/modelErrors.json <==
{
    "ECS_p": 0.447462,
    "ECS_n": 0.274188,
    "APower_p": 0.657944,
    "APower_n": 0.857066,
    "RCS_p": 0.0131231,
    "TCS_n": 0.0349597
}

==> anc/KDUQFederal/97/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.3159,
        "V1_asymm": 2.40507,
        "V1_A": 0.0361869,
        "V2_0_n": 0.00724305,
        "V2_A_n": -4.24833e-06,
        "V3_0_n": 2.35405e-05,
        "V3_A_n": -3.73644e-09,
        "V2_0_p": 0.00669425,
        "V2_A_p": 2.09282e-06,
        "V3_0_p": 2.11537e-05,
        "V3_A_p": -1.38262e-08,
        "V4_0": 3.22419e-08,
        "r_0": 1.30376,
        "r_A": 0.507651,
        "a_0": 0.699103,
        "a_A": 0.00021664
    },
    "KDCoulomb": {
        "r_C_0": 1.01919,
        "r_C_A": 0.594129,
        "r_C_A2": 29.0304
    },
    "KDRealSpinOrbit": {
        "V1_0": 3.81245,
        "V1_A": 0.0290966,
        "V2_0": 0.00303925,
        "r_0": 1.21251,
        "r_A": 0.696323,
        "a_0": 0.620309
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.43162,
        "W2_0": 283.399
    },
    "KDImagVolume": {
        "W1_0_n": 20.9255,
        "W1_A_n": 0.0108472,
        "W1_0_p": 17.2194,
        "W1_A_p": 0.0263914,
        "W2_0": 103.829,
        "W2_A": 0.0385039
    },
    "KDImagSurface": {
        "D1_0": 16.31,
        "D1_asymm": -3.81671,
        "D2_0": -0.0346842,
        "D2_A": 0.0586365,
        "D2_A2": 2.78019,
        "D2_A3": 273.448,
        "D3_0": 16.5605,
        "r_0": 1.26298,
        "r_A": -0.00593251,
        "a_0_n": 0.569933,
        "a_A_n": -0.000121847,
        "a_0_p": 0.546124,
        "a_A_p": 0.00084811
    }
}

==> anc/KDUQFederal/98/modelErrors.json <==
{
    "ECS_p": 0.385563,
    "ECS_n": 0.328366,
    "APower_p": 0.7777,
    "APower_n": 0.739874,
    "RCS_p": 0.0365859,
    "TCS_n": 0.0546246
}

==> anc/KDUQFederal/98/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.0099,
        "V1_asymm": 8.10808,
        "V1_A": 0.0517083,
        "V2_0_n": 0.00506884,
        "V2_A_n": 1.65583e-06,
        "V3_0_n": -4.72628e-06,
        "V3_A_n": -2.15117e-08,
        "V2_0_p": 0.00616426,
        "V2_A_p": 4.42168e-06,
        "V3_0_p": 1.45501e-05,
        "V3_A_p": -4.1449e-08,
        "V4_0": -2.5511e-08,
        "r_0": 1.3307,
        "r_A": 0.577763,
        "a_0": 0.633259,
        "a_A": -0.000670009
    },
    "KDCoulomb": {
        "r_C_0": 1.0904,
        "r_C_A": -0.0686141,
        "r_C_A2": 26.0806
    },
    "KDRealSpinOrbit": {
        "V1_0": 7.88186,
        "V1_A": -0.017491,
        "V2_0": 0.00664165,
        "r_0": 1.18897,
        "r_A": 0.541427,
        "a_0": 0.727056
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.83346,
        "W2_0": 337.88
    },
    "KDImagVolume": {
        "W1_0_n": 23.4364,
        "W1_A_n": -0.011711,
        "W1_0_p": 10.0324,
        "W1_A_p": 0.135783,
        "W2_0": 70.4207,
        "W2_A": 0.474833
    },
    "KDImagSurface": {
        "D1_0": 14.4063,
        "D1_asymm": 7.9537,
        "D2_0": -0.0334423,
        "D2_A": 0.0567465,
        "D2_A2": 14.3475,
        "D2_A3": 298.967,
        "D3_0": 12.3972,
        "r_0": 1.38007,
        "r_A": 0.0136782,
        "a_0_n": 0.621513,
        "a_A_n": 0.000368936,
        "a_0_p": 0.486864,
        "a_A_p": 0.000699893
    }
}

==> anc/KDUQFederal/99/modelErrors.json <==
{
    "ECS_p": 0.471923,
    "ECS_n": 0.306472,
    "APower_p": 0.720251,
    "APower_n": 0.813711,
    "RCS_p": 0.0396938,
    "TCS_n": 0.0299649
}

==> anc/KDUQFederal/99/parameters.json <==
{
    "KDHartreeFock": {
        "V1_0": 60.6787,
        "V1_asymm": 16.387,
        "V1_A": 0.0408192,
        "V2_0_n": 0.00591625,
        "V2_A_n": 3.1519e-06,
        "V3_0_n": 3.41731e-06,
        "V3_A_n": 2.16132e-08,
        "V2_0_p": 0.00469452,
        "V2_A_p": 1.47575e-05,
        "V3_0_p": -3.6152e-06,
        "V3_A_p": 7.8489e-08,
        "V4_0": -2.02246e-08,
        "r_0": 1.31174,
        "r_A": 0.578604,
        "a_0": 0.725768,
        "a_A": 3.94527e-06
    },
    "KDCoulomb": {
        "r_C_0": 1.20565,
        "r_C_A": 1.55191,
        "r_C_A2": 2.58468
    },
    "KDRealSpinOrbit": {
        "V1_0": 2.06371,
        "V1_A": 0.0393497,
        "V2_0": 0.00274133,
        "r_0": 1.2296,
        "r_A": 0.787339,
        "a_0": 0.591524
    },
    "KDImagSpinOrbit": {
        "W1_0": -1.50311,
        "W2_0": 95.3407
    },
    "KDImagVolume": {
        "W1_0_n": 23.2124,
        "W1_A_n": -0.0316092,
        "W1_0_p": 18.7473,
        "W1_A_p": 0.00552898,
        "W2_0": 103.416,
        "W2_A": -0.0856799
    },
    "KDImagSurface": {
        "D1_0": 26.061,
        "D1_asymm": 26.7135,
        "D2_0": 0.0299738,
        "D2_A": -0.00444281,
        "D2_A2": 13.6224,
        "D2_A3": 305.21,
        "D3_0": 19.4319,
        "r_0": 1.29692,
        "r_A": 0.0116377,
        "a_0_n": 0.574255,
        "a_A_n": -0.000582526,
        "a_0_p": 0.414494,
        "a_A_p": 0.00120469
    }
}

==> anc/accessExample.py <==
from json import load

# define a helper method for reading samples from disk
def readSample(potentialName, sampleNum):
    with open("{}/{}/parameters.json".format(potentialName, sampleNum)) as inputFile:
        return load(inputFile)

potentialName = "KDUQDemocratic" # name of desired potential ensemble
nSamples = 416 # number of samples comprising KDUQDemocratic 

# read the samples
samples = [readSample(potentialName, sampleNum) for sampleNum in range(nSamples)]

# access the first sample's Hartree-Fock depth asymmetry-dependence
value = samples[0]["KDHartreeFock"]["V1_asymm"]
print("The first {} sample's Hartree-Fock depth asymmetry-dependence is {}"
    .format(potentialName, value))


==> anc/newSampleExample.py <==
# define helper methods for flattening a dictionary
# of named parameters into a list of names and a list
# of parameter values
def flattenParameters(orderedDict):
    return [parameter for component in orderedDict.items() for parameter in component[1].values()]

def flattenParameterNames(orderedDict):
    return [component[0]+"_"+parameterName for component in orderedDict.items() for parameterName in component[1].keys()]

# define a helper method for reading samples from disk
from json import load
from collections import OrderedDict
def readSample(potentialName, sampleNum):
    with open("{}/{}/parameters.json".format(potentialName, sampleNum)) as inputFile:
        return load(inputFile, object_pairs_hook=OrderedDict) # OrderedDict keeps the parameters ordered

potentialName = "KDUQDemocratic" # name of desired potential ensemble
nSamples = 416 # number of samples comprising KDUQDemocratic 

# read the samples into a pandas DataFrame
from pandas import DataFrame
samples = [readSample(potentialName, sampleNum) for sampleNum in range(nSamples)]
flattenedSamples = [flattenParameters(sample) for sample in samples]
flattenedNames = flattenParameterNames(samples[0])
dataframe = DataFrame(flattenedSamples, columns=flattenedNames)

# generate new samples from the mean and covariance of the existing samples
from numpy.random import multivariate_normal
nNewSamples = 100
newSamples = multivariate_normal(dataframe.mean(), dataframe.cov(), size=nNewSamples)

formattedSample = {key: value for key, value in zip(flattenedNames, newSamples[0])}

from pprint import pformat
print("The first of {} new {} samples is \n{}"
        .format(nNewSamples, potentialName, pformat(formattedSample)))

